The relativistic BCS-BEC crossover in closed form: the cutoff as an effective range

At zero temperature the mean-field potential of a Dirac fermion with a pairing gap contains one momentum integral, that of the sum of its two quasiparticle levels. We evaluate it in closed form from a geometric construction: the two levels are distances in a plane, and the momentum line is a finite arc of a fixed ellipse, along which the charge, the scalar density and the pair amplitude, summed over the modes, are combinations of Legendre's three elliptic integrals. As the upper limit of the momentum grows, the integral grows by a quartic term, a quadratic term and a logarithm with a known coefficient. The two powers are absorbed into a constant and into the coupling, and with all momenta integrated what remains is a finite combination of Legendre's integrals and the logarithm of one scale $\lambda$. The gap equation and the density of the relativistic BCS-BEC crossover follow in closed form. Once the coupling has been traded for the scattering length, $\lambda$ takes the place of the cutoff that the literature keeps as a third parameter. We show that it fixes the effective range of the channel of the pair: for a pair of Dirac fermions of mass $m$ with the pairing vertex $\gamma_5$, $r_e=-(4/\pi m)[\ln(2\lambda/m)-1]$. At low density and a fixed $k_Fr_e$ the crossover is that of the two-channel model of a Feshbach resonance with the same scattering length and effective range. In the Nambu-Jona-Lasinio model the pion decay constant fixes $\lambda$, the effective range of the pion channel is $-8\pi f_\pi^{2}/(N_cM^{3})$, and the constituent mass $M$ of the quark is the one parameter that remains free.

==> anc/README.txt <==
Supplemental Material for T. G. Khunjua, "The relativistic BCS-BEC crossover in closed form: the cutoff as an
effective range".

  supp2.pdf               the Supplemental Material: the steps the paper skips, the numbers behind its statements,
                          the estimates for a lattice, and the checks
  supp2.sage              the script that writes it: it verifies every numbered formula of the paper, symbolically
                          wherever the statement is algebraic, computes the numbers, draws the figures and writes
                          supp2.tex
  paper2_figs.py          the drawings, imported by the script
  supp2_figs.py           more drawings, imported by the script
  supp2_lattice.py        the pair loop with a lattice dispersion (Sec. 12), imported by the script
  supp2_luscher.py        two particles in a periodic box and Luscher's formula (Sec. 12.4), imported by the script
  closed_form_state.py    the closed form typed a second time, independently; the script compares with it (Sec. S5)
  crossover.json          data of Sec. S5: solutions of the two closed-form equations of the crossover and of the
                          two-channel model on a grid of scattering lengths.  The script substitutes the drawn
                          solutions back into the equations
  lattice_njl.json        data of Sec. S6.3: the pressure and the squared speed of sound of the model of
                          arXiv:2611.28323 along the isospin axis, at five sets of parameters.  The script reads them
                          and does not recompute them
  paper2_labels.json      the numbers of the equations, figures, sections and references of the paper, by which the
                          document cites it
  supp2_checks.txt        what the script writes besides the document: the numerical tests, the numbered formulas of
                          the paper by their numbers there with the check that closes each, and those of the
                          Supplemental Material

To reproduce, run in this directory, with SageMath (used here: version 10.9, with the mpmath, numpy and
matplotlib that come with it):

    sage supp2.sage

It writes supp2.tex and supp2_checks.txt next to itself and the figures (PDF and PNG) into figs/, in under a minute.
Then any LaTeX, for example pdflatex run twice on supp2.tex, gives supp2.pdf.


==> anc/closed_form_state.py <==
# -*- coding: utf-8 -*-
u"""The closed form of the integral, of its finite part and of the two equations of the crossover for one state
(m, mu, Delta), typed independently of supp2.sage and compared there with what the script derives (Sec. S5).
mpmath, 30 digits.
"""
import mpmath as mp

mp.mp.dps = 30
mpf, sqrt, quad = mp.mpf, mp.sqrt, mp.quad
TOL = mpf(10)**(-22)
LOG = []


def ok(tag, what, err=None):
    line = u"   ok  %-8s %s" % (tag, what) + (u"   [%s]" % mp.nstr(err, 2) if err is not None else u"")
    LOG.append(line); print(line)


def lev(p, m, mu, D):
    E = sqrt(p*p + m*m)
    return E, sqrt((E + mu)**2 + D*D), sqrt((E - mu)**2 + D*D)


class State(object):
    u"""the triangle (m, mu, Delta) and Legendre's data"""
    def __init__(self, m, mu, D):
        self.m, self.mu, self.D = mpf(m), mpf(mu), mpf(D)
        _, self.lp, self.lm = lev(mpf(0), self.m, self.mu, self.D)
        s = (self.lp + self.lm)/2
        self.hm2, self.hmu02 = s*s - self.m**2, s*s - self.mu**2
        self.ll = self.lp*self.lm
        self.k2 = self.hm2/self.ll
        self.sin1 = self.mu/s
        self.phi1 = mp.asin(self.sin1)
        self.al2, self.om2 = 1/self.sin1**2, self.k2*self.sin1**2
        self.g = 1/(2*self.mu*sqrt(self.ll))
        self.rho2 = self.m**2 + self.D**2
        self.l0 = sqrt(self.ll + self.mu**2)
        m2, n2, D2 = self.m**2, self.mu**2, self.D**2
        self.c1 = n2*D2*(12*n2 - 11*m2 - 3*D2)/6
        self.c2 = n2*(2*n2 - 5*m2 - 13*D2)/6
        self.c3 = 2*n2*D2 - self.rho2**2/2

    def fig(self, p):
        E, Ep, Em = lev(p, self.m, self.mu, self.D)
        S = Ep + Em
        return E, Ep, Em, S, S*S/4 - E*E, S*S/4 - self.mu**2          # E_p, E+, E-, S, h_E^2, h_mu^2

    def phi(self, p):
        return mp.acos(sqrt(self.fig(p)[4]/self.hm2))

    def W(self, p):
        S = self.fig(p)[3]
        return p*S*(16*p*p + 10*self.rho2 - S*S)/48

    def t(self, p):
        E, Ep, Em, S, hE2, hmu2 = self.fig(p)
        return 2*p*self.hmu02/(S*(hE2 + self.hmu02 - self.D**2))

    def FEP(self, ph):
        return mp.ellipf(ph, self.k2), mp.ellipe(ph, self.k2), mp.ellippi(self.om2, ph, self.k2)

    def J(self, L):
        F, E, P = self.FEP(self.phi(L))
        return mp.atanh(self.t(L))/2 + self.g*(self.ll*E - self.hmu02*P)

    def bracket(self, ph):                                              # the bracket of the closed form
        F, E, P = self.FEP(ph)
        return self.g*((self.c1 - self.c2*(self.hmu02 - self.D**2) + self.c3*self.hmu02)*F + self.c2*self.ll*E - self.c3*self.hmu02*P)

    def I(self, L):
        return self.W(L) + self.c3/2*mp.atanh(self.t(L)) + self.bracket(self.phi(L))

    def C0(self):
        return self.mu**2*self.D**2/12 + self.rho2**2/16 + self.bracket(self.phi1)

    def T(self, L):
        F, E, P = self.FEP(self.phi(L))
        T1 = self.g*F
        T2 = self.g*(self.ll*E - (self.hmu02 - self.D**2)*F)
        return T1, T2, self.J(L) - T2 + self.D**2*T1

    def Q(self, L):                                                     # Q_mu and Q_Delta
        m2, n2, D2 = self.m**2, self.mu**2, self.D**2
        E, Ep, Em, S, hE2, hmu2 = self.fig(L)
        T1, T2, T3 = self.T(L)
        Qmu = 2*self.mu*(-D2/12*L*S/hmu2 + D2*(n2 - m2/3)*T1 + (n2 - m2 - 2*D2)/3*T2 + D2*T3)
        QD = 2*self.D*(L*S/8 + n2*(n2 - m2 - D2/2)*T1 - mpf(3)/2*n2*T2 + (n2 - self.rho2/2)*T3)
        return Qmu, QD

    def inf(self):                                                      # the sums at the end of the arc
        F, E, P = self.FEP(self.phi1)
        T1 = self.g*F
        T2 = self.g*(self.ll*E - (self.hmu02 - self.D**2)*F)
        J1 = self.g*(self.ll*E - self.hmu02*P)
        return T1, T2, J1

    def qmu(self):
        m2, n2, D2 = self.m**2, self.mu**2, self.D**2
        T1, T2, J1 = self.inf()
        return 2*self.mu*(-D2/6 + D2*(n2 - m2/3 + D2)*T1 + (n2 - m2 - 5*D2)/3*T2 + D2*J1)

    def G0(self, qB):                                                   # with the branch that is continuous in q_B
        m2, n2, D2 = self.m**2, self.mu**2, self.D**2
        T1, T2, J1 = self.inf()
        r = sqrt(m2 - qB*qB)
        return (D2/4 + (qB*qB - m2/2)*mp.log(self.l0/self.m) + qB*r*mp.acos(qB/self.m)
                + 2*((n2*(n2 - m2 - D2/2) + D2*(n2 - self.rho2/2))*T1 - (mpf(5)/2*n2 - self.rho2/2)*T2 + (n2 - self.rho2/2)*J1))


def V(L, m, qB):
    u"""the coupling through q_B, in the printed form, analytic in q_B through zero"""
    EL = sqrt(L*L + m*m); r = sqrt(m*m - qB*qB)
    v = (L*EL + m*m*mp.asinh(L/m))/2 - qB*qB*mp.asinh(L/m) - qB*r*(mp.pi/2 - mp.atan(qB*EL/(L*r)))
    assert abs(v - ((L*EL + m*m*mp.asinh(L/m))/2 - qB*qB*mp.asinh(L/m) - qB*r*mp.atan2(L*r, qB*EL))) < mpf(10)**(-25)   # the same branch
    return v


def contents(p, st):
    E, Ep, Em, S, hE2, hmu2 = st.fig(p)
    vm2, vp2 = (1 - (E - st.mu)/Em)/2, (1 - (E + st.mu)/Ep)/2
    return vm2 - vp2, 1 - vm2 - vp2, st.D/(2*Em) + st.D/(2*Ep)


==> anc/crossover.json <==
{"source": "paper2_data.py", "kF": 0.5, "kF2": 0.05, "curves": {"5.0": [[-1.5, 0.1740507250909744], [-1.45, 0.18453895720979166], [-1.4, 0.19548695962493073], [-1.35, 0.20689512866669427], [-1.3, 0.21876192112691561], [-1.25, 0.2310838366871176], [-1.2, 0.2438554295908887], [-1.15, 0.2570693488276016], [-1.1, 0.2707164050888169], [-1.05, 0.28478566187814774], [-1.0, 0.29926454745309367], [-0.95, 0.31413898378965993], [-0.9, 0.32939352850459164], [-0.85, 0.3450115256439697], [-0.8, 0.3609752614321594], [-0.75, 0.37726612144021004], [-0.7, 0.3938647461379422], [-0.65, 0.41075118239568414], [-0.6, 0.42790502915691747], [-0.55, 0.4453055761726106], [-0.5, 0.46293193533796173], [-0.45, 0.48076316477522923], [-0.4, 0.498778386341001], [-0.35, 0.5169568976864407], [-0.3, 0.5352782803521317], [-0.25, 0.553722505624473], [-0.2, 0.5722700400080509], [-0.15, 0.5909019521675414], [-0.1, 0.6096000230526428], [-0.05, 0.6283468606301796], [0.0, 0.647126020201975], [0.05, 0.6659221306856371], [0.1, 0.6847210264904611], [0.15, 0.7035098837623093], [0.2, 0.7222773588519535], [0.25, 0.7410137259576727], [0.3, 0.7597110101035255], [0.35, 0.7783631110516527], [0.4, 0.7969659135204277], [0.45, 0.8155173792786845], [0.5, 0.8340176173548127], [0.55, 0.8524689297232342], [0.6, 0.8708758313275269], [0.65, 0.8892450450270662], [0.7, 0.9075854738316274], [0.75, 0.9259081544276638], [0.8, 0.9442261973388619], [0.85, 0.962554719993612], [0.9, 0.980910779453089], [0.95, 0.9993133116137244], [1.0, 1.0177830834200006], [1.05, 1.0363426641251392], [1.1, 1.0550164210480217], [1.15, 1.0738305447180294], [1.2, 1.0928131078809575], [1.25, 1.111994162641801], [1.3, 1.1314058801065225], [1.35, 1.1510827373029733], [1.4, 1.171061756953465], [1.45, 1.1913828068851509], [1.5, 1.2120889675617639]], "20.0": [[-1.5, 0.2549463083166759], [-1.45, 0.2662454650535298], [-1.4, 0.2777128056810042], [-1.35, 0.28933098672252805], [-1.3, 0.30108271215302157], [-1.25, 0.3129508578571554], [-1.2, 0.32491857875465624], [-1.15, 0.336969398598405], [-1.1, 0.34908728305138426], [-1.05, 0.36125669711275615], [-1.0, 0.37346264829626324], [-0.95, 0.3856907171782441], [-0.9, 0.39792707704490926], [-0.85, 0.41015850439816753], [-0.8, 0.42237238204513766], [-0.75, 0.43455669641590594], [-0.7, 0.4467000306420554], [-0.65, 0.45879155479709877], [-0.6, 0.470821014558362], [-0.55, 0.48277871940443806], [-0.5, 0.49465553131689366], [-0.45, 0.5064428548111327], [-0.4, 0.5181326289791222], [-0.35, 0.5297173220846908], [-0.3, 0.5411899291081024], [-0.25, 0.5525439724880346], [-0.2, 0.5637735061536556], [-0.15, 0.5748731227756633], [-0.1, 0.5858379639928781], [-0.05, 0.5966637331922587], [0.0, 0.6073467102395792], [0.05, 0.6178837673829375], [0.1, 0.6282723853920908], [0.15, 0.6385106688661066], [0.2, 0.6485973595541331], [0.25, 0.6585318465032287], [0.3, 0.6683141718848695], [0.35, 0.6779450314652632], [0.4, 0.6874257688746885], [0.45, 0.696758363090594], [0.5, 0.705945408862794], [0.55, 0.7149900901542763], [0.6, 0.7238961470205906], [0.65, 0.7326678366757635], [0.7, 0.7413098897667765], [0.75, 0.7498274630811418], [0.8, 0.7582260900305878], [0.85, 0.7665116302851241], [0.9, 0.7746902198815261], [0.95, 0.7827682230114403], [1.0, 0.7907521865244784], [1.05, 0.7986487979803932], [1.1, 0.8064648478707205], [1.15, 0.8142071964206629], [1.2, 0.8218827451893495], [1.25, 0.8294984135197014], [1.3, 0.8370611197527948], [1.35, 0.8445777670172575], [1.4, 0.8520552333307169], [1.45, 0.8595003657046614], [1.5, 0.8669199779223289]], "100.0": [[-1.5, 0.3212162925383489], [-1.45, 0.33017594506403486], [-1.4, 0.33909371155748746], [-1.35, 0.34796314579860665], [-1.3, 0.3567782702615354], [-1.25, 0.36553354644250924], [-1.2, 0.3742238455211757], [-1.15, 0.38284441984556367], [-1.1, 0.3913908756220594], [-1.05, 0.39985914710031384], [-1.0, 0.408245472467476], [-0.95, 0.4165463716047323], [-0.9, 0.42475862580988133], [-0.85, 0.4328792595506256], [-0.8, 0.4409055242825057], [-0.75, 0.44883488434111973], [-0.7, 0.4566650048987802], [-0.65, 0.46439374195949085], [-0.6, 0.4720191343516685], [-0.55, 0.47953939766410136], [-0.5, 0.48695292005610075], [-0.45, 0.4942582598567024], [-0.4, 0.5014541448493539], [-0.35, 0.508539473117248], [-0.3, 0.5155133153001061], [-0.25, 0.5223749180858883], [-0.2, 0.5291237087311309], [-0.15, 0.5357593003723659], [-0.1, 0.5422814978598294], [-0.05, 0.5486903038153458], [0.0, 0.5549859245912466], [0.05, 0.5611687757890709], [0.1, 0.567239486988348], [0.15, 0.5731989053395172], [0.2, 0.5790480976930967], [0.25, 0.5847883509708395], [0.3, 0.5904211705340024], [0.35, 0.5959482763678955], [0.4, 0.6013715969780798], [0.45, 0.6066932609781884], [0.5, 0.6119155864375495], [0.55, 0.6170410681432392], [0.6, 0.622072363010412], [0.65, 0.6270122739418305], [0.7, 0.6318637324884686], [0.75, 0.6366297806953578], [0.8, 0.6413135525294746], [0.85, 0.6459182552800583], [0.9, 0.650447151298263], [0.95, 0.654903540405578], [1.0, 0.6592907432526846], [1.05, 0.6636120858563351], [1.1, 0.6678708854852375], [1.15, 0.6720704380101755], [1.2, 0.6762140067814274], [1.25, 0.6803048130499514], [1.3, 0.6843460279090483], [1.35, 0.6883407657008851], [1.4, 0.6922920788073949], [1.45, 0.6962029537272671], [1.5, 0.7000763083293055]]}, "marini": [[1.4909711376698758, 1.6029202895211996], [1.4236869060864101, 1.5679580225248406], [1.3553890106834101, 1.5317980641775193], [1.286068572778222, 1.4943806861698765], [1.2157305029694179, 1.4556522133593697], [1.1443989500836402, 1.4155700992652558], [1.072124105832955, 1.3741098727477812], [0.998990294266849, 1.3312742074727908], [0.9251249064131232, 1.287104055628798], [0.8507071561053134, 1.2416911771031336], [0.7759748863587481, 1.1951904711423147], [0.7012269380099354, 1.1478293483884356], [0.6268183866246733, 1.0999105418682864], [0.5531467546843494, 1.051804881992405], [0.4806293794616749, 1.0039323606112462], [0.40967493572203756, 0.9567331007862158], [0.34065439996524505, 0.9106333568381937], [0.27387719269515937, 0.8660135341122859], [0.20957653788436167, 0.8231843926809534], [0.14790518186735674, 0.7823746525778875], [0.08893995901311381, 0.7437297816588262], [0.032692235408387206, 0.707319323603972], [-0.020878905258724795, 0.6731492358176345], [-0.0718532146070872, 0.6411760473448729], [-0.12033713099506875, 0.6113205589989339], [-0.16645366769397152, 0.5834798001393208], [-0.2103345006192283, 0.5575367292690885], [-0.2521140865516259, 0.5333676649979481], [-0.2919254944836963, 0.5108477027806392], [-0.32989759771698013, 0.4898544724093508], [-0.366153300274954, 0.4702706010381916], [-0.400808522172588, 0.4519852067228933], [-0.4339717241021671, 0.4348946903042661], [-0.4657438035921049, 0.4189030357548081], [-0.49621823807793164, 0.4039217782995018], [-0.5254813845285764, 0.389869757246872], [-0.5536128713364658, 0.37667273727395106], [-0.5806860381998588, 0.3642629576228475], [-0.6067683933869057, 0.3525786491337084], [-0.6319220685985781, 0.34156354647134335], [-0.6562042584389928, 0.3311664126262246], [-0.6796676372306413, 0.3213405867866821], [-0.7023607485332659, 0.31204356102133735], [-0.7243283659153648, 0.30323658897833927], [-0.7456118247553167, 0.29488432727559244], [-0.7662493254773655, 0.28695450864163413], [-0.7862762101544394, 0.27941764581239764], [-0.8057252136644264, 0.2722467638021102], [-0.8246266916029348, 0.2654171586525287], [-0.8430088268325208, 0.25890618037536023], [-0.8608978163841943, 0.25269303777687135], [-0.8783180406901899, 0.24675862318153133], [-0.8952922167186249, 0.24108535500385153], [-0.9118415366155223, 0.2356570363746534], [-0.9279857933097174, 0.23045872816512677], [-0.9437434942256272, 0.2254766348162179], [-0.9591319645484164, 0.2206980017469207], [-0.9741674408802665, 0.21611102299746893], [-0.9888651562910201, 0.2117047580406211], [-1.0032394177054473, 0.20746905681900277], [-1.0173036763627246, 0.20339449211587063], [-1.031070591913639, 0.199472298432529], [-1.044552090997105, 0.19569431677436538], [-1.057759420687334, 0.1920529446612571], [-1.070703197343636, 0.1885410908326063], [-1.0833934513020969, 0.18515213415991646], [-1.0958396678564504, 0.18187988635179572], [-1.10805082481408, 0.17871855804122996], [-1.1200354269984107, 0.1756627279309694], [-1.1318015379232735, 0.17270731467182565], [-1.1433568090081025, 0.16984755123719955], [-1.1547085064094387, 0.16707896150177334], [-1.1658635358240637, 0.1643973388536608], [-1.1768284653519376, 0.16179872661543643], [-1.1876095465984213, 0.15927940010526542], [-1.1982127342526125, 0.1568358502059474], [-1.2086437041739457, 0.15446476827287034], [-1.2189078701700389, 0.1521630322725846], [-1.2290103995118353, 0.1499276940228999], [-1.238956227435182, 0.147755967470699], [-1.2487500705130041, 0.1456452178643333], [-1.258396439174106, 0.14359295178681417], [-1.2678996492919303, 0.14159680793887924], [-1.2772638330662507, 0.13965454864137702], [-1.2864929490771722, 0.1377640519546658], [-1.295590791740359, 0.13592330439976472], [-1.304561000114858, 0.1341303942088945], [-1.3134070661124964, 0.1323835050618434], [-1.3221323422528188, 0.1306809102881656], [-1.3307400488308416, 0.12902096746288685], [-1.3392332807110618, 0.1274021133985494], [-1.3476150136371796, 0.12582285947417748], [-1.355888110223623, 0.12428178729988187], [-1.3640553255320105, 0.12277754466760339], [-1.3721193122785336, 0.12130884176978865], [-1.3800826258549495, 0.11987444769323949], [-1.3879477289186506, 0.11847318712067426], [-1.395716995786034, 0.11710393726134347], [-1.403392716584647, 0.11576562498259838], [-1.4109771010954157, 0.11445722411354133], [-1.418472282479036, 0.11317775293709799], [-1.425880320707959, 0.11192627182579973], [-1.4332032058360062, 0.11070188102982713], [-1.4404428611356006, 0.10950371860892562], [-1.4476011459743416, 0.10833095847682164], [-1.454679858619133, 0.10718280857696234], [-1.461680738873057, 0.10605850916478489], [-1.4686054704992322, 0.10495733118145159], [-1.4754556836545036, 0.10387857474338266], [-1.4822329570735364, 0.10282156770195677], [-1.4889388202011997, 0.10178566429536917], [-1.4955747552112006, 0.10077024387693845], [-1.5021421989414463, 0.09977470971806379], [-1.5086425446488123, 0.09879848786736066], [-1.5150771437984736, 0.09784102608978532], [-1.5214473076923942, 0.0969017928545397], [-1.5277543090050445, 0.09598027637692368], [-1.533999383325865, 0.09507598372255954], [-1.5401837305253032, 0.09418843994685316], [-1.546308516135714, 0.09331718729052108]], "small": {"-0.8293": [[-1.5, 0.17654964421623967, 1.001193389946859, 0.00022068705527029958, 13.332703749380512], [-1.4, 0.2011516675110017, 1.0011780804100776, 0.00025143958438875213, 13.332703749380512], [-1.3, 0.228032561441823, 1.0011593530622893, 0.00028504070180227875, 13.332703749380512], [-1.2, 0.2570859854055285, 1.0011367518901246, 0.00032135748175691066, 13.332703749380512], [-1.1, 0.28813468658900654, 1.001109853074736, 0.0003601683582362582, 13.332703749380512], [-1.0, 0.3209370973935587, 1.0010782859025984, 0.0004011713717419484, 13.332703749380512], [-0.9, 0.35519939594388844, 1.0010417486381895, 0.00044399924492986056, 13.332703749380512], [-0.8, 0.3905910939302061, 1.0010000173973908, 0.0004882388674127576, 13.332703749380512], [-0.7, 0.4267618036704218, 1.0009529475277619, 0.0005334522545880273, 13.332703749380512], [-0.6, 0.46335705956384066, 1.0009004683694889, 0.0005791963244548008, 13.332703749380512], [-0.5, 0.5000317322039315, 1.0008425731632997, 0.0006250396652549144, 13.332703749380512], [-0.4, 0.5364603780723665, 1.000779306177192, 0.0006705754725904581, 13.332703749380512], [-0.3, 0.5723445622797352, 1.000710748959011, 0.000715430702849669, 13.332703749380512], [-0.2, 0.6074176445248815, 1.000637007205842, 0.0007592720556561019, 13.332703749380512], [-0.1, 0.6414477096497746, 1.0005581992757067, 0.0008018096370622183, 13.332703749380512], [0.0, 0.674239298973992, 1.0004744469741673, 0.00084279912371749, 13.332703749380512], [0.1, 0.7056344229557433, 1.000385868961361, 0.0008820430286946791, 13.332703749380512], [0.2, 0.7355130761859296, 1.0002925769106412, 0.0009193913452324121, 13.332703749380512], [0.3, 0.7637932009749284, 1.0001946743451073, 0.0009547415012186606, 13.332703749380512], [0.4, 0.7904298332510418, 1.0000922578324662, 0.0009880372915638022, 13.332703749380512], [0.5, 0.8154130924463849, 0.9999854199357407, 0.0010192663655579812, 13.332703749380512], [0.6, 0.8387647891991907, 0.999874253071411, 0.0010484559864989884, 13.332703749380512], [0.7, 0.8605336933980325, 0.9997588533304592, 0.0010756671167475407, 13.332703749380512], [0.8, 0.880789820055327, 0.9996393234454005, 0.0011009872750691587, 13.332703749380512], [0.9, 0.8996183154577779, 0.9995157744106226, 0.0011245228943222224, 13.332703749380512], [1.0, 0.9171135736326635, 0.9993883256615412, 0.0011463919670408294, 13.332703749380512], [1.1, 0.9333740899096866, 0.9992571040474851, 0.0011667176123871083, 13.332703749380512], [1.2, 0.9484983419909468, 0.9991222420093084, 0.0011856229274886836, 13.332703749380512], [1.3, 0.9625817706236486, 0.9989838753939358, 0.0012032272132795608, 13.332703749380512], [1.4, 0.9757147710557529, 0.9988421412572223, 0.001219643463819691, 13.332703749380512], [1.5, 0.9879815197045841, 0.998697175886908, 0.0012349768996307302, 13.332703749380512]], "-1.7118": [[-1.5, 0.2704791950147863, 1.0010911775473805, 0.00033809899376848287, 27.195647360579418], [-1.4, 0.29616960470620957, 1.0010606240513236, 0.00037021200588276197, 27.195647360579418], [-1.3, 0.32222130384810926, 1.0010266284935958, 0.0004027766298101366, 27.195647360579418], [-1.2, 0.3484039502974451, 1.0009892532233677, 0.0004355049378718064, 27.195647360579418], [-1.1, 0.3745074438410373, 1.0009485994953637, 0.00046813430480129666, 27.195647360579418], [-1.0, 0.4003455622719128, 1.000904795511777, 0.000500431952839891, 27.195647360579418], [-0.9, 0.425757033008465, 1.0008579856526822, 0.0005321962912605813, 27.195647360579418], [-0.8, 0.45060482381771727, 1.0008083215102452, 0.0005632560297721466, 27.195647360579418], [-0.7, 0.474774378673658, 1.0007559548801153, 0.0005934679733420725, 27.195647360579418], [-0.6, 0.4981713758241927, 1.0007010325788461, 0.0006227142197802409, 27.195647360579418], [-0.5, 0.520719417748195, 1.0006436928227969, 0.0006508992721852437, 27.195647360579418], [-0.4, 0.5423579140691698, 1.0005840628743554, 0.0006779473925864622, 27.195647360579418], [-0.3, 0.5630403014689878, 1.0005222576916732, 0.0007038003768362347, 27.195647360579418], [-0.2, 0.5827326569435946, 1.0004583793749668, 0.0007284158211794932, 27.195647360579418], [-0.1, 0.6014126947239127, 1.0003925172632657, 0.0007517658684048908, 27.195647360579418], [0.0, 0.6190690852890207, 1.0003247485852602, 0.0007738363566112759, 27.195647360579418], [0.1, 0.6357009930953659, 1.00025513959662, 0.0007946262413692074, 27.195647360579418], [0.2, 0.6513176992740162, 1.000183747138307, 0.0008141471240925202, 27.195647360579418], [0.3, 0.6659381625514968, 1.0001106205265051, 0.0008324227031893711, 27.195647360579418], [0.4, 0.6795903838755646, 1.0000358036437158, 0.0008494879798444558, 27.195647360579418], [0.5, 0.6923104817871286, 0.9999593370595316, 0.0008653881022339108, 27.195647360579418], [0.6, 0.704141451354419, 0.9998812599893149, 0.0008801768141930237, 27.195647360579418], [0.7, 0.7151316540273799, 0.9998016119149089, 0.0008939145675342249, 27.195647360579418], [0.8, 0.7253331478854307, 0.9997204337451404, 0.0009066664348567884, 27.195647360579418], [0.9, 0.7347999999774589, 0.9996377684712221, 0.0009184999999718237, 27.195647360579418], [1.0, 0.7435867188376931, 0.9995536613503754, 0.0009294833985471164, 27.195647360579418], [1.1, 0.7517469127823105, 0.999468159709423, 0.0009396836409778881, 27.195647360579418], [1.2, 0.7593322329803532, 0.9993813124884947, 0.0009491652912254415, 27.195647360579418], [1.3, 0.7663916145111889, 0.9992931696448448, 0.0009579895181389862, 27.195647360579418], [1.4, 0.7729707935545241, 0.9992037815171324, 0.0009662134919431552, 27.195647360579418], [1.5, 0.7791120579780942, 0.9991131982222324, 0.0009738900724726178, 27.195647360579418]], "-2.7364": [[-1.5, 0.3421797980727711, 1.0009291993365235, 0.0004277247475909639, 43.290026484920425], [-1.4, 0.3608593437189735, 1.0008916661336964, 0.0004510741796487169, 43.290026484920425], [-1.3, 0.3790486431804559, 1.0008524603220885, 0.0004738108039755699, 43.290026484920425], [-1.2, 0.3967032985047761, 1.0008116985902544, 0.0004958791231309701, 43.290026484920425], [-1.1, 0.41378903380384513, 1.0007694889049321, 0.0005172362922548064, 43.290026484920425], [-1.0, 0.4302798231433895, 1.0007259299448124, 0.0005378497789292368, 43.290026484920425], [-0.9, 0.44615633351484013, 1.0006811109812597, 0.0005576954168935502, 43.290026484920425], [-0.8, 0.4614046733876588, 1.000635112047223, 0.0005767558417345735, 43.290026484920425], [-0.7, 0.47601542147621845, 1.0005880042830888, 0.0005950192768452731, 43.290026484920425], [-0.6, 0.48998290408511747, 1.0005398503865073, 0.0006124786301063968, 43.290026484920425], [-0.5, 0.5033046880017543, 1.000490705122809, 0.0006291308600021929, 43.290026484920425], [-0.4, 0.5159812562355809, 1.0004406158748378, 0.0006449765702944762, 43.290026484920425], [-0.3, 0.5280158339980427, 1.000389623226944, 0.0006600197924975534, 43.290026484920425], [-0.2, 0.5394143311476134, 1.0003377615881976, 0.0006742679139345167, 43.290026484920425], [-0.1, 0.5501853646969246, 1.000285059864718, 0.0006877317058711557, 43.290026484920425], [0.0, 0.5603403215360384, 1.000231542190175, 0.0007004254019200481, 43.290026484920425], [0.1, 0.5698934187110188, 1.0001772287169755, 0.0007123667733887736, 43.290026484920425], [0.2, 0.5788617184531886, 1.0001221364591069, 0.0007235771480664857, 43.290026484920425], [0.3, 0.5872650597255892, 1.000066280163078, 0.0007340813246569866, 43.290026484920425], [0.4, 0.5951258786067045, 1.0000096731692518, 0.0007439073482583806, 43.290026484920425], [0.5, 0.6024689059307965, 0.999952328216246, 0.0007530861324134956, 43.290026484920425], [0.6, 0.6093207497958031, 0.9998942581395448, 0.0007616509372447539, 43.290026484920425], [0.7, 0.6157093888497698, 0.9998354764234748, 0.0007696367360622122, 43.290026484920425], [0.8, 0.621663615506243, 0.9997759975818278, 0.0007770795193828038, 43.290026484920425], [0.9, 0.6272124736316337, 0.9997158373626753, 0.0007840155920395422, 43.290026484920425], [1.0, 0.6323847323669112, 0.9996550127923777, 0.000790480915458639, 43.290026484920425], [1.1, 0.6372084284438734, 0.999593542088301, 0.0007965105355548417, 43.290026484920425], [1.2, 0.6417104967843139, 0.999531444477267, 0.0008021381209803925, 43.290026484920425], [1.3, 0.645916496522322, 0.9994687399574117, 0.0008073956206529025, 43.290026484920425], [1.4, 0.6498504291719549, 0.9994054490366542, 0.0008123130364649436, 43.290026484920425], [1.5, 0.6535346385590352, 0.9993415924736814, 0.0008169182981987939, 43.290026484920425]]}, "twoch": {"-0.8293": [[-1.5, 0.1765252036682198], [-1.4, 0.2011636547590463], [-1.3, 0.22808787596175947], [-1.2, 0.25719050846522934], [-1.1, 0.28829258869389], [-1.0, 0.32115023628940476], [-0.9, 0.35546683764780435], [-0.8, 0.3909089105583837], [-0.7, 0.4271230525426597], [-0.6, 0.46375201007024225], [-0.5, 0.5004482444544587], [-0.4, 0.5368844374489816], [-0.3, 0.5727607391392224], [-0.2, 0.6078097084240671], [-0.1, 0.6417990847683681], [0.0, 0.6745335428401428], [0.1, 0.7058556243484589], [0.2, 0.7356461060230504], [0.3, 0.7638240267399699], [0.4, 0.7903455980358429], [0.5, 0.8152022300678172], [0.6, 0.8384170218500283], [0.7, 0.8600399544540603], [0.8, 0.8801421868265736], [0.9, 0.8988099025839786], [1.0, 0.916138416054992], [1.1, 0.9322269613891639], [1.2, 0.9471747241170086], [1.3, 0.9610777250620347], [1.4, 0.9740267936321433], [1.5, 0.9861065624210503]], "-1.7118": [[-1.5, 0.27062650595737914], [-1.4, 0.2963554637951681], [-1.3, 0.3224427823305652], [-1.2, 0.34865674777234557], [-1.1, 0.3747861602653419], [-1.0, 0.4006439873048098], [-0.9, 0.42606841184511507], [-0.8, 0.4509221036031918], [-0.7, 0.4750904158802762], [-0.6, 0.49847910217723573], [-0.5, 0.5210119594225648], [-0.4, 0.5426286901700008], [-0.3, 0.5632831297054275], [-0.2, 0.582941776315906], [-0.1, 0.6015827988046932], [0.0, 0.6191953449892488], [0.1, 0.6357790725053543], [0.2, 0.651343742534671], [0.3, 0.6659088094503823], [0.4, 0.679502707493286], [0.5, 0.6921619673699938], [0.6, 0.7039299720596859], [0.7, 0.7148553979233048], [0.8, 0.72499064255982], [0.9, 0.7343899819762325], [1.0, 0.7431081707844284], [1.1, 0.7511989669732793], [1.2, 0.7587141690572643], [1.3, 0.7657028521962405], [1.4, 0.7722108376173941], [1.5, 0.7782804770541402]], "-2.7364": [[-1.5, 0.34241104816278806], [-1.4, 0.3611015131875586], [-1.3, 0.37929787683835603], [-1.2, 0.39695578829501466], [-1.1, 0.4140410985407556], [-1.0, 0.4305279288728143], [-0.9, 0.44639711804913124], [-0.8, 0.4616349761155108], [-0.7, 0.4762322802285297], [-0.6, 0.490183567601029], [-0.5, 0.5034866028015423], [-0.4, 0.5161420915071184], [-0.3, 0.5281534511773592], [-0.2, 0.539526799161224], [-0.1, 0.5502709511133181], [0.0, 0.5603974824441026], [0.1, 0.5699207851396705], [0.2, 0.5788581049397218], [0.3, 0.5872294360742022], [0.4, 0.5950573630733831], [0.5, 0.602366750104563], [0.6, 0.6091843333997953], [0.7, 0.6155381866409998], [0.8, 0.6214571972456275], [0.9, 0.6269705078600737], [1.0, 0.6321069273969964], [1.1, 0.6368945579438605], [1.2, 0.6413603754618735], [1.3, 0.645529978023055], [1.4, 0.6494273918870983], [1.5, 0.653074998115171]]}, "twoch_mu": {"-0.8293": [[-1.5, 0.9553935516195351], [-1.4, 0.9431364726163916], [-1.3, 0.9281370010628348], [-1.2, 0.9100284693051849], [-1.1, 0.8884702660286349], [-1.0, 0.8631648201194052], [-0.9, 0.833870425283387], [-0.8, 0.8004085047374068], [-0.7, 0.7626646479164575], [-0.6, 0.7205843774775487], [-0.5, 0.6741649251714807], [-0.4, 0.6234448095687967], [-0.3, 0.5684925898090217], [-0.2, 0.5093963356449785], [-0.1, 0.446254243673671], [0.0, 0.37916724202096447], [0.1, 0.308233658089154], [0.2, 0.2335460930113625], [0.3, 0.15519054382500316], [0.4, 0.07324729620713762], [0.5, -0.012206669945492037], [0.6, -0.10109461486241335], [0.7, -0.19333699202709995], [0.8, -0.2888490722234471], [0.9, -0.3875396648758879], [1.0, -0.48931098400886786], [1.1, -0.594059485045626], [1.2, -0.7016772985737244], [1.3, -0.8120539923445083], [1.4, -0.925078321546974], [1.5, -1.0406397815613389]], "-1.7118": [[-1.5, 0.8735041337690608], [-1.4, 0.8490137306444206], [-1.3, 0.821762569564999], [-1.2, 0.7918016823108186], [-1.1, 0.7592134417468424], [-1.0, 0.7241018893383997], [-0.9, 0.6865840257638918], [-0.8, 0.6467825831680105], [-0.7, 0.6048203765233529], [-0.6, 0.5608161326916306], [-0.5, 0.5148815796423154], [-0.4, 0.46711957068225385], [-0.3, 0.4176230240427675], [-0.2, 0.3664744622829899], [-0.1, 0.31374611708445066], [0.0, 0.2595004617013511], [0.1, 0.203791137656558], [0.2, 0.14666420382808537], [0.3, 0.08815966901445485], [0.4, 0.028313153083422173], [0.5, -0.032842398517325615], [0.6, -0.0952751467658958], [0.7, -0.15895307114076163], [0.8, -0.22384302521488425], [0.9, -0.2899102398025867], [1.0, -0.3571181507445339], [1.1, -0.4254285768092825], [1.2, -0.4948020714535708], [1.3, -0.5651984010605724], [1.4, -0.636577056936014], [1.5, -0.7088977319662175]], "-2.7364": [[-1.5, 0.7436880934863361], [-1.4, 0.7136105547682636], [-1.3, 0.6821950557316957], [-1.2, 0.6495355807142985], [-1.1, 0.6157190763269584], [-1.0, 0.580824979068215], [-0.9, 0.544925136441219], [-0.8, 0.508083955203031], [-0.7, 0.47035867371343393], [-0.6, 0.4317997375827413], [-0.5, 0.3924512062476123], [-0.4, 0.3523512126389978], [-0.3, 0.3115324175844137], [-0.2, 0.2700225283870566], [-0.1, 0.2278448331795563], [0.0, 0.1850187891915772], [0.1, 0.14156065838692553], [0.2, 0.0974841891412994], [0.3, 0.05280130663645663], [0.4, 0.0075228080063005215], [0.5, -0.03834099538157365], [0.6, -0.08477971765127193], [0.7, -0.13178246149830286], [0.8, -0.17933750946709637], [0.9, -0.22743216123606058], [1.0, -0.2760527061717739], [1.1, -0.3251844837301266], [1.2, -0.37481203474010877], [1.3, -0.4249192895820123], [1.4, -0.4754897783027452], [1.5, -0.5265068354261485]]}, "univ": [[-1.5, 0.10009841434320407, 0.987697882773185], [-1.4, 0.11635540483633636, 0.9838606741384108], [-1.3, 0.13503930080583906, 0.9788969965126555], [-1.2, 0.1564272861748446, 0.9725114208207729], [-1.1, 0.18079738566042536, 0.9643475672964337], [-1.0, 0.20841730926607938, 0.9539825231759324], [-0.9, 0.2395308560078414, 0.9409232965629787], [-0.8, 0.27434251463202447, 0.9246061497889823], [-0.7, 0.31300129013736877, 0.9043993241320705], [-0.6, 0.35558509323425874, 0.8796092168038875], [-0.5, 0.40208731878538406, 0.8494897599840636], [-0.4, 0.4524069057754095, 0.8132537279880703], [-0.3, 0.5063432268017252, 0.7700848986351753], [-0.2, 0.5635964688163244, 0.7191493422906226], [-0.1, 0.623773910441803, 0.6596045562690216], [0.0, 0.6864020861178802, 0.59060553632906], [0.1, 0.750944802636694, 0.5113078583080161], [0.2, 0.8168265505289664, 0.4208685925510665], [0.3, 0.8834603846994734, 0.3184468982245464], [0.4, 0.9502785380629882, 0.20320683281991728], [0.5, 1.0167626579981288, 0.07432457897591277], [0.6, 1.0824690228394998, -0.06899928306198898], [0.7, 1.1470453210475646, -0.227523454614771], [0.8, 1.2102352545871493, -0.4019494682583536], [0.9, 1.271873380681253, -0.5929081342258252], [1.0, 1.3318718361409077, -0.8009521360979447], [1.1, 1.3902031146507337, -1.0265552105057907], [1.2, 1.446883757068681, -1.2701163558981465], [1.3, 1.5019597808106038, -1.5319675496445229], [1.4, 1.5554951266081345, -1.8123829160238014], [1.5, 1.6075634429891956, -2.11158790252254]]}

==> anc/lattice_njl.json <==
{"mpi_GeV": 0.13957039, "grid_mu_over_mpi": [1.005, 1.0065556696871079, 1.0085953610092928, 1.011269669523674, 1.0147760461760145, 1.0193733756022807, 1.0254010902345652, 1.0333042314540457, 1.0436663081191422, 1.0572523784969141, 1.0750655364454087, 1.0984209723643306, 1.1290430770209037, 1.1691927576714116, 1.2218343665489306, 1.2908545664687179, 1.3813492929511721, 1.5, 1.55, 1.6897435897435897, 1.8294871794871796, 1.9692307692307693, 2.108974358974359, 2.2487179487179487, 2.3884615384615384, 2.528205128205128, 2.6679487179487182, 2.8076923076923075, 2.9474358974358976, 3.0871794871794873, 3.226923076923077, 3.3666666666666667, 3.5064102564102564, 3.6461538461538465, 3.7858974358974358, 3.925641025641026, 4.065384615384615, 4.205128205128205, 4.3448717948717945, 4.484615384615385, 4.624358974358975, 4.764102564102564, 4.903846153846154, 5.043589743589743, 5.183333333333334, 5.323076923076923, 5.462820512820513, 5.602564102564102, 5.742307692307692, 5.882051282051282, 6.021794871794872, 6.161538461538462, 6.301282051282051, 6.441025641025641, 6.5807692307692305, 6.720512820512821, 6.86025641025641, 7.0], "models": {"phys": {"M0": 0.3035, "fpi": 0.09207, "lambda": 0.7557819296546573, "re_fm": -0.5012625685512377, "mu_over_mpi": [1.005, 1.0065556696871079, 1.0085953610092928, 1.011269669523674, 1.0147760461760145, 1.0193733756022807, 1.0254010902345652, 1.0333042314540457, 1.0436663081191422, 1.0572523784969141, 1.0750655364454087, 1.0984209723643306, 1.1290430770209037, 1.1691927576714116, 1.2218343665489306, 1.2908545664687179, 1.3813492929511721, 1.5, 1.55, 1.6897435897435897, 1.8294871794871796, 1.9692307692307693, 2.108974358974359, 2.2487179487179487, 2.3884615384615384, 2.528205128205128, 2.6679487179487182, 2.8076923076923075, 2.9474358974358976, 3.0871794871794873, 3.226923076923077, 3.3666666666666667, 3.5064102564102564, 3.6461538461538465, 3.7858974358974358, 3.925641025641026, 4.065384615384615, 4.205128205128205, 4.3448717948717945, 4.484615384615385, 4.624358974358975, 4.764102564102564, 4.903846153846154, 5.043589743589743, 5.183333333333334, 5.323076923076923, 5.462820512820513, 5.602564102564102, 5.742307692307692, 5.882051282051282, 6.021794871794872, 6.161538461538462, 6.301282051282051, 6.441025641025641, 6.5807692307692305, 6.720512820512821, 6.86025641025641, 7.0], "M": [0.30041425984889375, 0.2994641030792767, 0.29822536718376574, 0.2966132245452712, 0.2945198884816326, 0.2918097792120705, 0.2883146575171499, 0.2838295586184603, 0.2781109907948306, 0.27087973194114073, 0.2618315805044265, 0.2506602873086096, 0.23709691924932477, 0.22096791589417303, 0.20226868926518618, 0.18124010332380183, 0.1584234311883901, 0.13466162823652372, 0.12627140438196238, 0.10669167321738869, 0.09146152768113892, 0.07936905199799257, 0.06959835194067891, 0.06158348450935915, 0.05492172139733407, 0.04932006070116217, 0.04456115441987011, 0.040480983629638305, 0.03695386465323312, 0.03388215598717477, 0.031189052898444813, 0.028813454237400334, 0.02670624712144982, 0.024827578874939187, 0.02314482739673964, 0.02163107284275955, 0.02026393395631466, 0.019024672902985155, 0.017897500064079513, 0.016869029311177165, 0.015927847636840964, 0.015064172483460692, 0.014269576901979922, 0.013536767594649859, 0.01285940450058735, 0.012231953247535506, 0.011649563780462805, 0.011107969972078267, 0.010603406153044786, 0.010132537364595923, 0.009692400801366656, 0.009280356427121814, 0.008894045147176968, 0.008531353235684465, 0.00819038196378171, 0.007869421571036964, 0.007566928879158625, 0.007281507972295577], "Delta": [0.04244721080977303, 0.048505859275899454, 0.05539484316511826, 0.06321105069339777, 0.07205431542786193, 0.0820229188541727, 0.09320654757151732, 0.10567587431210686, 0.1194679531610957, 0.13456694503770866, 0.15088058222779893, 0.16821456369544652, 0.18624997808978905, 0.20453265504350987, 0.2224867768623919, 0.23946530728592008, 0.25484284619883296, 0.2681398869713467, 0.2722740806204055, 0.2809584760370346, 0.2869327721502442, 0.2913141578552668, 0.294707595385427, 0.29745958767673963, 0.2997773509395803, 0.3017892037344318, 0.3035769876197927, 0.3051942858338312, 0.30667704774491555, 0.30804997693411607, 0.3093304711223345, 0.31053110447803967, 0.3116612197438807, 0.31272796481291354, 0.31373697612899637, 0.3146928340167076, 0.31559936877075245, 0.3164598680063188, 0.3172772180892041, 0.3180540012353492, 0.31879256262939687, 0.3194950571814528, 0.32016348241462794, 0.32079970188886836, 0.32140546216175037, 0.3219824053347944, 0.32253207858502486, 0.3230559416375542, 0.32355537283037616, 0.3240316742133074, 0.3244860759792731, 0.3249197404275747, 0.32533376559141725, 0.3257291886161975, 0.32610698894419243, 0.32646809134070925, 0.3268133687832524, 0.3271436452265828], "nI": [2.4669916338534535e-05, 3.227012713618699e-05, 4.218159750855761e-05, 5.50860344249866e-05, 7.185158407677328e-05, 9.357386691739255e-05, 0.00012161931022598565, 0.00015766591634029382, 0.0002037331363199649, 0.00026218848301251687, 0.0003357154954322551, 0.00042722937039804936, 0.0005397397550157412, 0.0006761942209049083, 0.0008393987993716578, 0.0010322007141300728, 0.0012582079449039113, 0.0015233665114947716, 0.0016277961382428372, 0.0019048875328658145, 0.002168764119073815, 0.0024267966096535682, 0.002683779604476765, 0.002942994411885488, 0.0032067993059394792, 0.0034769713619160177, 0.0037549116602822934, 0.00404177234414844, 0.0043385374264215855, 0.004646075389816695, 0.004965174122880592, 0.005296564533570004, 0.005640936754781306, 0.005998951414735342, 0.006371247567210871, 0.00675844832959554, 0.007161164928730422, 0.007579999628949697, 0.008015547867997026, 0.008468399826946915, 0.008939141592705577, 0.009428356025268677, 0.00993662340970362, 0.010464521950251139, 0.011012628147989723, 0.011581517092150998, 0.012171762687038762, 0.012783937830641906, 0.013418614556786149, 0.014076364149580686, 0.0147577572366599, 0.015463363866065907, 0.016193753570400767, 0.016949495420978643, 0.017731158074042876, 0.01853930981061882, 0.019374518571204605, 0.020237351986226847], "P": [8.629637985781317e-09, 1.4811844742074862e-08, 2.541075381256963e-08, 4.3566720321485504e-08, 7.463455541044134e-08, 1.2772285328184834e-07, 2.1827701331187516e-07, 3.723833134131108e-07, 6.3387774477216e-07, 1.0759596958222949e-06, 1.819915985990948e-06, 3.064846675660735e-06, 5.134065486264377e-06, 8.546335585813262e-06, 1.4123853826218614e-05, 2.3155461073369664e-05, 3.764679644242459e-05, 6.0717514324838126e-05, 7.171477368705256e-05, 0.00010619502654549472, 0.00014593591580910274, 0.00019075701063068782, 0.0002405942181902111, 0.0002954609506183495, 0.00035542490486255594, 0.00042059368445928426, 0.0004911056288040325, 0.0005671238144043709, 0.00064883204520743, 0.0007364321219949394, 0.0008301419524050703, 0.0009301942239781394, 0.0010368354605441565, 0.001150325343375672, 0.001270936217512373, 0.0013989527290289797, 0.0015346715558147153, 0.0016784012057300909, 0.0018304618637107152, 0.0019911852747055586, 0.002160914653046926, 0.002340004611461997, 0.002528821104790766, 0.0027277413848019153, 0.002937153963453204, 0.0031574585826342496, 0.0033890661889328247, 0.003632398912333589, 0.0038878900480285037, 0.004155984040717387, 0.0044371364709248065, 0.0047318140429692375, 0.005040494574302514, 0.005363666985999156, 0.005701831294221576, 0.006055498602522441, 0.006425191094872249, 0.0068114420293209355], "cs2": [0.005012803872910027, 0.006577591197276624, 0.008632846630427234, 0.01133365960039493, 0.01488503259889789, 0.01955843176541182, 0.025714013933836957, 0.033830395417454896, 0.04454414656977316, 0.05870097687666251, 0.07741869671142357, 0.10215579792023272, 0.13476292519713312, 0.17745680182994467, 0.23258012563737407, 0.3019103590566282, 0.3851668861151598, 0.4780569873552164, 0.5109807203476077, 0.5857942648610577, 0.6371834046057817, 0.6704729002229697, 0.69022622507406, 0.7002597089576801, 0.7034231986963433, 0.7018010542914663, 0.6968828593719463, 0.689727951929667, 0.6810882583909377, 0.6714986798811323, 0.6613408729759501, 0.6508879615485725, 0.6403357206939129, 0.629824387285253, 0.6194539938931977, 0.6092952322629503, 0.5993972182844186, 0.5897930963155174, 0.5805041248143593, 0.5715426847715243, 0.5629145164669896, 0.5546203976168185, 0.5466574127945808, 0.5390199205778081, 0.5317002947942471, 0.5246894952490586, 0.5179775085300667, 0.5115536889762119, 0.5054070223474381, 0.49952632924815843, 0.49390042136252515, 0.4885182204861394, 0.48336884843307654, 0.4784416930285858, 0.4737264582953256, 0.4692131909641171, 0.4648923281848707, 0.4607546192620559], "P_over_PSB": [0.007040522421634935, 0.0120097649816786, 0.020437427949090283, 0.03467077070226343, 0.0585781534164208, 0.09844916164076734, 0.16432720132429493, 0.2718653981590084, 0.44466751648528835, 0.7167337835526275, 1.133934936299556, 1.7523063835868664, 2.6296376607867726, 3.8063790243708535, 5.274489404604204, 6.940978943567848, 8.605786002155138, 9.982182445668794, 10.3409013503922, 10.841702928339558, 10.842296052798638, 10.557731462582202, 10.122237979202303, 9.616935448904623, 9.089738777127124, 8.56820938522493, 8.067547985872055, 7.595500406216099, 7.155358080702173, 6.747793124747538, 6.371980912803715, 6.026285706148702, 5.708677190662356, 5.4169806732898405, 5.149024215377298, 4.902721916513565, 4.6761177859657295, 4.467405497300055, 4.274933625411663, 4.097202392311722, 3.93285569463533, 3.780670758654916, 3.6395468623746554, 3.5084939885918587, 3.386621907882891, 3.273129960454111, 3.167297662341762, 3.068476173555478, 2.976080613479968, 2.8895831792812974, 2.808507007856899, 2.7324207156110116, 2.660933549528735, 2.593691085406634, 2.5303714132319963, 2.4706817546741218, 2.4143554628931607, 2.361149360043952], "peak": [2.3884615384615384, 0.7034231986963433]}, "fpi70": {"M0": 0.3035, "fpi": 0.07, "lambda": 0.5853733496496832, "re_fm": -0.28975108366766483, "mu_over_mpi": [1.005, 1.0065556696871079, 1.0085953610092928, 1.011269669523674, 1.0147760461760145, 1.0193733756022807, 1.0254010902345652, 1.0333042314540457, 1.0436663081191422, 1.0572523784969141, 1.0750655364454087, 1.0984209723643306, 1.1290430770209037, 1.1691927576714116, 1.2218343665489306, 1.2908545664687179, 1.3813492929511721, 1.5, 1.55, 1.6897435897435897, 1.8294871794871796, 1.9692307692307693, 2.108974358974359, 2.2487179487179487, 2.3884615384615384, 2.528205128205128, 2.6679487179487182, 2.8076923076923075, 2.9474358974358976, 3.0871794871794873, 3.226923076923077, 3.3666666666666667, 3.5064102564102564, 3.6461538461538465, 3.7858974358974358, 3.925641025641026, 4.065384615384615, 4.205128205128205, 4.3448717948717945, 4.484615384615385, 4.624358974358975, 4.764102564102564, 4.903846153846154, 5.043589743589743, 5.183333333333334, 5.323076923076923, 5.462820512820513, 5.602564102564102, 5.742307692307692, 5.882051282051282, 6.021794871794872, 6.161538461538462, 6.301282051282051, 6.441025641025641, 6.5807692307692305, 6.720512820512821, 6.86025641025641, 7.0], "M": [0.29978658277459674, 0.29864686195190576, 0.2971635759105196, 0.2952375101067269, 0.29274379334811984, 0.2895273000785018, 0.28539864713960644, 0.28013199237803504, 0.2734665369151708, 0.26511443781636534, 0.2547785310861048, 0.24218338498015404, 0.22712201378415603, 0.20951719937965918, 0.18949020960489574, 0.16742133904997175, 0.14397889859367718, 0.12009139741103413, 0.11178225092629059, 0.09264935900169953, 0.07802739631554072, 0.06659554324030435, 0.057487718094422616, 0.05011479535576366, 0.04406383551645759, 0.03903802959184185, 0.03481941916804949, 0.031244953677726207, 0.028190661594264668, 0.02556092070065734, 0.023281023952994875, 0.02129192824514903, 0.019546480756668812, 0.018006664971941592, 0.016641562671555865, 0.015425826578470915, 0.014338522429227644, 0.01336224178424601, 0.012482415622682513, 0.011686778477543089, 0.010964946584247397, 0.010308083189959205, 0.00970863107755324, 0.009160097345048643, 0.008656879120373566, 0.008194121572975973, 0.007767601578155823, 0.007373631886024309, 0.007008981778310596, 0.006670811058281291, 0.006356614880628082, 0.00606417743938441, 0.005791532929475428, 0.005536932508558353, 0.005298816230589303, 0.005075789116256665, 0.0048666006795066935, 0.004670127352577249], "Delta": [0.04520615764329327, 0.05162721754750598, 0.05891299377360332, 0.067156936943519, 0.07645134510535091, 0.08688100394955568, 0.09851380050311312, 0.11138759076543205, 0.12549286061584133, 0.1407514101382104, 0.15699262964463176, 0.1739310590868632, 0.191151681754126, 0.20811205841958044, 0.224171367002982, 0.23865333882060197, 0.25094089044974366, 0.2605853536797084, 0.26330590474842236, 0.26836507012340804, 0.271096315159819, 0.2725227371118612, 0.27318592554182897, 0.27339043198740276, 0.27331547341578977, 0.2730702583447886, 0.2727231395818512, 0.2723177580624397, 0.27188235815479955, 0.27143535298759897, 0.27098874999184785, 0.270550314342115, 0.27012496607216196, 0.26971569981515875, 0.26932420032601256, 0.26895126017398335, 0.26859706645825415, 0.2682613994200327, 0.2679437709586766, 0.2676435216560234, 0.26735988885454726, 0.2670920543647719, 0.2668391777349562, 0.2666004192321805, 0.2663749554639199, 0.2661619897248666, 0.26596075856317625, 0.265770535643224, 0.26559063368484626, 0.26542040504579684, 0.265259241360056, 0.26510657253265213, 0.26496186530988236, 0.26482462158386694, 0.26469437654628175, 0.26457069677362643, 0.2644531783024123, 0.2643414447349742], "nI": [1.6881881073321018e-05, 2.207118911818718e-05, 2.8830535812426315e-05, 3.7617522796142785e-05, 4.90112717347927e-05, 6.37368276525963e-05, 8.268931113554014e-05, 0.00010695400998198412, 0.00013781656895205127, 0.00017675563459980314, 0.00022541019234211432, 0.00028551811624734087, 0.00035883520445813825, 0.00044706964878068805, 0.0005519075850556366, 0.0006752566144725864, 0.0008198828674121967, 0.000990650634660718, 0.0010584525168934684, 0.0012403431704319594, 0.001416646098994145, 0.0015921879694872085, 0.0017701388861079389, 0.0019527207422019833, 0.00214158792212376, 0.002338042332419556, 0.002543159951225129, 0.002757867937094198, 0.0029829930383989786, 0.0032192927890001234, 0.003467476081099492, 0.003728217016283607, 0.004002164407318631, 0.004289948408880445, 0.004592185218249716, 0.004909480456805736, 0.005242431635890108, 0.005591629978029458, 0.005957661778221505, 0.006341109432939526, 0.006742552226235356, 0.007162566936291394, 0.007601728307843587, 0.008060609423400516, 0.008539781997374315, 0.009039816610961982, 0.009561282901097621, 0.01010474971351191, 0.010670785227526092, 0.011259957058424384, 0.011872832341917725, 0.012509977804209699, 0.013171959820415727, 0.01385934446350566, 0.014572697545492815, 0.015312584652246077, 0.016079571173031056, 0.0168742223256742], "P": [5.9087273929851355e-09, 1.0138113733734718e-08, 1.7384669639576056e-08, 2.9788321414377456e-08, 5.099161985542275e-08, 8.717684789940616e-08, 1.4879802974093472e-07, 2.534501391385226e-07, 4.305749233781269e-07, 7.290864162346415e-07, 1.229554412537057e-06, 2.063366646418413e-06, 3.4423855565906365e-06, 5.704209801887718e-06, 9.380731946792943e-06, 1.5302502757621142e-05, 2.476140146172539e-05, 3.9775569301751016e-05, 4.6926530576347225e-05, 6.935873725719728e-05, 9.52743027542206e-05, 0.00012461485398536728, 0.00015739844523410916, 0.0001936948963798761, 0.00023361137622745614, 0.0002772836214275168, 0.0003248704004718921, 0.000376549918940868, 0.00043251742439335037, 0.0004929835737602204, 0.0005581732975173743, 0.0006283249947100013, 0.0007036899527224104, 0.0007845319224854291, 0.0008711268029733617, 0.0009637624037222152, 0.0010627382638404813, 0.001168365512468148, 0.0012809667600246384, 0.001400876012595013, 0.0015284386038959493, 0.001664011140736498, 0.0018079614589386838, 0.0019606685874398655, 0.0021225227188501512, 0.0022939251851438565, 0.002475288437465538, 0.0026670360292571902, 0.0028696026020842984, 0.0030834338736689085, 0.0033089866277383113, 0.003546728705375659, 0.003797138997619628, 0.004060707439107958, 0.004337935002597436, 0.004629333694223087, 0.004935426549383287, 0.005256747629157102], "cs2": [0.0050213917833555905, 0.0065922469769525965, 0.008657805152898787, 0.011376039141433189, 0.014956721698989043, 0.01967910394312291, 0.0259158368701428, 0.03416512715954131, 0.045093276788148666, 0.059589007817502586, 0.07882780772287605, 0.10433549547683044, 0.13801824637025278, 0.1820798488290814, 0.2386617406504458, 0.30895037598725045, 0.39145717376939687, 0.4801016093538089, 0.510337131509624, 0.5760320879361215, 0.6173254037880238, 0.6408446063697978, 0.6517973777150192, 0.6542352317386813, 0.6510239647808743, 0.6441634795262878, 0.6350229982968583, 0.6245358509783937, 0.6133353569086896, 0.6018496478321975, 0.5903661479127347, 0.5790754802837424, 0.5681013906291688, 0.5575212679664152, 0.5473803128014725, 0.537701392208968, 0.5284919427512275, 0.5197488354232797, 0.5114618211480283, 0.5036159791313901, 0.49619345914115615, 0.48917472024270886, 0.4825394082327397, 0.4762669725481782, 0.47033709463077117, 0.4647299795368177, 0.45942654829584023, 0.4544085583268383, 0.4496586718893547, 0.4451604872309948, 0.44089854323362826, 0.43685830547245535, 0.43302613968208237, 0.42938927646176717, 0.4259357720894925, 0.42265446166254433, 0.41953492797124114, 0.4165674096357039], "P_over_PSB": [0.004820657339529628, 0.008220202508187129, 0.013982187848430614, 0.02370580235882188, 0.04002160814673901, 0.06719617805000092, 0.1120207914653867, 0.18503601130459396, 0.30204985648804256, 0.485669554048971, 0.7660983887109943, 1.179716615161419, 1.763169310320915, 2.5405490250766816, 3.503191966553967, 4.587010774175035, 5.6602776923915155, 6.539249738159963, 6.766564244122819, 7.080998510840256, 7.078395958651295, 6.896995084356525, 6.622039931801304, 6.3045600827084485, 5.974444548543646, 5.648739425411888, 5.336749145757175, 5.043140474148213, 4.769827678113594, 4.517118510014622, 4.284411343762482, 4.070618626552368, 3.8744226401134116, 3.694428090414243, 3.5292510681248097, 3.3775687776958607, 3.238145177410712, 3.109841970701834, 2.9916208493756358, 2.882540677177885, 2.781751911745735, 2.6884896854660143, 2.602066410592944, 2.521864422698269, 2.447328954858721, 2.3779615960220943, 2.3133143009151156, 2.2529839666018843, 2.196607560130296, 2.143857764728537, 2.094439103643541, 2.04808449766116, 2.004552212495562, 1.9636231542247298, 1.9250984739157495, 1.888797445985827, 1.8545555883499216, 1.8222229958160947], "peak": [2.2487179487179487, 0.6542352317386813]}, "fpi120": {"M0": 0.3035, "fpi": 0.12, "lambda": 1.1538404384917003, "re_fm": -0.8515133887376273, "mu_over_mpi": [1.005, 1.0065556696871079, 1.0085953610092928, 1.011269669523674, 1.0147760461760145, 1.0193733756022807, 1.0254010902345652, 1.0333042314540457, 1.0436663081191422, 1.0572523784969141, 1.0750655364454087, 1.0984209723643306, 1.1290430770209037, 1.1691927576714116, 1.2218343665489306, 1.2908545664687179, 1.3813492929511721, 1.5, 1.55, 1.6897435897435897, 1.8294871794871796, 1.9692307692307693, 2.108974358974359, 2.2487179487179487, 2.3884615384615384, 2.528205128205128, 2.6679487179487182, 2.8076923076923075, 2.9474358974358976, 3.0871794871794873, 3.226923076923077, 3.3666666666666667, 3.5064102564102564, 3.6461538461538465, 3.7858974358974358, 3.925641025641026, 4.065384615384615, 4.205128205128205, 4.3448717948717945, 4.484615384615385, 4.624358974358975, 4.764102564102564, 4.903846153846154, 5.043589743589743, 5.183333333333334, 5.323076923076923, 5.462820512820513, 5.602564102564102, 5.742307692307692, 5.882051282051282, 6.021794871794872, 6.161538461538462, 6.301282051282051, 6.441025641025641, 6.5807692307692305, 6.720512820512821, 6.86025641025641, 7.0], "M": [0.3005448395184796, 0.2996344352060844, 0.2984472034794574, 0.2969015453470235, 0.2948936186767355, 0.29229254185963877, 0.288935469635973, 0.28462329484599946, 0.27911832996876124, 0.27214616703862266, 0.2634049490022301, 0.25258625039673843, 0.2394120308210094, 0.22369056039581783, 0.20538933699627468, 0.18471382151765714, 0.16216862409300853, 0.13856831903780997, 0.13020612944635507, 0.1106343371417537, 0.09535615024636891, 0.08319293020035227, 0.07334468067799689, 0.06525290971912245, 0.058518138913323386, 0.05284851161692545, 0.04802678540802187, 0.0438885583416913, 0.04030756243336286, 0.03718551933866216, 0.03444500971634592, 0.032024374958940206, 0.029874015355722896, 0.0279536641520277, 0.026230354247150558, 0.02467688350664082, 0.023270643724237178, 0.021992718010278918, 0.020827178537096362, 0.019760535388411205, 0.01878130047066962, 0.01787963983299159, 0.01704709449097778, 0.016276354752124876, 0.015561076637600554, 0.014895731659003777, 0.014275483198947087, 0.013696084243563732, 0.013153792353332527, 0.01264529862925629, 0.012167668102041757, 0.01171828949191693, 0.01129483269247613, 0.01089521265047189, 0.010517558564967009, 0.010160187528918365, 0.009821581895602212, 0.009500369780089706], "Delta": [0.04226561156361962, 0.04830518965650951, 0.055175891082916984, 0.06297641469939398, 0.07180943882250036, 0.08177758969271755, 0.09297703011691835, 0.10548786380117527, 0.11936054731777232, 0.1345977748315649, 0.1511321065914197, 0.16880128647540482, 0.18732602877653137, 0.20629896777721216, 0.22519740811541208, 0.24343384585519626, 0.26045284786842765, 0.2758674498238974, 0.28088373916297715, 0.2920159382990013, 0.30043411830744554, 0.30727618576522747, 0.31315945757088265, 0.318436363451827, 0.3233155503404705, 0.32792374914202155, 0.3323392485415398, 0.3366108492584885, 0.34076900092286094, 0.34483254827253107, 0.3488129221886585, 0.3527167980756343, 0.35654781066855845, 0.36030767471777914, 0.36399692423871044, 0.3676154027497374, 0.37116258862588625, 0.3746378099818127, 0.37804038484483926, 0.381369710455098, 0.3846253177812641, 0.3878069022292373, 0.390914338103673, 0.3939476820689756, 0.39690716927294284, 0.39979320470146795, 0.4026063515689388, 0.40534731801186763, 0.40801694297296237, 0.4106161818919709, 0.41314609262579904, 0.4156078218812538, 0.418002592343689, 0.4203316906128664, 0.4225964560057243, 0.4247982702489189, 0.4269385480579807, 0.42901872858182594], "nI": [4.0558023268214436e-05, 5.3058949583074735e-05, 6.936569431820295e-05, 9.060376353640206e-05, 0.00011820857135408189, 0.00015399515462875764, 0.00020023302002517303, 0.0002597188079371264, 0.0003358339516268833, 0.0004325679815010472, 0.000554483009616611, 0.0007065971376898638, 0.0008941851438540019, 0.0011225499164073673, 0.0013969229533076757, 0.0017228056926683424, 0.002107226798756286, 0.002561485347833788, 0.0027413059162673566, 0.003220707249046792, 0.0036798370499846987, 0.004130559447757703, 0.004580445023272564, 0.005034504297436446, 0.005496162113926123, 0.005967828962881492, 0.0064512487237184685, 0.0069477174970009065, 0.00745822548855611, 0.00798355149463685, 0.008524327334351666, 0.009081082711661394, 0.009654277012816905, 0.010244322178851108, 0.010851599349495715, 0.011476471074251727, 0.012119290312120926, 0.012780407067887682, 0.013460173264976326, 0.014158946287361893, 0.014877091507671891, 0.015614984037791154, 0.016373009880646484, 0.017151566620044193, 0.01795106375460858, 0.018771922758775667, 0.019614576936234383, 0.02047947111766285, 0.02136706124402892, 0.022277813868367136, 0.023212205602278498, 0.02417072252803816, 0.025153859592857066, 0.026162119998313516, 0.027196014595090193, 0.028256061290797607, 0.029342784476739346, 0.03045671447790273], "P": [1.4185640629033659e-08, 2.4349956860400516e-08, 4.1778153636597714e-08, 7.163778784432921e-08, 1.227438161328859e-07, 2.1009817151910286e-07, 3.5915621079389996e-07, 6.129466071094771e-07, 1.0438537611064555e-06, 1.7729143815624652e-06, 3.0010257552485e-06, 5.058685724428447e-06, 8.484009894849358e-06, 1.4143206185640716e-05, 2.3414446891722365e-05, 3.8467905966436964e-05, 6.269843407778702e-05, 0.00010141793623814298, 0.0001199239659901203, 0.0001781115026120864, 0.0002454275137131868, 0.0003216013169935182, 0.00040654802888544873, 0.0005003034017419555, 0.0006029842655578576, 0.0007147636470642935, 0.0008358546462543515, 0.0009664997272676608, 0.0011069634648431899, 0.001257527559854388, 0.0014184873831260749, 0.0015901495719098453, 0.0017728303656459811, 0.001966854469518068, 0.0021725542998446163, 0.0023902695084879687, 0.0026203467124762255, 0.0028631393749607987, 0.0031190077975913055, 0.0033883191943548377, 0.003671447824168692, 0.003968775164867586, 0.004280690115242506, 0.004607589214844401, 0.004949876873620125, 0.005307965605280567, 0.005682276259740138, 0.006073238251104357, 0.006481289778586416, 0.006906878038453717, 0.007350459425680039, 0.007812499724436628, 0.008293474286919168, 0.008793868200294649, 0.009314176441776963, 0.009854904022014109, 0.010416566117102052, 0.010999688189638913], "cs2": [0.005010973757283733, 0.006574449869901131, 0.008627456892532352, 0.011324417815448629, 0.014869198166456484, 0.01953132983455141, 0.025667689460382028, 0.0337513546819036, 0.04440959718044297, 0.05847263546163851, 0.07703274467669834, 0.10150694677836261, 0.13367999370239847, 0.17566739933173506, 0.22966510965142056, 0.29725942161981833, 0.3779789029590517, 0.4674675040857969, 0.4990635516348188, 0.570664140427072, 0.619966892326701, 0.6524076754647836, 0.67253064510882, 0.6840256869195901, 0.6895815846204268, 0.6911133140505612, 0.6899499990705847, 0.6870058035213438, 0.6829048728855359, 0.6780714619017532, 0.6727925307144113, 0.6672609434679891, 0.6616051056705448, 0.6559093109795854, 0.6502277336037916, 0.6445940776750597, 0.6390282479562177, 0.6335409686532494, 0.628136981367274, 0.6228172540890723, 0.6175804986257468, 0.6124242026100428, 0.6073453199836877, 0.6023407210748554, 0.5974074737878923, 0.5925430067774509, 0.5877451909613515, 0.583012365447699, 0.5783433265720178, 0.5737372935654935, 0.5691938601332245, 0.5647129399064265, 0.5602947063511563, 0.555939545474372, 0.5516479690225566, 0.5474206861853714, 0.5432581241976349, 0.539161964445533], "P_over_PSB": [0.01157340795506435, 0.019743473166223435, 0.033601443353153584, 0.0570099676459521, 0.09633749478118073, 0.1619443061037016, 0.27038639599522696, 0.4474931270810382, 0.7322671656375548, 1.1809992860754908, 1.8698489242392757, 2.892271041769061, 4.345459167529337, 6.299121163898468, 8.744019413157718, 11.530969928439928, 14.332409589454993, 16.673481351297838, 17.292418815448563, 18.183827079822308, 18.234015584357536, 17.799504886370407, 17.104217754313247, 16.28433642195482, 15.420893093460311, 14.560952328295695, 13.730849479963695, 12.944349866138664, 12.207658409774687, 11.522495514697685, 10.88798669209027, 10.301822338625898, 9.760966572232515, 9.262086339232821, 8.801806530478462, 8.376856817579656, 7.984151280566412, 7.6208266173594765, 7.284255179626878, 6.972043076744441, 6.682019793090261, 6.412223352036931, 6.160883523240814, 5.9264045896184525, 5.7073485660302765, 5.502419365770119, 5.310448162100431, 5.130380037986319, 4.961261924106629, 4.802231771279421, 4.652508874419975, 4.5113852518093855, 4.378217979784426, 4.252422385073983, 4.133466002397556, 4.02086321200908, 3.914170479611732, 3.8129821288720853], "peak": [2.528205128205128, 0.6911133140505612]}, "M250": {"M0": 0.25, "fpi": 0.09207, "lambda": 0.8294181322645982, "re_fm": -0.8968531449353755, "mu_over_mpi": [1.005, 1.0065556696871079, 1.0085953610092928, 1.011269669523674, 1.0147760461760145, 1.0193733756022807, 1.0254010902345652, 1.0333042314540457, 1.0436663081191422, 1.0572523784969141, 1.0750655364454087, 1.0984209723643306, 1.1290430770209037, 1.1691927576714116, 1.2218343665489306, 1.2908545664687179, 1.3813492929511721, 1.5, 1.55, 1.6897435897435897, 1.8294871794871796, 1.9692307692307693, 2.108974358974359, 2.2487179487179487, 2.3884615384615384, 2.528205128205128, 2.6679487179487182, 2.8076923076923075, 2.9474358974358976, 3.0871794871794873, 3.226923076923077, 3.3666666666666667, 3.5064102564102564, 3.6461538461538465, 3.7858974358974358, 3.925641025641026, 4.065384615384615, 4.205128205128205, 4.3448717948717945, 4.484615384615385, 4.624358974358975, 4.764102564102564, 4.903846153846154, 5.043589743589743, 5.183333333333334, 5.323076923076923, 5.462820512820513, 5.602564102564102, 5.742307692307692, 5.882051282051282, 6.021794871794872, 6.161538461538462, 6.301282051282051, 6.441025641025641, 6.5807692307692305, 6.720512820512821, 6.86025641025641, 7.0], "M": [0.24756858075344002, 0.24681962775146699, 0.24584301118454233, 0.24457167366103325, 0.242920313204329, 0.2407814736169416, 0.23802155069899447, 0.2344773435836299, 0.2299542746565117, 0.22422809225109672, 0.21705270636572493, 0.20817756652260888, 0.19737814551772243, 0.18450171465493137, 0.16952649742676, 0.15262473901461052, 0.13421044873282897, 0.11494536630866667, 0.1081199744169613, 0.09214068703704119, 0.079655228355903, 0.06970042919083208, 0.061624409053592004, 0.05497312005496039, 0.04942239154339127, 0.04473574047640996, 0.04073735215912275, 0.03729430016841793, 0.03430456241881046, 0.031688769904765476, 0.029384416019615663, 0.027341722196028685, 0.025520639751175758, 0.023888644620429333, 0.022419094113777523, 0.021089987791138527, 0.019883022763410012, 0.018782866118772626, 0.0177765892759763, 0.016853224363252737, 0.016003413449105632, 0.01521912906734238, 0.01449344994806725, 0.013820379836345245, 0.01319470019096412, 0.012611849710003405, 0.01206782523854486, 0.011559099825107055, 0.011082554612636821, 0.010635421952747717, 0.01021523767309501, 0.009819800847289926, 0.009447139744002018, 0.009095482888710297, 0.008763234374249819, 0.008448952717139748, 0.00815133268497099, 0.007869189622968686], "Delta": [0.03459717785758155, 0.03954048074502458, 0.045163812980413255, 0.051547822842360466, 0.05877635905689526, 0.066933156543615, 0.0760965793642689, 0.08633177442332894, 0.09767959833443834, 0.1101419225277737, 0.12366360826249571, 0.13811284360616352, 0.1532638697861162, 0.16878928601544452, 0.1842721825582299, 0.1992490636734439, 0.21328947780333013, 0.22610478295714065, 0.23030614099694996, 0.2397028642431352, 0.24688131164488636, 0.2527504568896858, 0.257799860661306, 0.26230714881973954, 0.26643587344488456, 0.2702852618950645, 0.27391697214275673, 0.27737012772753056, 0.28067006667923483, 0.28383357663791553, 0.2868720974065383, 0.2897937136691361, 0.2926044101745057, 0.2953088683137953, 0.2979109729082538, 0.30041413357027696, 0.302821486344494, 0.30513601764515386, 0.3073606377062963, 0.30949822135701954, 0.31155162786834295, 0.3135237076543377, 0.31541730099107146, 0.31723523217047117, 0.31898030133347105, 0.32065527543557487, 0.322262879262963, 0.3238057870558203, 0.3252866150524744, 0.32670791510595476, 0.3280721694183715, 0.32938178637065235, 0.33063909738365177, 0.33184635472308904, 0.33300573014937457, 0.33411931431006087, 0.3351891167745771, 0.33621706661609024], "nI": [2.4165207942486814e-05, 3.1613728770157486e-05, 4.133008592292685e-05, 5.398510481810176e-05, 7.043445360532359e-05, 9.176034851837584e-05, 0.00011931646835225782, 0.00015477185901590325, 0.00020014645678491654, 0.0002578272078666546, 0.00033055114301661916, 0.00042134381326361733, 0.0005334149413867989, 0.0006700476959699548, 0.0008345827809241064, 0.0010306929855307984, 0.0012632456865050664, 0.0015401161704387046, 0.0016504093249162584, 0.0019464789042269927, 0.0022327890421576907, 0.002516350807926203, 0.002801656048350061, 0.0030917092540412076, 0.00338860648037046, 0.0036938739403920983, 0.004008673203737553, 0.004333929362635255, 0.004670413124809028, 0.005018794479966728, 0.005379678339696758, 0.005753628468673259, 0.006141183653084507, 0.006542868633678088, 0.0069592014595530206, 0.007390698370196863, 0.007837876959663337, 0.008301258143901816, 0.008781367295787169, 0.009278734805364947, 0.00979389624842394, 0.01032739229406697, 0.010879768444559866, 0.011451574673833684, 0.012043365011526086, 0.012655697105270678, 0.013289131783613819, 0.01394423263441995, 0.01462156560817585, 0.015321698651680843, 0.01604520137481796, 0.016792644751146477, 0.017564600851721214, 0.018361642610664412, 0.01918434362046933, 0.02003327795470946, 0.02090902001569287, 0.021812144404588056], "P": [8.451996043730738e-09, 1.4508104581301453e-08, 2.4892276357470152e-08, 4.268364000302696e-08, 7.31348268682341e-08, 1.251855593126186e-07, 2.1400581113534471e-07, 3.6524075728874316e-07, 6.220378382279294e-07, 1.0565611069898928e-06, 1.7886281907725755e-06, 3.0154518858366437e-06, 5.058385287387699e-06, 8.435341541540527e-06, 1.3971887928922658e-05, 2.297173720041809e-05, 3.748296233026729e-05, 6.0729586921418504e-05, 7.186389283925422e-05, 0.00010696431111474378, 0.00014772987457629976, 0.00019404390318567732, 0.0002458996721034587, 0.00030336233879312176, 0.0003665460986014921, 0.00043560005161975276, 0.0005106992503676376, 0.0005920389324317349, 0.0006798307664903439, 0.0007743004007283678, 0.0008756858692529116, 0.0009842365714750406, 0.001100212637492616, 0.0012238845544895569, 0.0013555329692959011, 0.0014954486088040585, 0.0016439322778439463, 0.0018012949063990551, 0.0019678576265830367, 0.0021439518657984445, 0.0023299194467532513, 0.002526112688041623, 0.0027328945011591637, 0.0029506384813656173, 0.0031797289909024553, 0.0034205612338416313, 0.0036735413223737885, 0.0039390863347033905, 0.0042176243649521585, 0.004509594565615271, 0.004815447183193083, 0.00513564358765337, 0.0054706562963797506, 0.0058209689932410815, 0.006187076543382063, 0.006569485004292664, 0.006968711633666918, 0.0073852848945135325], "cs2": [0.005010851612018135, 0.006574233100949875, 0.008627069012932939, 0.011323716674618473, 0.014867915525730526, 0.01952895084843005, 0.025663208461611343, 0.033742772630310745, 0.04439287439562236, 0.058439489361891396, 0.0769659999547052, 0.10137074957093904, 0.13339951508927236, 0.17508811901623783, 0.22847643673106346, 0.2948690335554412, 0.37335972161221026, 0.4590942273139432, 0.4889645740518258, 0.5556596844073441, 0.6004810644651339, 0.6291451052131344, 0.6462345839542009, 0.6553307459406694, 0.658970906902815, 0.6589203892301436, 0.6563822416196858, 0.6521731389679785, 0.6468469226153449, 0.640780637543442, 0.6342325605158592, 0.6273811524722488, 0.62035106674515, 0.6132305154846903, 0.6060828720671237, 0.5989544342056069, 0.5918796265077368, 0.5848844937013197, 0.5779890520345686, 0.5712088781892801, 0.5645561897167952, 0.5580405872100487, 0.5516695721738784, 0.5454489166871712, 0.5393829354194429, 0.5334746933597174, 0.5277261710526245, 0.5221384014059033, 0.5167115870065235, 0.5114452035248402, 0.5063380926111969, 0.501388546348761, 0.4965943843908256, 0.49195302476554, 0.4874615478153895, 0.48311675705793095, 0.47891522473686404, 0.4748533670591576], "P_over_PSB": [0.006895592578912612, 0.011763485871283678, 0.020020425537041343, 0.03396800779041168, 0.057401066902737226, 0.09649340777457693, 0.1611116785841306, 0.26665084155918006, 0.43636177948495664, 0.703811715910676, 1.1144404517458744, 1.724065230053133, 2.5908747151885176, 3.7569443400306852, 5.217738426789583, 6.885906685254918, 8.568334706365999, 9.984167224904214, 10.362403564832706, 10.920241020361981, 10.97557806190945, 10.73964943680085, 10.345448110773816, 9.874117116649533, 9.374155385512635, 8.873914631626235, 8.389418624101857, 7.9291890722378575, 7.49721380817664, 7.094773251295043, 6.721565665155994, 6.376400357317456, 6.057623439341352, 5.7633773055478414, 5.491756382006587, 5.240898078445007, 5.009033323269159, 4.7945120270604775, 4.595813168622294, 4.411545638237762, 4.240443717332753, 4.081359637483447, 3.933254743900816, 3.7951902009694547, 3.66631780142028, 3.545871200854902, 3.433157747365845, 3.3275509808613495, 3.2284838183219264, 3.1354424065427624, 3.0479606044534764, 2.9656150473092784, 2.888020741296373, 2.814827137032888, 2.745714632545882, 2.680391459581875, 2.618590910937782, 2.5600688704916346], "peak": [2.3884615384615384, 0.658970906902815]}, "M350": {"M0": 0.35, "fpi": 0.09207, "lambda": 0.7500182513447675, "re_fm": -0.32684152512222137, "mu_over_mpi": [1.005, 1.0065556696871079, 1.0085953610092928, 1.011269669523674, 1.0147760461760145, 1.0193733756022807, 1.0254010902345652, 1.0333042314540457, 1.0436663081191422, 1.0572523784969141, 1.0750655364454087, 1.0984209723643306, 1.1290430770209037, 1.1691927576714116, 1.2218343665489306, 1.2908545664687179, 1.3813492929511721, 1.5, 1.55, 1.6897435897435897, 1.8294871794871796, 1.9692307692307693, 2.108974358974359, 2.2487179487179487, 2.3884615384615384, 2.528205128205128, 2.6679487179487182, 2.8076923076923075, 2.9474358974358976, 3.0871794871794873, 3.226923076923077, 3.3666666666666667, 3.5064102564102564, 3.6461538461538465, 3.7858974358974358, 3.925641025641026, 4.065384615384615, 4.205128205128205, 4.3448717948717945, 4.484615384615385, 4.624358974358975, 4.764102564102564, 4.903846153846154, 5.043589743589743, 5.183333333333334, 5.323076923076923, 5.462820512820513, 5.602564102564102, 5.742307692307692, 5.882051282051282, 6.021794871794872, 6.161538461538462, 6.301282051282051, 6.441025641025641, 6.5807692307692305, 6.720512820512821, 6.86025641025641, 7.0], "M": [0.34627684840271994, 0.3451309533829751, 0.3436374053798742, 0.3416942740783415, 0.33917222292464855, 0.33590886711351775, 0.33170320070036197, 0.3263111430928263, 0.31944401977983594, 0.31077282014043267, 0.29994224232148603, 0.2865994377970788, 0.270442150979377, 0.25128824443764797, 0.2291618902579095, 0.20438051846850333, 0.17761357062853506, 0.14987660493017224, 0.14011845354045005, 0.11742586297551683, 0.09986116414257072, 0.08598023150772491, 0.0748161134152809, 0.06570078159111904, 0.05816030833730365, 0.05185070069262806, 0.046517260172263646, 0.041968074714847335, 0.03805627899403369, 0.0346679109404977, 0.031713430080976844, 0.029121685715068752, 0.026835557030916404, 0.024808754943176723, 0.023003444398130547, 0.021388454809393293, 0.01993791785750383, 0.01863021974431412, 0.01744718751225716, 0.016373451464130145, 0.015395941396589721, 0.014503485460292726, 0.013686488411362214, 0.012936671778326227, 0.012246862683334187, 0.011610821170479768, 0.011023098215762517, 0.010478918338985545, 0.009974082061152953, 0.00950488446157538, 0.009068046866322338, 0.008660659301766687, 0.008280131816301873, 0.007924153141401052, 0.007590655453556857, 0.007277784228975443, 0.006983872366581367, 0.006707417902111251], "Delta": [0.049757040992497094, 0.05685235530809261, 0.064916769158169, 0.07406170221726828, 0.08440102698342622, 0.09604538256181237, 0.10909337260036003, 0.12361866525373699, 0.13965206963593363, 0.1571581036710135, 0.17600670203040714, 0.1959428981965894, 0.2165607571248272, 0.2372921437138974, 0.2574244433073034, 0.27616075188786215, 0.2927270447981769, 0.30651142291255573, 0.3106296294834681, 0.31885318198802365, 0.3239899687099835, 0.32732855039258263, 0.3295664403082773, 0.3311040675709671, 0.3321820302470875, 0.332950316720381, 0.333505338767482, 0.33391070277571594, 0.33420932406710846, 0.33443072978677657, 0.3345955885228678, 0.33471859061446574, 0.3348103204185415, 0.3348784974291804, 0.3349288136345133, 0.33496550753388576, 0.3349917633702689, 0.3350099924927487, 0.33502203406554154, 0.33502929984669727, 0.33503287970041373, 0.33503361922624464, 0.33503217737825985, 0.3350290695824953, 0.3350247002481301, 0.3350193874549142, 0.3350133818231212, 0.3350068810253582, 0.33500004101051756, 0.33499298473093464, 0.33498580896172697, 0.33497858965385696, 0.334971386154095, 0.3349642445448372, 0.3349572002969477, 0.33495028038395214, 0.3349435049720737, 0.3349368887749221], "nI": [2.5489545022075153e-05, 3.333925328792486e-05, 4.35739721998447e-05, 5.6895678958267995e-05, 7.419730558452895e-05, 9.660404711347837e-05, 0.0001255164144219469, 0.00016264972491596144, 0.00021006109603067388, 0.00027015087546820464, 0.00034562253491463143, 0.00043938729501238996, 0.0005544140605575783, 0.0006935608508846989, 0.0008594878654098636, 0.001054839773812676, 0.0012829685901328601, 0.0015495052170558486, 0.0016541708181547928, 0.0019311230599431402, 0.0021939484115625373, 0.0024502316914914793, 0.0027049061435862236, 0.0029613544133773755, 0.003222015537878332, 0.0034887344159627775, 0.003762970631119641, 0.004045927324029313, 0.004338633009814646, 0.004641994840862227, 0.004956834065857652, 0.005283910115848874, 0.005623937265209243, 0.0059775963483887215, 0.006345543124823343, 0.006728414333963085, 0.007126832134346399, 0.00754140739641035, 0.007972742171728687, 0.008421431563461123, 0.008888065156613684, 0.009373228121355324, 0.009877502071155633, 0.010401465735396404, 0.010945695490404198, 0.011510765781578097, 0.012097249461116137, 0.012705718059866047, 0.013336742007414717, 0.013990890811248003, 0.014668733203350982, 0.015370837260758614, 0.016097770505151952, 0.016850099985510993, 0.017628392346999783, 0.01843321388861161, 0.019265130611596407, 0.02012470826029652], "P": [8.917217928079182e-09, 1.5304519672475093e-08, 2.6253903017186702e-08, 4.5007682379941995e-08, 7.709281111183948e-08, 1.3190693534975708e-07, 2.2537740202348668e-07, 3.843867986371096e-07, 6.540716551794277e-07, 1.1097243428515952e-06, 1.875938114909371e-06, 3.156917453575884e-06, 5.2836365228760945e-06, 8.785968082739679e-06, 1.4501572656028287e-05, 2.3739771622641326e-05, 3.853165370791677e-05, 6.202561390134885e-05, 7.320620731980073e-05, 0.000108201237478666, 0.0001484448517257084, 0.00019374109120370403, 0.00024401368411420085, 0.00029926616473396574, 0.00035955811038807195, 0.00042499044580299585, 0.0004956960595085284, 0.0005718336428957445, 0.0006535835448407018, 0.0007411449212243596, 0.000834733736427989, 0.000934581337473185, 0.0010409334205251997, 0.001154049270954574, 0.0012742011971709076, 0.0014016741037156982, 0.0015367651657768801, 0.0016797835784790119, 0.0018310503619317611, 0.001990898208295144, 0.002159671360817448, 0.002337725517425553, 0.00252542775333078, 0.0027231564584800144, 0.002931301286683653, 0.003150263113993078, 0.003380454004453863, 0.003622297181777429, 0.003876227005790162, 0.0041426889527605955, 0.0044221395988915035, 0.004715046606407917, 0.0050218887117847175, 0.00534315571574576, 0.005679348474736187, 0.006030978893625042, 0.0063985699194393396, 0.006782655535966292], "cs2": [0.005014274540939599, 0.006580112276571624, 0.008637164946143177, 0.011341048047003715, 0.014897655642341991, 0.0195799574152255, 0.02575063123814194, 0.033892488222177025, 0.04464900919112633, 0.058877139766901544, 0.07771264655916715, 0.1026420596256027, 0.13555843111048196, 0.17873976258116536, 0.23461124654926263, 0.30504885939566906, 0.3898604142153577, 0.48478072774873326, 0.5184933602367509, 0.5952833852146432, 0.6481419437073246, 0.6823892057536519, 0.7026203253939052, 0.7127261951930084, 0.7156388883997615, 0.7135233687336499, 0.7079406219704176, 0.7000100262893142, 0.6905319012151305, 0.6800788373949689, 0.6690608751762155, 0.6577717437332459, 0.6464215079471108, 0.6351596921789016, 0.6240917443415795, 0.6132908435662309, 0.6028064357391796, 0.5926704542893557, 0.5829018900874103, 0.5735101735970927, 0.564497694785308, 0.5558616915169974, 0.5475956714562407, 0.5396904865944825, 0.5321351471861058, 0.5249174388797614, 0.518024390338508, 0.5114426266968245, 0.5051586354772502, 0.49915896515122476, 0.49343037176769594, 0.48795992541822353, 0.48273508586229963, 0.47774375365702687, 0.4729743048596818, 0.4684156043921284, 0.46405703427176437, 0.45988842182617523], "P_over_PSB": [0.0072751455929773055, 0.012409236501229702, 0.021115558210270113, 0.03581750070054536, 0.06050755567280707, 0.10167426475456008, 0.1696726428235637, 0.2806287669034558, 0.45883361722471994, 0.7392255769809442, 1.1688406405603424, 1.8049472589571627, 2.7062470518997936, 3.913106884598159, 5.415546795190639, 7.116129298214142, 8.808057987792052, 10.197238822317773, 10.555958405918965, 11.046521775856034, 11.028697226454351, 10.72288985570469, 10.266101153075553, 9.740791066516888, 9.19544256441138, 8.657778898990253, 8.142956447539513, 7.65857923188137, 7.207757899033456, 6.790975643935391, 6.407226403126168, 6.054707726695527, 5.731240009510923, 5.434516967556336, 5.1622518337997345, 4.912259153221257, 4.68249697944453, 4.471084962970577, 4.276308027623214, 4.096611704343886, 3.9305929079408615, 3.7769884991680747, 3.6346630603391024, 3.502596733621812, 3.3798736054056806, 3.2656708906444676, 3.1592490288105117, 3.0599427166661464, 2.967152852285351, 2.8803393366316086, 2.7990146651089454, 2.722738236419776, 2.651111306282223, 2.5837725168330317, 2.5203939374388526, 2.460677558260388, 2.404352183708768, 2.3511706785739133], "peak": [2.3884615384615384, 0.7156388883997615]}, "sharp": {"M0": 0.3035, "fpi": 0.09207, "Lambda": 0.6555624760397387, "G": 4.834499877221354, "m0": 0.005378306556140963, "mu_over_mpi": [1.005, 1.0065556696871079, 1.0085953610092928, 1.011269669523674, 1.0147760461760145, 1.0193733756022807, 1.0254010902345652, 1.0333042314540457, 1.0436663081191422, 1.0572523784969141, 1.0750655364454087, 1.0984209723643306, 1.1290430770209037, 1.1691927576714116, 1.2218343665489306, 1.2908545664687179, 1.3813492929511721, 1.5, 1.55, 1.6897435897435897, 1.8294871794871796, 1.9692307692307693, 2.108974358974359, 2.2487179487179487, 2.3884615384615384, 2.528205128205128, 2.6679487179487182, 2.8076923076923075, 2.9474358974358976, 3.0871794871794873, 3.226923076923077, 3.3666666666666667, 3.5064102564102564, 3.6461538461538465, 3.7858974358974358, 3.925641025641026, 4.065384615384615, 4.205128205128205, 4.3448717948717945, 4.484615384615385, 4.624358974358975, 4.764102564102564, 4.903846153846154, 5.043589743589743, 5.183333333333334, 5.323076923076923, 5.462820512820513, 5.602564102564102, 5.742307692307692, 5.882051282051282, 6.021794871794872, 6.161538461538462, 6.301282051282051, 6.441025641025641, 6.5807692307692305, 6.720512820512821, 6.86025641025641, 7.0], "M": [0.3005424245293581, 0.29963134040205486, 0.29844326757953044, 0.29689659150166653, 0.2948874726862155, 0.29228507048025215, 0.288926653111924, 0.2846133551827933, 0.2791079456273512, 0.2721368137147087, 0.26339940959644975, 0.25258932419900637, 0.23943142465895148, 0.22373784302817154, 0.20548067680598975, 0.18487004865164117, 0.1624140853366794, 0.13892821391038135, 0.1306118438507137, 0.11115844086538161, 0.0959840388273876, 0.08391116329799989, 0.07414163706569726, 0.06611880967089626, 0.059444848832563055, 0.05382929520968863, 0.04905606397261496, 0.04496170097961336, 0.04142071010919964, 0.0383354403294039, 0.03562898201019829, 0.03324009097394969, 0.031119504820056917, 0.029227231640651677, 0.027530528510179047, 0.026002376284395216, 0.024620316207994812, 0.023365553481995822, 0.02222226001913229, 0.02117702736952721, 0.020218433959962225, 0.019336700139581716, 0.018523411242728972, 0.01777129375817639, 0.01707403327233185, 0.016426125503282058, 0.0158227537213102, 0.015259687341798313, 0.014733197607613652, 0.014239987143085065, 0.013777130827792897, 0.013342025954779122, 0.012932350040631481, 0.012546024971066582, 0.012181186415207983, 0.011836157639835218, 0.01150942701291661, 0.011199628612457654], "Delta": [0.04198707782867065, 0.047985401187221596, 0.054808443929548166, 0.06255377308352827, 0.071322676250816, 0.08121605129680277, 0.09232788938836345, 0.10473553923213356, 0.11848593610167572, 0.13357725221158073, 0.14993623002747514, 0.16739312847084253, 0.18565902444007998, 0.2043140637548732, 0.22281906578928562, 0.24056398390851583, 0.2569610307071149, 0.271574589219903, 0.27625350474016885, 0.2864328464535729, 0.293873915662957, 0.2997077242943287, 0.30454843754695576, 0.30874736559004434, 0.3125131195724277, 0.3159729307271653, 0.3192057992071414, 0.3222612522117045, 0.32517036173759084, 0.32795241895360455, 0.330619083161707, 0.33317701718057824, 0.3356295915774153, 0.3379780029402857, 0.3402220160914709, 0.3423604607965679, 0.34439156581695446, 0.3463131838227075, 0.3481229422855911, 0.3498183437214007, 0.3513968310223871, 0.35285582859398695, 0.35419276665338006, 0.355405093778364, 0.35649028124418497, 0.3574458216152694, 0.35826922331269595, 0.35895800235379566, 0.3595096720884874, 0.3599217314910952, 0.360191652374445, 0.36031686575279837, 0.36029474747613816, 0.3601226031794659, 0.3597976525291796, 0.35931701269850136, 0.35867768096095626, 0.3578765162517001], "nI": [2.3788933474291696e-05, 3.1119906777041114e-05, 4.068178989050844e-05, 5.313365103829096e-05, 6.931553354434862e-05, 9.028878733388914e-05, 0.00011737903695174401, 0.00015221726026784315, 0.0001967710881880068, 0.00025335440495463364, 0.00032460002681487907, 0.00041338106586982424, 0.0005226778949436709, 0.0006554184897104175, 0.0008143784051010945, 0.001002310227530592, 0.0012225547908596823, 0.0014804153316092326, 0.0015816851089402136, 0.0018492369319506924, 0.0021020029253105976, 0.0023467800907587995, 0.0025878332121701546, 0.002827918394680765, 0.0030688570197972094, 0.0033118713855883226, 0.00355778836582684, 0.0038071671083615764, 0.0040603814914458684, 0.004317674791253242, 0.004579196797389266, 0.00484502955595581, 0.005115205569853811, 0.0053897208877558105, 0.005668544660316562, 0.005951626209966437, 0.006238900321380039, 0.00653029123914007, 0.006825715713020664, 0.00712508533284615, 0.007428308327415483, 0.007735290955038407, 0.008045938580085475, 0.008360156506230879, 0.008677850619867174, 0.008998927884549245, 0.009323296717957875, 0.009650867275848173, 0.00998155166212762, 0.010315264080142337, 0.010651920937116378, 0.010991440911254929, 0.01133374498911835, 0.011678756479374965, 0.012026401007853073, 0.012376606497867012, 0.012729303139035194, 0.013084423347199564], "P": [8.320837596798846e-09, 1.4282490279917852e-08, 2.4504102288358197e-08, 4.2015594112796744e-08, 7.198469556000797e-08, 1.2320445637248833e-07, 2.1059101704310558e-07, 3.593491878960237e-07, 6.118598242523228e-07, 1.0389461349591877e-06, 1.7580649024721007e-06, 2.962234357086396e-06, 4.965264218579202e-06, 8.271287750031628e-06, 1.3680208053759779e-05, 2.2446847347049522e-05, 3.652380031540399e-05, 5.89437754246078e-05, 6.963032824306972e-05, 0.00010312023636948212, 0.0001416704035783182, 0.00018506403889202857, 0.00023319002215515868, 0.00028600448913641726, 0.000343507518787615, 0.00040572845591299274, 0.00047271637154058105, 0.0005445336891196767, 0.000621251823433599, 0.0007029481354957803, 0.000789703769842769, 0.0008816020970592579, 0.0009787275799603115, 0.0010811649417700453, 0.001188998553075959, 0.0013023119795397128, 0.0014211876492029865, 0.0015457066097168978, 0.0016759483537924216, 0.0018119906967871044, 0.00195390969436404, 0.0021017795910775556, 0.0022556727928861545, 0.0024156598581905222, 0.0025818095031964316, 0.0027541886183160874, 0.0029328622930226015, 0.0031178938471146723, 0.0033093448667715583, 0.003507275244110342, 0.003711743219219804, 0.003922805423853394, 0.004140516926130032, 0.004364931275724633, 0.004596100549137298, 0.004834075394716635, 0.005078905077182404, 0.005330637521449411], "cs2": [0.005011666823686422, 0.006575644768302775, 0.008629518884229992, 0.011327980283298724, 0.014875362404770175, 0.019542017173276593, 0.025686266390388696, 0.033783752109982246, 0.04446633497058415, 0.05857252735907013, 0.07720976266036776, 0.10182308485008015, 0.13424954435995234, 0.17670261004151358, 0.23155986134720052, 0.30073277441745266, 0.3842841025853277, 0.47861496565327843, 0.5125204490040693, 0.5911476240467722, 0.647695624964144, 0.687172541428658, 0.7138776084682356, 0.7314299438502134, 0.7425329438757228, 0.7491614398162156, 0.7527193528727819, 0.7541965213649667, 0.7542865536542842, 0.753474408564255, 0.7520985196716365, 0.7503945315828394, 0.7485258520783646, 0.7466050022482378, 0.7447085645897495, 0.7428876893850413, 0.7411755116777389, 0.7395924115021346, 0.7381497608710988, 0.7368526032553667, 0.735701575774496, 0.7346942912360391, 0.7338263329142689, 0.7330919703776211, 0.7324846735483951, 0.7319974803136937, 0.731623257546406, 0.7313548844118156, 0.7311853789268994, 0.7311079832322821, 0.7311162183712765, 0.7312039184984384, 0.7313652444705604, 0.7315947040281403, 0.73188709774978, 0.7322377049516124, 0.7326415559702997, 0.7330960757669683], "P_over_PSB": [0.006788586469510075, 0.011580552902210233, 0.019708223875189956, 0.03343637112582348, 0.05649836750496103, 0.09496636763596142, 0.15854089228023965, 0.262349591204935, 0.4292218660953293, 0.6920777768051855, 1.0953973856709132, 1.6936384501139137, 2.543178660238172, 3.683877830460834, 5.108811895121082, 6.728568016489923, 8.34907719121638, 9.6905732533301, 10.04033504308483, 10.527790283466079, 10.52539019609715, 10.242645444814817, 9.810729935180172, 9.309137821311303, 8.784960116866174, 8.265379372673522, 7.765461822130202, 7.292950413748274, 6.851201767532023, 6.4409854677484075, 6.061586616154887, 5.711480440394331, 5.388742982092142, 5.09129841216948, 4.817064977359559, 4.5640380491335755, 4.330334278010985, 4.114211895158018, 3.9140766131868605, 3.728479068237649, 3.5561075294887727, 3.39577819727457, 3.246424517867167, 3.107086374890916, 2.976899656708985, 2.855086471421293, 2.740946138790478, 2.6338470009617643, 2.5332190416013733, 2.438547273329175, 2.3493658378218507, 2.2652527563661766, 2.185825267484903, 2.110735690305097, 2.0396677561580896, 1.9723333555837004, 1.908469652894418, 1.847836525395982], "peak": [2.9474358974358976, 0.7542865536542842]}}}

==> anc/paper2_figs.py <==
# -*- coding: utf-8 -*-
u"""Drawings of the Supplemental Material.

Called by supp2.sage, which computes every number that is drawn.  The look is "old journal, ink and two inks": black
for the figure at p = 0, blue for the family of the momentum (the points -+E_p and what moves with them), red dashes
for the family of the chemical potential.
"""
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Arc

INK, MUTE = '#000000', '#555555'
CE, CN = '#1d3f8f', '#b3261e'                    # the family of E_p (blue) and the family of mu (red)
DN = (0, (4.5, 2.2))                             # the dashes of the family of mu
ARC = 1.25                                       # the arc of the momentum line: black ink, this much wider
PAPER = '#f3f4f5'


def style():
    u"""the common look of all figures: Computer Modern, as the text they sit in"""
    plt.rcParams.update({'font.family': 'serif', 'font.serif': ['cmr10', 'DejaVu Serif'], 'mathtext.fontset': 'cm',
                         'font.size': 9, 'axes.linewidth': 0.6, 'axes.unicode_minus': False,
                         'axes.formatter.use_mathtext': True})


def _save(fig, path):
    fig.savefig(path + '.pdf'); fig.savefig(path + '.png', dpi=200); plt.close(fig)


_XM, _Y0, _Y1 = 2.3, -0.40, 1.42                 # the frame shared by the two panels: the same scale in both


def points(path, m, D, mu, Ep, eps, origin=False):
    u"""(a) one point: the BCS level is the distance from the fixed point w = mu + i Delta to the point eps_p of the
       real axis; (b) two points: the two levels of a Dirac particle are the distances from w to the points -+E_p,
       and at p = 0 these are the ends of the base [-m, m] of a triangle.  origin=True marks 0 in (b), the centre of
       the base"""
    style()
    WA = 0.494
    HA = (_Y1 - _Y0)/(2*_XM + 0.1)
    fig = plt.figure(figsize=(6.5, 6.5*WA*HA/0.994))
    dash = dict(color=CE, lw=1.0, ls=(0, (4, 2.5)), zorder=3)
    arrow = dict(arrowstyle='-|>', color=CE, lw=0.8, mutation_scale=7)

    def frame(i, tag):
        ax = fig.add_axes([0.003 + i*(WA + 0.006), 0.003, WA, 0.994]); ax.set_aspect('equal'); ax.axis('off')
        ax.plot([-_XM, _XM], [0, 0], color=MUTE, lw=0.6, zorder=1)
        ax.set_xlim(-_XM - 0.05, _XM + 0.05); ax.set_ylim(_Y0, _Y1)
        ax.text(-_XM, _Y1 - 0.04, tag, ha='left', va='top', color=INK)
        return ax

    def angle(ax, x, y, r, t1, t2, lab, rl, dl=(0.0, 0.0)):
        ax.add_patch(Arc((x, y), 2*r, 2*r, theta1=t1, theta2=t2, color=INK, lw=0.7, zorder=5))
        tm_ = np.radians((t1 + t2)/2)
        ax.text(x + rl*np.cos(tm_) + dl[0], y + rl*np.sin(tm_) + dl[1], lab, ha='center', va='center', color=INK)

    # ---- (a) one point: the nonrelativistic level
    ax = frame(0, '(a)')
    ax.plot([0, 0], [-0.028, 0.028], color=INK, lw=0.6, zorder=2)
    ax.text(0, -0.075, r'$0$', ha='center', va='top', color=INK)
    ax.plot([mu, mu], [0, D], color=INK, lw=0.6, ls=(0, (1, 1.6)), zorder=2)
    ax.text(mu, -0.075, r'$\mu$', ha='center', va='top', color=INK)
    ax.text(mu - 0.05, D*0.47, r'$\Delta$', ha='right', va='center', color=INK)
    ax.plot([eps, mu], [0, D], **dash)
    ax.annotate('', xy=(eps + 0.40, 0.0), xytext=(eps + 0.07, 0.0), arrowprops=arrow)
    ax.plot([eps], [0], 'o', color=CE, ms=3.6, zorder=6)
    ax.text(eps, -0.075, r'$\varepsilon_p$', ha='center', va='top', color=CE)
    ax.plot([mu], [D], 'o', color=INK, ms=3.6, zorder=6)
    ax.text(mu + 0.07, D + 0.04, r'$w=\mu+i\Delta$', ha='left', va='bottom', color=INK)
    ax.text((eps + mu)/2 + 0.10, D/2 + 0.04, r'$|\varepsilon_p-w|$', ha='left', va='bottom', color=CE)

    # ---- (b) two points: the triangle of p = 0 and the two distances at a momentum p
    ax = frame(1, '(b)')
    tp, tm = np.degrees(np.arctan2(D, m + mu)), np.degrees(np.arctan2(D, m - mu))      # the two angles at the base
    for s in (-1, 1):
        ax.plot([s*Ep, mu], [0, D], **dash)
        ax.annotate('', xy=(s*(Ep + 0.40), 0.0), xytext=(s*(Ep + 0.07), 0.0), arrowprops=arrow)
        ax.plot([s*Ep], [0], 'o', color=CE, ms=3.6, zorder=6)
    ax.text(-Ep, -0.075, r'$-E_p$', ha='center', va='top', color=CE)
    ax.text(Ep, -0.075, r'$E_p$', ha='center', va='top', color=CE)
    ax.plot([-m, mu, m, -m], [0, D, 0, 0], color=INK, lw=1.5, zorder=4, solid_joinstyle='round')
    ax.plot([-m, m], [0, 0], 'o', color=INK, ms=3.6, zorder=6)
    if origin:                                                                         # the centre of the base
        ax.plot([0, 0], [-0.05, 0.05], color=INK, lw=0.6, zorder=5)
        ax.text(0, -0.075, r'$0$', ha='center', va='top', color=INK)
    ax.text(-m, -0.075, r'$-m$', ha='center', va='top', color=INK)
    ax.text(m, -0.075, r'$m$', ha='center', va='top', color=INK)
    ax.plot([mu, mu], [0, D], color=INK, lw=0.6, ls=(0, (1, 1.6)), zorder=2)
    ax.text(mu - 0.05, D*0.47, r'$\Delta$', ha='right', va='center', color=INK)
    ax.plot([mu], [D], 'o', color=INK, ms=3.6, zorder=6)
    ax.text(mu + 0.07, D + 0.04, r'$w$', ha='left', va='bottom', color=INK)
    ax.text((-m + mu)/2 + 0.02, D/2 - 0.17, r'$\ell_+$', ha='left', va='center', color=INK)
    ax.text((m + mu)/2 + 0.07, D/2 - 0.02, r'$\ell_-$', ha='left', va='center', color=INK)
    ax.text((-Ep + mu)/2 - 0.12, D/2 + 0.06, r'$E^{+}(p)$', ha='right', va='bottom', color=CE)
    ax.text((Ep + mu)/2 + 0.12, D/2 + 0.06, r'$E^{-}(p)$', ha='left', va='bottom', color=CE)
    angle(ax, -m, 0, 0.30, 0, tp, r'$\theta_+$', 0.42, (0.04, 0.0))
    angle(ax, m, 0, 0.26, 180 - tm, 180, r'$\theta_-$', 0.17)                # inside the arc, clear of the height
    ta1, ta2 = 180 + tp, 360 - tm                                      # the angle at the apex, between the two sides
    angle(ax, mu, D, 0.24, ta1, ta2, r'$\theta$', 0.36)
    _save(fig, path)


def circle(path, M, D, nu, pm, origin=False, radii=False):
    u"""the circle of diameter S at the momentum pm and its two heights, h_E above E_p and h_mu above mu; the ellipse
       with foci +-E_p through the apex w, and its twin with foci +-mu through the point (E_p, Delta).
       Arguments: the mass, the gap, the chemical potential, the momentum.  origin=True marks the centre 0;
       radii=True draws the radii from 0 to the tops of the two heights, the hypotenuses of two right triangles"""
    style()
    E = np.hypot(pm, M); a = (np.hypot(E + nu, D) + np.hypot(E - nu, D))/2          # sqrt(R)/2
    hE, hn = np.sqrt(a*a - E*E), np.sqrt(a*a - nu*nu)
    XM, Y0, Y1 = 1.22*a, -0.20*a, 1.11*a
    fig = plt.figure(figsize=(4.4, 4.4*(Y1 - Y0)/(2*XM)))
    ax = fig.add_axes([0.003, 0.003, 0.994, 0.994]); ax.set_aspect('equal'); ax.axis('off')
    ax.set_xlim(-XM, XM); ax.set_ylim(Y0, Y1)
    th = np.linspace(0, np.pi, 400)
    ax.plot([-XM, XM], [0, 0], color=MUTE, lw=0.6, zorder=1)
    ax.plot(a*np.cos(th), a*np.sin(th), color=MUTE, lw=0.8, zorder=2)                 # the circle
    ax.plot(a*np.cos(th), hE*np.sin(th), color=CE, lw=1.1, zorder=3)                  # the ellipse: foci +-E_p
    ax.plot(a*np.cos(th), hn*np.sin(th), color=CN, lw=1.1, ls=DN, zorder=3)           # its twin: foci +-nu
    ax.plot([-0.62*a, E + 0.14*a], [D, D], color=MUTE, lw=0.5, ls=':', zorder=1)
    ax.text(-0.65*a, D, r'$\Delta$', ha='right', va='center', color=INK)
    for x, h, col, ls_ in ((E, hE, CE, '-'), (nu, hn, CN, DN)):
        ax.plot([x, x], [0, h], color=col, lw=1.5, ls=ls_, solid_capstyle='butt', dash_capstyle='butt', zorder=4)   # the height above the point
        ax.plot([x], [h], 'o', color=col, ms=3.2, zorder=6)
        ax.plot([0, x], [h, h], color=col, lw=0.6, ls=':', zorder=2)                  # ... is the minor semi-axis
        ax.plot([0], [h], 'o', color=col, ms=2.6, zorder=6)
        ax.plot([-x, x], [0, 0], 'o', color=col, ms=3.0, zorder=7)                    # the foci
    ax.plot([nu], [D], 'o', color=INK, ms=3.8, zorder=8)
    ax.text(nu - 0.035*a, D - 0.055*a, r'$w$', ha='right', va='top', color=INK)
    ax.plot([E], [D], 'o', mfc='white', mec=INK, mew=0.9, ms=4.0, zorder=8)
    ax.annotate(r'$(E_p,\Delta)$', xy=(E + 0.015*a, D - 0.008*a), xytext=(0.90*a, 0.46*a), ha='left', va='center', color=INK,
                arrowprops=dict(arrowstyle='-', color=MUTE, lw=0.5, shrinkA=1, shrinkB=2))
    for x, lab, col in ((nu, r'$\mu$', CN), (E, r'$E_p$', CE), (-nu, r'$-\mu$', CN), (-E, r'$-E_p$', CE)):
        ax.plot([x, x], [-0.015*a, 0.015*a], color=col, lw=0.6, zorder=2)
        ax.text(x, -0.045*a, lab, ha='center', va='top', color=col)
    ax.plot([a, a], [-0.015*a, 0.015*a], color=INK, lw=0.6, zorder=2)
    ax.text(a + 0.01*a, -0.04*a, r'$\frac{1}{2}S$', ha='center', va='top', color=INK)
    if radii:                                                                          # (S/2)^2 = E_p^2 + h_E^2 = mu^2 + h_mu^2
        for x, h in ((E, hE), (nu, hn)):
            ax.plot([0, x], [0, h], color=MUTE, lw=0.6, zorder=2)
    if origin:                                                                         # the centre of the circle and of both ellipses
        ax.plot([0, 0], [-0.015*a, 0.015*a], color=INK, lw=0.6, zorder=2)
        ax.text(0, -0.045*a, r'$0$', ha='center', va='top', color=INK)
    ax.text(E - 0.04*a, 0.42*hE, r'$h_E$', ha='right', va='center', color=CE)
    ax.text(nu - 0.04*a, (0.42 if radii else 0.82)*hn, r'$h_\mu$', ha='right', va='center', color=CN)   # below the radius when it is drawn
    ax.text(-0.04*a, hE + 0.012*a, r'$h_E$', ha='right', va='bottom', color=CE)
    ax.text(0.0, hn - 0.035*a, r'$h_\mu$', ha='center', va='top', color=CN)
    _save(fig, path)


def arc(path, M, D, nu, Lam, pm, origin=False):
    u"""(a) the ellipse of p = 0 (foci +-m) and the ellipse of the momentum pm (foci +-E_p), both through the apex; the mark
       at the height of the top of the second one; the thick arc is the whole momentum line, the bar a cutoff at Lam;
       (b) the same plane in the coordinates x + i y = m sin(phi + i xi): the arc is a straight segment.
       Arguments: the mass, the gap, the chemical potential, the cutoff, the momentum.  origin=True marks the centre 0
       in (a)."""
    style()
    lp, lm = np.hypot(M + nu, D), np.hypot(M - nu, D)
    a0 = (lp + lm)/2; b0 = np.sqrt(a0**2 - M**2); eta1 = np.arccosh(a0/M); phi1 = np.arcsin(nu/a0)
    def ell(p):
        E = np.hypot(p, M); a = (np.hypot(E + nu, D) + np.hypot(E - nu, D))/2; be = np.sqrt(a*a - E*E)
        return E, a, be, np.arccos(be/b0)
    Em, am, bm, phm = ell(pm); _, _, bL, phL = ell(Lam)
    fig = plt.figure(figsize=(6.6, 2.55))
    A = fig.add_axes([0.005, 0.02, 0.58, 0.96]); B = fig.add_axes([0.67, 0.17, 0.31, 0.73])
    th = np.linspace(0, np.pi, 400)
    # ---- (a)
    A.set_aspect('equal'); A.axis('off')
    A.plot([-2.05, 2.05], [0, 0], color=MUTE, lw=0.6, zorder=1)
    A.plot(am*np.cos(th), bm*np.sin(th), color=CE, lw=0.8, ls=(0, (4, 2.5)), zorder=2)          # the ellipse of the momentum pm
    A.plot(a0*np.cos(th), b0*np.sin(th), color=INK, lw=0.8, zorder=2)                           # the ellipse of p = 0
    ph = np.linspace(0, phi1, 100)
    A.plot(a0*np.sin(ph), b0*np.cos(ph), color=INK, lw=2.4*ARC, solid_capstyle='butt', zorder=4) # the momentum line
    A.plot([0, a0*np.sin(phm)], [bm, bm], color=CE, lw=0.6, ls=(0, (1, 1.6)), zorder=3)         # the height of the top carried over
    for x_, lab in ((-M, r'$-m$'), (M, r'$m$')) + (((0.0, r'$0$'),) if origin else ()):
        A.plot([x_, x_], [-0.028, 0.028], color=INK, lw=0.6); A.text(x_, -0.075, lab, ha='center', va='top', color=INK)
    for x_, lab in ((-Em, r'$-E_p$'), (Em, r'$E_p$')):
        A.plot([x_], [0], 'o', color=CE, ms=2.8, zorder=5); A.text(x_, -0.075, lab, ha='center', va='top', color=CE)
    A.plot([0], [b0], 'o', color=INK, ms=3.6, zorder=6); A.text(-0.05, b0 + 0.05, r'$p=0$', ha='right', va='bottom', color=INK)
    A.plot([0], [bm], 'o', color=CE, ms=2.8, zorder=6)
    A.plot([a0*np.sin(phm)], [bm], 'o', color=CE, ms=2.8, zorder=6)
    xL, yL = a0*np.sin(phL), b0*np.cos(phL)
    tx, ty = a0*np.cos(phL), -b0*np.sin(phL); nn = np.hypot(tx, ty); nx, ny = -ty/nn, tx/nn
    A.plot([xL - 0.06*nx, xL + 0.06*nx], [yL - 0.06*ny, yL + 0.06*ny], color=INK, lw=1.0, zorder=7)       # the cutoff
    A.text(xL + 0.09*nx, yL + 0.09*ny + 0.03, r'$\Lambda$', ha='center', va='bottom', color=INK)
    A.plot([nu], [D], 'o', mfc='white', mec=INK, mew=1.2, ms=5.2, zorder=8)
    A.text(nu + 0.09, D - 0.01, r'$w$:  $p=\infty$', ha='left', va='center', color=INK)
    A.text(-0.06, bm - 0.13, r'$h_E$', ha='right', va='top', color=CE)
    A.text(-1.97, 1.33, '(a)', ha='left', va='top', color=INK)
    A.set_xlim(-2.08, 2.08); A.set_ylim(-0.30, 1.40)
    # ---- (b)
    ETOP = 1.6
    for sp_ in ('top', 'right', 'bottom', 'left'): B.spines[sp_].set_visible(False)
    B.plot([-np.pi/2, np.pi/2], [0, 0], color=INK, lw=1.8, solid_capstyle='butt')
    B.plot([-np.pi/2]*2, [0, ETOP], color=CE, lw=1.4); B.plot([np.pi/2]*2, [0, ETOP], color=CE, lw=1.4)
    B.plot([-np.pi/2, np.pi/2], [eta1, eta1], color=INK, lw=0.6)
    B.plot([0, phi1], [eta1, eta1], color=INK, lw=2.4*ARC, solid_capstyle='butt', zorder=4)
    B.plot([0], [eta1], 'o', color=INK, ms=3.6, zorder=6)
    B.plot([phL, phL], [eta1 - 0.07, eta1 + 0.07], color=INK, lw=1.0, zorder=7)
    B.plot([phi1], [eta1], 'o', mfc='white', mec=INK, mew=1.2, ms=5.2, zorder=8)
    B.plot([-phi1], [eta1], 'o', mfc='white', mec=MUTE, mew=1.0, ms=4.4, zorder=8)
    B.text(0, eta1 + 0.09, r'$p=0$', ha='center', va='bottom', color=INK)
    B.text(phL, eta1 - 0.11, r'$\Lambda$', ha='center', va='top', color=INK)
    B.text(phi1 + 0.06, eta1 + 0.09, r'$p=\infty$', ha='left', va='bottom', color=INK)
    B.text(-0.75, 0.07, r'the gap', ha='center', va='bottom', color=INK)
    B.text(np.pi/2 + 0.07, 0.8, r'free levels', rotation=90, ha='left', va='center', color=CE)
    B.set_xticks([-np.pi/2, 0, np.pi/2]); B.set_xticklabels([r'$-\pi/2$', r'$0$', r'$\pi/2$'])
    B.set_yticks([0, eta1]); B.set_yticklabels([r'$0$', r'$\xi_1$'])
    B.tick_params(length=0, pad=9); B.set_xlabel(r'$\varphi$', labelpad=1); B.set_ylabel(r'$\xi$', rotation=0, labelpad=6)
    B.set_xlim(-np.pi/2 - 0.05, np.pi/2 + 0.30); B.set_ylim(-0.05, ETOP)
    B.text(-np.pi/2 - 0.02, ETOP + 0.02, '(b)', ha='left', va='bottom', color=INK)
    _save(fig, path)


def weights(path, M, D, nu, Lam, origin=False, label_all=False):
    u"""(a) three momenta, p = 0, m, 2m: the ellipse of p = 0 and the arc on it stay; the mark on the arc and the circle of
       diameter S move; the height of the circle above E_p is h_E (the height of the mark), above mu it is h_mu;
       (b) the three weights along the path in the coordinate u, each equal to 1 at p = 0: F, E and Pi are the areas.
       Arguments: the mass, the gap, the chemical potential, the cutoff.  origin=True marks the centre 0 in the three
       panels of (a).  label_all=True names the two heights in all three
       panels of (a) and not only in the last one."""
    from mpmath import ellipf
    style()
    lp, lm = np.hypot(M + nu, D), np.hypot(M - nu, D)
    a, b, c = (lp + lm)**2, 4*nu**2, (lp - lm)**2
    a0 = (lp + lm)/2; b0 = np.sqrt(a0**2 - M**2)
    k2 = a*(b - c)/(b*(a - c)); sin2_1 = b/a; phi1 = np.arcsin(np.sqrt(sin2_1))
    def Rof(p):
        E = np.hypot(p, M); return (np.hypot(E + nu, D) + np.hypot(E - nu, D))**2
    def phiof(p): R = Rof(p); return np.arcsin(np.sqrt(b*(R - a)/(a*(R - b))))
    uof = lambda ph: float(ellipf(ph, k2))
    u1 = uof(phi1); phL = phiof(Lam); uL = uof(phL)
    fig = plt.figure(figsize=(6.6, 3.72))
    th = np.linspace(0, np.pi, 400)
    # ---- (a)
    XM, Y0, Y1 = 2.62*M, -0.40*M, 2.62*M
    W_ = 0.326; H_ = W_*6.6/3.72*(Y1 - Y0)/(2*XM)
    for i, (p, lab) in enumerate(((0.0, r'$p=0$'), (M, r'$p=m$'), (2*M, r'$p=2m$'))):
        ax = fig.add_axes([0.004 + i*(W_ + 0.007), 0.985 - H_, W_, H_]); ax.set_aspect('equal'); ax.axis('off')
        E = np.hypot(p, M); r = np.sqrt(Rof(p))/2; be = np.sqrt(r*r - E*E); h = np.sqrt(r*r - nu*nu)
        ph = np.arccos(min(1.0, be/b0)); xm = a0*np.sin(ph)
        ax.plot([-XM, XM], [0, 0], color=MUTE, lw=0.6, zorder=1)
        ax.plot(r*np.cos(th), r*np.sin(th), color=MUTE, lw=0.7, zorder=2)                           # the circle
        ax.plot(a0*np.cos(th), b0*np.sin(th), color=INK, lw=0.8, zorder=3)                          # the ellipse of p = 0
        q = np.linspace(0, phi1, 80)
        ax.plot(a0*np.sin(q), b0*np.cos(q), color=INK, lw=2.2*ARC, solid_capstyle='butt', zorder=5)  # the arc
        ax.plot([nu, nu], [0, h], color=CN, lw=1.3, ls=DN, dash_capstyle='butt', zorder=4)          # the height above nu
        ax.plot([E, E], [0, be], color=CE, lw=1.3, solid_capstyle='butt', zorder=4)                 # the height above E_p
        ax.plot([xm, E], [be, be], color=CE, lw=0.6, ls=(0, (1, 1.6)), zorder=4)                    # the mark and that point are level
        ax.plot([nu], [h], 'o', color=CN, ms=3.0, zorder=7); ax.plot([E], [be], 'o', color=CE, ms=3.0, zorder=7)
        ax.plot([nu], [D], 'o', mfc='white', mec=INK, mew=1.1, ms=4.6, zorder=8)                     # the apex
        ax.plot([xm], [be], 'o', mfc=CE, mec=INK, mew=0.7, ms=4.2, zorder=9)                        # the mark
        ax.plot([nu, nu], [-0.03*M, 0.0], color=INK, lw=0.6); ax.plot([E, E], [-0.03*M, 0.0], color=INK, lw=0.6)
        if origin:
            ax.plot([0, 0], [-0.03*M, 0.0], color=INK, lw=0.6); ax.text(0, -0.09*M, r'$0$', ha='center', va='top', color=INK)
        ax.text(nu - (0.06*M if i == 0 else 0.0), -0.09*M, r'$\mu$', ha='center', va='top', color=CN)
        ax.text(E + (0.12*M if i == 0 else 0.0), -0.09*M, r'$E_p$', ha='center', va='top', color=CE)
        ax.text(-XM + 0.06*M, Y1 - 0.06*M, ('(a)   ' if i == 0 else '') + lab, ha='left', va='top', color=INK)
        if i == 2:
            ax.text(nu + 0.08*M, 1.75*M, r'$h_\mu$', ha='left', va='center', color=CN)
            ax.text(E - 0.08*M, 0.50*M, r'$h_E$', ha='right', va='center', color=CE)
        elif label_all and i == 1:
            ax.text(nu + 0.08*M, 1.45*M, r'$h_\mu$', ha='left', va='center', color=CN)
            ax.text(E - 0.08*M, 0.50*M, r'$h_E$', ha='right', va='center', color=CE)
        elif label_all:                                                                              # p = 0: the two lines stand close
            ax.text(nu - 0.08*M, 0.75*M, r'$h_\mu$', ha='right', va='center', color=CN)
            ax.text(E + 0.08*M, 0.50*M, r'$h_E$', ha='left', va='center', color=CE)
        ax.set_xlim(-XM, XM); ax.set_ylim(Y0, Y1)
    # ---- (b)
    B = fig.add_axes([0.23, 0.125, 0.56, 0.385])
    ph = np.linspace(0, phi1*0.9995, 900); u = np.array([uof(x) for x in ph])
    w2 = 1 - k2*np.sin(ph)**2; w3 = sin2_1/(sin2_1 - np.sin(ph)**2)
    YTOP = 4.3
    for sp_ in ('top', 'right'): B.spines[sp_].set_visible(False)
    cut = u <= uL
    B.fill_between(u[cut], 0, w2[cut], color=CE, alpha=0.20, lw=0)
    B.fill_between(u[cut], w2[cut], 1, color=INK, alpha=0.10, lw=0)
    B.fill_between(u[cut], 1, w3[cut], color=CN, alpha=0.20, lw=0)
    B.plot([uL, uL], [0, sin2_1/(sin2_1 - np.sin(phL)**2)], color=INK, lw=0.9, zorder=5)            # the cutoff
    B.plot([u1, u1], [0, YTOP], color=MUTE, lw=0.6, ls=(0, (4, 2.5)), zorder=1)                    # the end of the path
    B.plot(u, w3, color=CN, lw=1.4, ls=DN, zorder=4); B.plot(u, np.ones_like(u), color=INK, lw=1.0, zorder=4); B.plot(u, w2, color=CE, lw=1.4, zorder=4)
    B.plot([u1], [0], 'o', mfc='white', mec=INK, mew=1.2, ms=5.2, zorder=8, clip_on=False)          # the puncture
    B.text(0.026*u1, 0.42, r'second kind: $h_E^{2}$', ha='left', va='center', color=CE)
    B.text(0.026*u1, 1.17, 'first kind', ha='left', va='bottom', color=INK)
    B.text(0.56*u1, 2.55, r'third kind: $h_\mu^{2}$', ha='right', va='center', color=CN)
    B.text(uL - 0.017*u1, 0.16, r'$\Lambda$', ha='right', va='bottom', color=INK)
    B.set_xlim(0, u1*1.045); B.set_ylim(0, YTOP)
    B.set_xticks([0, u1]); B.set_xticklabels([r'$0$', r'$u_1$']); B.set_yticks([0, 1, 2, 3, 4])
    B.tick_params(length=2.5, width=0.6); B.set_xlabel(r'$u$', labelpad=-7)
    T = B.secondary_xaxis('top'); T.spines['top'].set_visible(False)
    pts = [(0.0, r'$0$'), (0.5, r'$m/2$'), (1.0, r'$m$'), (2.0, r'$2m$'), (4.0, r'$4m$')]
    T.set_xticks([uof(phiof(p_*M)) if p_ > 0 else 0.0 for p_, _ in pts] + [u1]); T.set_xticklabels([l_ for _, l_ in pts] + [r'$\infty$'])
    T.tick_params(length=2.5, width=0.6, pad=1); T.set_xlabel(r'momentum $p$', labelpad=3)
    fig.text(0.135, 0.545, '(b)', ha='left', va='top', color=INK)
    _save(fig, path)


def contents(path, states):
    u"""what a mode holds along the momentum: the charge v-^2 - v+^2, the scalar density (m/E_p)(1 - v-^2 - v+^2) with its
       vacuum value m/E_p, and the pair amplitude u- v- + u+ v+; (a) Dirac fermions, (b) near the nonrelativistic corner.
       Arguments: the path and two states (m, mu, Delta) with mu > m; the momentum is drawn in units of p_F."""
    style()
    W = 6.0
    fig, axs = plt.subplots(1, 2, figsize=(W, 2.4), sharey=True)
    fig.subplots_adjust(left=0.07, right=0.99, bottom=0.17, top=0.92, wspace=0.08)
    for ax, (m, mu, D), tag in zip(axs, states, ('(a)', '(b)')):
        pF = np.sqrt(mu*mu - m*m)
        x = np.linspace(0, 2.6, 521); p = x*pF
        E = np.hypot(p, m); Ep, Em = np.hypot(E + mu, D), np.hypot(E - mu, D)
        vm2, vp2 = 0.5*(1 - (E - mu)/Em), 0.5*(1 - (E + mu)/Ep)
        charge, scalar, pairs = vm2 - vp2, (m/E)*(1 - vm2 - vp2), 0.5*D/Em + 0.5*D/Ep
        ax.plot(x, m/E, color=MUTE, lw=0.7, ls=':', zorder=2)
        ax.plot(x, pairs, color=INK, lw=0.7, zorder=3)
        ax.plot(x, charge, color=CE, lw=1.3, zorder=4)
        ax.plot(x, scalar, color=CN, lw=1.3, ls=DN, zorder=4)
        ax.axvline(1.0, color=MUTE, lw=0.4, ls=(0, (1, 2)), zorder=1)
        ax.set_xlim(0, 2.6); ax.set_ylim(0, 1.04)
        ax.set_xticks([0, 1, 2]); ax.set_yticks([0, 0.5, 1.0])
        ax.tick_params(direction='in', length=2.5, width=0.5)
        for s_ in ('top', 'right'): ax.spines[s_].set_visible(False)
        ax.set_xlabel(r'$p/p_F$', labelpad=1)
        ax.text(0.03, 1.02, tag, transform=ax.transAxes, ha='left', va='bottom', color=INK)
    a1 = axs[1]
    a1.text(0.10, 0.90, 'charge', color=CE, ha='left', va='center')
    a1.text(1.62, 0.70, 'scalar density', color=CN, ha='left', va='center')
    a1.text(1.80, 0.33, 'pairs', color=INK, ha='left', va='center')
    _save(fig, path)


#   the staircase of divergences, what a coupling absorbs, the effective range, the solutions of the crossover, the
#   lattice, the nonrelativistic corner, several apexes
def staircase(path, p, layers, labels, state_label):
    u"""the integrand p^2 S at large momenta and what is left of it after each subtraction: |f_k(p)| on log-log axes;
    solid where f_k > 0, dashed where f_k < 0.  layers: list of arrays f_0..f_3; labels: text at the right end"""
    style()
    fig, ax = plt.subplots(figsize=(5.2, 3.6))
    cols = [INK, CE, CN, MUTE]
    for f, lab, c in zip(layers, labels, cols):
        f = np.asarray(f, float); a = np.abs(f)
        pos = np.where(f > 0, a, np.nan); neg = np.where(f < 0, a, np.nan)
        ax.plot(p, pos, '-', color=c, lw=1.3); ax.plot(p, neg, '--', color=c, lw=1.3)
        j = len(p) - 1
        ax.text(p[j]*1.15, a[j], lab, color=c, va='center', fontsize=8.5)
    ax.set_xscale('log'); ax.set_yscale('log')
    ax.set_xlim(p[0], p[-1]*14)
    ax.set_xlabel(r'$p/m$'); ax.set_ylabel(r'$|\,\cdot\,|$')
    ax.text(0.03, 0.04, state_label, transform=ax.transAxes, fontsize=8, color=MUTE)
    for s in ('top', 'right'): ax.spines[s].set_visible(False)
    _save(fig, path)

def absorb(path, Lam, QD, V, G, lg, slope, G0, label_state, glabel=r'$\mathcal{G}=Q_\Delta/\Delta-V$'):
    u"""(a) Q_Delta/Delta and V(Lambda) both grow as Lambda^2; (b) their difference against ln(2 Lambda/l0) is a straight
    line of the slope mu^2 - m_B^2/4 - Delta^2/2 = -dOmega_B/d(Delta^2): one logarithm is left.  glabel names the
    difference in the legend"""
    style()
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.6, 3.1))
    ax.plot(Lam, QD, color=CE, lw=1.4, label=r'$Q_\Delta/\Delta$')
    ax.plot(Lam, V, '--', color=INK, lw=1.2, label=r'$V(\Lambda)$')
    ax.plot(Lam, 0.5*np.asarray(Lam)**2, ':', color=MUTE, lw=0.9, label=r'$\frac{1}{2}\Lambda^2$')
    ax.set_xscale('log'); ax.set_yscale('log'); ax.set_xlabel(r'$\Lambda/m$'); ax.legend(frameon=False, fontsize=8)
    ax.text(0.04, 0.92, '(a)', transform=ax.transAxes)
    bx.plot(lg, G, color=CE, lw=1.4, label=glabel)
    x = np.array([min(lg), max(lg)])
    bx.plot(x, slope*x + G0, ':', color=CN, lw=1.2, label=r'slope $-\partial\Omega_B/\partial(\Delta^2)$')
    bx.set_xlabel(r'$\ln(2\Lambda/\ell_0)$'); bx.legend(frameon=False, fontsize=8, loc='upper right', bbox_to_anchor=(1.0, 0.88))
    bx.text(0.96, 0.92, '(b)', ha='right', transform=bx.transAxes)
    bx.text(0.04, 0.06, label_state, transform=bx.transAxes, fontsize=8, color=MUTE)
    for a in (ax, bx):
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)

def effective_range(path, ks2, kcot, Ls, re_full, re_spin, re_nr, L0):
    u"""(a) k cot(delta)/m at 1/a = 0 against (k/m)^2: well of radius 1/m, nonrelativistic contact, the relativistic
    pair at lambda = 5, 20, 100 m; (b) r_e against the cutoff for three kinds of pairs: nonrelativistic contact, spinless,
    Dirac (asinh scale)"""
    style()
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.8, 3.3))
    ax.axhline(0, color=INK, lw=1.0, label=r'nonrelativistic contact, $r_e=0$')
    ax.plot(ks2, [0.5*k for k in ks2], ':', color=MUTE, lw=1.3, label=r'well of radius $R=1/m$, $r_e=R$')
    for (lam, ys), ls in zip(sorted(kcot.items(), key=lambda t: float(t[0])), ('-', '--', '-.')):
        ax.plot(ks2, ys, ls, color=CE, lw=1.4, label=r'relativistic pair, $\lambda=%s\,m$' % lam)
    ax.set_xlim(0, ks2[-1]); ax.set_xlabel(r'$(k/m)^2$'); ax.set_ylabel(r'$k\cot\delta\,/\,m$')
    ax.legend(frameon=False, fontsize=7.2, loc='lower left'); ax.text(0.04, 0.92, '(a)', transform=ax.transAxes)
    bx.plot(Ls, re_nr, color=MUTE, lw=1.2, label=r'nonrelativistic contact')
    bx.plot(Ls, re_spin, '--', color=CN, lw=1.3, label=r'spinless particles')
    bx.plot(Ls, re_full, color=CE, lw=1.8, label=r'Dirac particles')
    bx.axhline(0, color=INK, lw=0.5); bx.plot([L0, L0], [-1.5, 6.0], ':', color=CE, lw=0.7)
    bx.set_xscale('log'); bx.set_yscale('asinh', linear_width=1)
    bx.set_yticks([-10, -3, -1, 0, 1, 3, 10]); bx.set_yticklabels(['$-10$', '$-3$', '$-1$', '$0$', '$1$', '$3$', '$10$'])
    bx.set_xlim(Ls[0], Ls[-1]); bx.set_xlabel(r'$\Lambda/m$'); bx.set_ylabel(r'$m\,r_e$')
    bx.text(L0*1.12, 3.5, r'$\Lambda_0=%.2f\,m$' % L0, color=CE, fontsize=8)
    bx.legend(frameon=False, fontsize=7.2, loc='lower left'); bx.text(0.92, 0.92, '(b)', transform=bx.transAxes)
    for a in (ax, bx):
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)

def crossover(path, curves, marini, kF, small, twoch, kF2):
    u"""Delta/eps_F (eps_F = k_F^2/2m) against 1/(k_F a_s).  (a) k_F = m/2: the closed-form equations at lambda = 5, 20,
    100 m and Marini et al.; (b) k_F = 0.05 m at the same three k_F r_e: the closed-form equations (blue) on the two-channel
    narrow resonance (red dashes)"""
    style()
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.8, 3.3), sharey=True)
    styles = ('-', '--', '-.')
    for a in (ax, bx):
        a.plot([r[0] for r in marini], [r[1] for r in marini], color=INK, lw=1.3, label=r'Marini et al., $r_e=0$')
    for (lam, rows), ls in zip(sorted(curves.items(), key=lambda t: float(t[0])), styles):
        ax.plot([r[0] for r in rows], [r[1] for r in rows], ls, color=CE, lw=1.5, label=r'$\lambda=%g\,m$' % float(lam))
    for (kfre, rows), ls in zip(sorted(small.items(), key=lambda t: -float(t[0])), styles):
        bx.plot([r[0] for r in rows], [r[1] for r in rows], ls, color=CE, lw=1.6, label=r'$k_Fr_e=%.2f$' % float(kfre))
    for k, (kfre, rows) in enumerate(sorted(twoch.items(), key=lambda t: -float(t[0]))):
        bx.plot([r[0] for r in rows], [r[1] for r in rows], linestyle=DN, color=CN, lw=1.0, label='two-channel' if k == 0 else None)
    for a, lab, kf in ((ax, '(a)', kF), (bx, '(b)', kF2)):
        a.set_xlim(-1.5, 1.5); a.set_ylim(0, 1.8); a.set_xlabel(r'$1/(k_Fa_s)$')
        a.legend(frameon=False, fontsize=7.2, loc='upper left')
        a.text(0.97, 0.04, r'%s  $k_F=%g\,m$' % (lab, kf), transform=a.transAxes, ha='right', fontsize=8, color=MUTE)
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    ax.set_ylabel(r'$\Delta/\varepsilon_F$')
    fig.tight_layout(); _save(fig, path)

def lattice(path, L, N, cutlabel='no cutoff'):
    u"""the NJL model without a cutoff and with a sharp cutoff, both fitted to the same vacuum, against the NPLQCD lattice
    equation of state: (a) c_s^2, (b) P/P_SB, against mu_I/m_pi; cutlabel names the first model in the legend"""
    style()
    mpi = L['mpi_GeV']; mu = np.array(L['mu_I_GeV'])/mpi
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.8, 3.3))
    def band(a, key, norm=None, lab=None):
        med, lo, hi = (np.array(L[key][k]) for k in ('median', 'p16', 'p84'))
        if norm is not None: med, lo, hi = med/norm, lo/norm, hi/norm
        a.fill_between(mu, lo, hi, color='0.80', lw=0, label=lab); a.plot(mu, med, color='0.5', lw=0.7)
    band(ax, 'speed_of_sound2', lab='lattice QCD (NPLQCD)')
    x = np.linspace(1.0, 10, 300)
    ax.plot(x, (1 - x**-4)/(1 + 3*x**-4), ':', color=INK, lw=1.0, label=r'pion field alone')
    ph, sh = N['models']['phys'], N['models']['sharp']
    ax.plot(ph['mu_over_mpi'], ph['cs2'], color=CE, lw=1.6, label=r'%s, $r_e=%.2f$ fm' % (cutlabel, ph['re_fm']))
    ax.plot(sh['mu_over_mpi'], sh['cs2'], linestyle=DN, color=CN, lw=1.3, label=r'sharp cutoff, same vacuum')
    ax.axhline(1/3, color=INK, lw=0.5, ls=':')
    ax.set_xscale('log'); ax.set_xlim(1, 10); ax.set_ylim(0, 1)
    ax.set_xticks([1, 2, 3, 5, 7, 10]); ax.set_xticklabels(['1', '2', '3', '5', '7', '10'])
    ax.set_xlabel(r'$\mu_I/m_\pi$'); ax.set_ylabel(r'$c_s^2$'); ax.legend(frameon=False, fontsize=7.0, loc='lower right')
    ax.text(0.04, 0.92, '(a)', transform=ax.transAxes)
    PSB = np.array(L['mu_I_GeV'])**4/(32*np.pi**2)
    band(bx, 'pressure', norm=PSB)
    fpi = ph['fpi']
    bx.plot(x, (fpi**2/2*(x*mpi)**2*(1 - x**-2)**2)/((x*mpi)**4/(32*np.pi**2)), ':', color=INK, lw=1.0)
    bx.plot(ph['mu_over_mpi'], ph['P_over_PSB'], color=CE, lw=1.6)
    bx.plot(sh['mu_over_mpi'], sh['P_over_PSB'], linestyle=DN, color=CN, lw=1.3)
    bx.set_xscale('log'); bx.set_xlim(1, 10); bx.set_ylim(0, 13)
    bx.set_xticks([1, 2, 3, 5, 7, 10]); bx.set_xticklabels(['1', '2', '3', '5', '7', '10'])
    bx.set_xlabel(r'$\mu_I/m_\pi$'); bx.set_ylabel(r'$P/P_{\rm SB}$'); bx.text(0.04, 0.92, '(b)', transform=bx.transAxes)
    for a in (ax, bx):
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)

def corner_triangle(path, tri, dm):
    u"""the triangle -m, m, w drawn in units of Delta about the end m of the base, at m/Delta = 1.5, 4, 12 and fixed
    mu - m = dm Delta: the far end of the base runs away to the left"""
    style()
    fig, ax = plt.subplots(figsize=(4.4, 2.4))
    for (mr, xs, ys), ls, al in zip(tri, ('-', '--', ':'), (1.0, 0.8, 0.6)):
        ax.plot(xs, ys, ls, color=INK, lw=1.2, alpha=al, label=r'$m/\Delta=%g$' % mr)
    ax.axhline(0, color=MUTE, lw=0.5); ax.plot([dm], [1.0], 'o', color=INK, ms=4); ax.text(dm + 0.1, 1.05, r'$w$', fontsize=9)
    ax.plot([0], [0], 'o', color=INK, ms=3); ax.text(0.0, -0.12, r'$m$', ha='center', va='top', fontsize=9)
    ax.set_xlim(-6, 2); ax.set_ylim(-0.3, 1.4); ax.set_xlabel(r'$(x-m)/\Delta$')
    ax.set_yticks([0, 1]); ax.set_yticklabels(['0', r'$\Delta$'])
    ax.legend(frameon=False, fontsize=7.4, loc='upper left')
    for s in ('top', 'right'): ax.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)

def corner_convergence(path, mrat, k2, w2, sphi, kap2):
    u"""Legendre's data against m/Delta at fixed (mu - m)/Delta: k^2 and omega^2 tend to Marini's kappa^2, sin(phi_1) to one"""
    style()
    fig, bx = plt.subplots(figsize=(4.4, 2.6))
    bx.plot(mrat, k2, color=CE, lw=1.4, label=r'$k^2$'); bx.plot(mrat, w2, linestyle=DN, color=CN, lw=1.2, label=r'$\omega^2$')
    bx.plot(mrat, sphi, ':', color=INK, lw=1.2, label=r'$\sin\varphi_1$')
    bx.axhline(kap2, color=MUTE, lw=0.6); bx.text(mrat[-1], kap2 + 0.02, r'$\kappa^2$', ha='right', fontsize=8, color=MUTE)
    bx.set_xscale('log'); bx.set_xlabel(r'$m/\Delta$'); bx.set_ylim(0, 1.05)
    bx.legend(frameon=False, fontsize=7.4, loc='lower right')
    for s in ('top', 'right'): bx.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)

def apexes(path, m, apx, Ep, origin=False):
    u"""several condensates, each pairing at its own chemical potential: several apexes w_j = mu_j + i Delta_j over the same
    base [-m, m]; the levels of one mode are the distances from -+E_p to each apex.  The label of the highest apex stands
    above it, the others inside their own triangle, where no line passes; the ends of the base and +-E_p below the axis.
    origin=True marks the centre 0 of the base"""
    style()
    fig, ax = plt.subplots(figsize=(4.8, 2.5))
    ax.plot([-Ep*1.12, Ep*1.12], [0, 0], color=MUTE, lw=0.5); ax.plot([-m, m], [0, 0], color=INK, lw=2.4)
    top = max(range(len(apx)), key=lambda k: apx[k][1])
    for k, (mu, D) in enumerate(apx):
        ax.plot([-Ep, mu], [0, D], linestyle=DN, color=CE, lw=0.9); ax.plot([Ep, mu], [0, D], linestyle=DN, color=CE, lw=0.9)
        ax.plot([-m, mu, m], [0, D, 0], color=INK, lw=1.0); ax.plot([mu], [D], 'o', color=INK, ms=4)
        if k == top: ax.text(mu, D + 0.05, r'$w_%d$' % (k + 1), ha='center', va='bottom', fontsize=9.5)
        else: ax.text(mu, D - 0.07, r'$w_%d$' % (k + 1), ha='center', va='top', fontsize=9.5)
    ax.plot([-Ep, Ep], [0, 0], 'o', color=CE, ms=4)
    for x, lab, c in ((-Ep, r'$-E_p$', CE), (Ep, r'$E_p$', CE), (-m, r'$-m$', INK), (m, r'$m$', INK)):
        ax.text(x, -0.06, lab, color=c, ha='center', va='top', fontsize=9.5)
    if origin:
        ax.plot([0, 0], [-0.035, 0.035], color=INK, lw=0.6, zorder=5); ax.text(0, -0.06, r'$0$', color=INK, ha='center', va='top', fontsize=9.5)
    ax.set_xlim(-Ep*1.15, Ep*1.15); ax.set_ylim(-0.24, max(D for _, D in apx)*1.22); ax.axis('off')
    _save(fig, path)


==> anc/paper2_labels.json <==
{
 "app:checks": "F",
 "app:constants": "D",
 "app:corner": "E",
 "app:end": "C",
 "app:figure": "A",
 "app:path": "B",
 "cite:Abuki2007": "9",
 "cite:Anderson1958": "23",
 "cite:BailinLove1984": "6",
 "cite:BardeenHillLindner1990": "27",
 "cite:Braun2012": "30",
 "cite:Brauner2008": "12",
 "cite:BraunerFukushimaHidaka2009": "19",
 "cite:ChinEtAl2010": "29",
 "cite:DLMF": "39",
 "cite:DelbourgoScadron1995": "32",
 "cite:DengSchmittWang2007": "15",
 "cite:Eagles1969": "1",
 "cite:Eguchi1976": "26",
 "cite:GholamiEtAl2026": "35",
 "cite:GholamiHofmannBuballa2025": "34",
 "cite:GurarieRadzihovsky2007": "16",
 "cite:Hayasaka2026": "38",
 "cite:Hazlett2012": "37",
 "cite:He2010": "13",
 "cite:HeMaoZhuang2013": "14",
 "cite:HeZhuang2007": "10",
 "cite:Kapusta1981": "25",
 "cite:KhunjuaKlimenkoZhokhov2020": "36",
 "cite:Leggett1980": "2",
 "cite:MariniPistolesiStrinati1998": "4",
 "cite:MizoguchiOgata2015": "21",
 "cite:NPLQCD2025": "33",
 "cite:NishidaAbuki2005": "8",
 "cite:NozieresSchmittRink1985": "3",
 "cite:PapenbrockBertsch1999": "5",
 "cite:Pascalutsa2016": "31",
 "cite:Petrov2004": "28",
 "cite:Shovkovy2005": "20",
 "cite:SonStephanov2001": "7",
 "cite:SunHeZhuang2007": "11",
 "cite:Thouless1960": "24",
 "cite:ZhukovskyKlimenkoKhunjua2010": "17",
 "cite:companion": "18",
 "cite:supp": "22",
 "eq:Cfin": "26",
 "eq:Cint": "C6",
 "eq:Dexp": "37",
 "eq:H": "1",
 "eq:Ilam": "29",
 "eq:Jexact": "C3",
 "eq:Jinf": "C4",
 "eq:Pi1": "E5",
 "eq:Qclosed": "D3",
 "eq:Qdef": "31",
 "eq:Qinf": "35",
 "eq:Sasym": "24",
 "eq:Tdef": "D2",
 "eq:Tsums": "B7",
 "eq:Vdef": "32",
 "eq:Vinf": "D4",
 "eq:WLam": "23",
 "eq:Wshort": "B5",
 "eq:Zfield": "41",
 "eq:anyrule": "28",
 "eq:asymp": "25",
 "eq:betaphi": "14",
 "eq:bogangles": "A3",
 "eq:bosegas": "36",
 "eq:closed": "21",
 "eq:closedJ": "C5",
 "eq:coefs": "B6",
 "eq:dW": "B4",
 "eq:derivs": "A2",
 "eq:diffrel": "A1",
 "eq:ell2": "7",
 "eq:gapren": "33",
 "eq:h0": "B1",
 "eq:heights": "10",
 "eq:holds": "22",
 "eq:inheight": "C1",
 "eq:integral": "3",
 "eq:kcot": "38",
 "eq:kdict": "15",
 "eq:levels": "2",
 "eq:main": "30",
 "eq:modes": "12",
 "eq:nrI5": "E6",
 "eq:nreqs": "E7",
 "eq:nrexact": "E1",
 "eq:nrheights": "E2",
 "eq:nrmod": "E4",
 "eq:nrsums": "E3",
 "eq:oneline": "20",
 "eq:onpath": "B3",
 "eq:p2beta": "B2",
 "eq:p2h": "13",
 "eq:p2weights": "D1",
 "eq:pairlaw": "45",
 "eq:phi1": "16",
 "eq:physclosed": "B8",
 "eq:prodheights": "11",
 "eq:qmuD0": "D5",
 "eq:quad": "6",
 "eq:reNJL": "44",
 "eq:runB": "D6",
 "eq:sLam": "17",
 "eq:spinors": "40",
 "eq:split": "27",
 "eq:step": "18",
 "eq:survn": "46",
 "eq:tails": "34",
 "eq:thirdJ": "C2",
 "eq:triangle": "4",
 "eq:twin": "9",
 "eq:twoaxes": "8",
 "eq:twobody": "39",
 "eq:twochannel": "42",
 "eq:twoid": "5",
 "eq:vertices": "43",
 "eq:weights": "19",
 "fig:arc": "4",
 "fig:circle": "3",
 "fig:crossover": "7",
 "fig:isospin": "9",
 "fig:knob": "8",
 "fig:points": "1",
 "fig:pole": "6",
 "fig:twins": "2",
 "fig:weights": "5",
 "sec:arc": "III",
 "sec:closed": "V\\,C",
 "sec:conclusions": "VII",
 "sec:crossover": "IV",
 "sec:csc": "VI\\,B",
 "sec:intro": "I",
 "sec:levels": "II",
 "sec:pairs": "VI\\,C",
 "sec:pion": "VI\\,A",
 "sec:quark": "VI",
 "sec:range": "V"
}

==> anc/supp2.sage <==
# -*- coding: utf-8 -*-
# ============================================================================
#  SUPP2.SAGE -- the Supplemental Material of
#  T. G. Khunjua, "The relativistic BCS-BEC crossover in closed form: the cutoff as an effective range".
#  The script checks every numbered formula of the paper and writes the Supplemental Material, which cites the paper
#  by the numbers of its equations, figures, sections and references (read from paper2_labels.json).
#
#  Run with:   sage supp2.sage
#              (writes supp2.tex and the protocol supp2_checks.txt into the current directory and the figures into
#               figs/, drawn by paper2_figs.py and supp2_figs.py; reads crossover.json, lattice_njl.json and
#               paper2_labels.json)
#
#  The notation is (m, mu, Delta), as in the paper.  Ref. [18] of the paper is T. G. Khunjua, "The Nambu-Jona-Lasinio
#  model at isospin density in closed form: what a regularization can change", arXiv:2611.28323; it uses (M, nu, Delta)
#  for the same three.  The sections of this file (§1-§15) are the steps of the computation, each closing the
#  formulas it states; the text of the document is assembled at the end, in the order of the sections of the paper.
# ============================================================================
import datetime, os, sys

OUTPATH   = os.environ.get('S2_OUT', 'supp2.tex')
FIGDIR    = os.environ.get('S2_FIGDIR', 'figs')                        # where the figures are written
FIGRELDIR = os.environ.get('S2_FIGRELDIR', 'figs')                     # the same folder seen from the .tex
DATADIR   = os.environ.get('S2_DATA', '.')                             # crossover.json, lattice_njl.json and paper2_labels.json
STATESRC  = os.environ.get('S2_STATE', 'closed_form_state.py')         # an independent implementation of the closed form, used in Sec. S5
FORMOUT   = os.environ.get('S2_FORMULAS', '')                          # the text that check_formulas.py of the author reads; not written here
sys.path.insert(0, os.path.dirname(os.path.abspath(sys.argv[0])) if sys.argv and sys.argv[0] else '.')
import paper2_figs as FIGS                                             # the drawings
import supp2_figs as FIGS2                                             # more drawings

LOG = []                      # everything said about the checks: printed, and written to the protocol beside the document
def SAY(s=u""):
    LOG.append(s); print(s)
OK = lambda s: SAY(u"   ok  %s" % s)

# ---- the document ----------------------------------------------------------
OUT = []
import json as _json0, re as _re0
PAPER = _json0.load(open(os.path.join(DATADIR, 'paper2_labels.json')))   # label of the paper -> its number
def _paper_refs(s):
    u"""<<eq:main>>, <<fig:pole>>, <<sec:range>> in the text become the numbers of the paper"""
    def rep_(m_):
        assert m_.group(1) in PAPER, u"the paper has no label %s" % m_.group(1)
        return PAPER[m_.group(1)]
    return _re0.sub(r'<<((?:eq|fig|sec|app|cite):[^>]+)>>', rep_, s)
def W(s=u""): OUT.append(_paper_refs(s))
FORM = []                     # blocks of the earlier text that the paper now states: kept out of the document, written
def F(s=u""): FORM.append(s)  # with their formulas to supp2_formulas.tex, against which check_formulas.py compares the paper
PARTS = {}                    # the parts of the document, written at the end in the order of ORDER
def SEC(key, s):
    assert key not in PARTS, key
    PARTS[key] = s

REG = []                      # the synchronisation registry: (label, status, evidence)
def reg(label, status, evidence):
    u"""status: gen = printed from a verified object; chk = checked identity; def = a definition;
       num = computed numerically in this script"""
    assert status in ('gen', 'chk', 'def', 'num'), status
    assert label not in [l for l, _, _ in REG], u"duplicate label %s" % label
    REG.append((label, status, evidence))

print(u"")
print(u"=" * 76)
print(u"  SUPP 2: the derivation behind the second paper, part by part")
print(u"=" * 76)

# ============================================================================
#  THE PREAMBLE
# ============================================================================
W(u"""% ---------------------------------------------------------------------------
%  GENERATED FILE -- do not edit by hand.
%  Produced by supp2.sage, which checks every numbered formula
%  of the paper (the list is in supp2_checks.txt); every displayed formula of
%  this document is printed by the computer algebra system from an object it has
%  verified or checked by an assertion.  Regenerate with
%      sage supp2.sage
% ---------------------------------------------------------------------------
\\documentclass[11pt]{article}
\\usepackage[margin=22mm]{geometry}
\\usepackage{amsmath,amssymb}
\\usepackage{graphicx}
\\usepackage[colorlinks=true,linkcolor=blue,citecolor=blue,urlcolor=blue]{hyperref}
\\allowdisplaybreaks
\\newcommand{\\EllF}{\\mathrm{F}}
\\newcommand{\\EllE}{\\mathrm{E}}
\\newcommand{\\EllK}{\\mathrm{K}}
\\renewcommand{\\theequation}{S\\arabic{equation}}
\\renewcommand{\\thefigure}{S\\arabic{figure}}
\\renewcommand{\\thesection}{S\\arabic{section}}
\\title{Supplemental Material for\\\\
``The relativistic BCS--BEC crossover in closed form:\\\\
the cutoff as an effective range''}
\\author{T. G. Khunjua}
\\date{@DATE@}
\\begin{document}
\\maketitle

\\noindent
This Supplemental Material accompanies the paper and is not needed to follow
it.  Equations, figures and sections of the paper are cited by their numbers
there, as Eq.~(<<eq:main>>), Fig.~<<fig:pole>> or Sec.~<<sec:range>>; those of
this document carry the prefix S.  The notation is that of the paper.
Reference~[<<cite:companion>>] of the paper, T.~G.~Khunjua, arXiv:2611.28323,
is cited with its own equation numbers, as Eq.~(73) of
Ref.~[<<cite:companion>>]; there the mass, the chemical potential and the gap
are called $M$, $\\nu$ and $\\Delta$.

The document holds four kinds of material: the steps of the derivations that
the paper skips, collected by the section of the paper that they complement
(Secs.~\\ref{sec:toII}--\\ref{sec:toV} and \\ref{sec:toVI}); the numbers behind
the numerical statements of the paper (Secs.~\\ref{sec:solutions} and
\\ref{sec:toVI}); the estimates for a lattice that its conclusions mention
(Sec.~\\ref{sec:wilson}); and the checks (Sec.~\\ref{sec:checks}).  Every
numbered formula of the paper is verified by the script that writes this
document, and the file \\texttt{supp2\\_checks.txt} lists them by their numbers
in the paper, with the check that closes each.
""".replace(u"@DATE@", datetime.date.today().isoformat()))

# ============================================================================
#  §1  THE LEVELS AND THE INTEGRAL
# ============================================================================
SAY(u"--- §1  the levels and the integral " + u"-" * 41)
F(u"\\section{The levels and the integral}\\label{sec:levels}")

#   §1.1  the Hamiltonian: a Dirac fermion of mass m, counted from the chemical potential mu, paired by Delta.
#   Dirac representation, the momentum along z: beta = diag(1, 1, -1, -1), alpha_z = [[0, s3], [s3, 0]].
#   Nambu space: tau_3 = diag(1, -1), tau_1 = [[0, 1], [1, 0]].  The 8x8 matrix is (Dirac) x (Nambu).
RG.<eta, p, m, mu, Dl> = QQ[]
I2, I4, Z2 = identity_matrix(RG, 2), identity_matrix(RG, 4), zero_matrix(RG, 2)
s3, s1 = matrix(RG, [[1, 0], [0, -1]]), matrix(RG, [[0, 1], [1, 0]])
beta1 = block_matrix(RG, [[I2, Z2], [Z2, -I2]], subdivide=False)
alz = block_matrix(RG, [[Z2, s3], [s3, Z2]], subdivide=False)
assert alz*alz == I4 and beta1*beta1 == I4 and alz*beta1 + beta1*alz == 0
hD = p*alz + m*beta1                                                          # the free Dirac Hamiltonian, p along z
assert hD*hD == (p^2 + m^2)*I4
OK(u"Dirac matrices: alpha_z^2 = beta^2 = 1, alpha_z beta = -beta alpha_z; h_D^2 = p^2 + m^2")
H = (hD - mu*I4).tensor_product(s3) + Dl*I4.tensor_product(s1)               # eq:H
assert H.nrows() == 8 and H == H.transpose()
OK(u"H = (alpha.p + beta m - mu) tau_3 + Delta tau_1 is an 8x8 real symmetric matrix: its eight levels are real")
assert H.trace() == 0
OK(u"tr H = 0: the eight levels sum to zero")
Pq = (eta^2 - m^2 - Dl^2 - mu^2 - p^2)^2 - 4*mu^2*(p^2 + m^2)
chH = (H - eta*identity_matrix(RG, 8)).det()
assert chH == Pq^2
OK(u"det(H - eta) = P(eta)^2,  P = (eta^2 - m^2 - Delta^2 - mu^2 - p^2)^2 - 4 mu^2 (p^2 + m^2)        [eq:detfac]")
assert Pq.subs({eta: -eta}) == Pq and Pq.subs({p: -p}) == Pq and Pq.subs({mu: -mu}) == Pq and Pq.subs({Dl: -Dl}) == Pq
OK(u"P is even in eta, p, mu and Delta")
RE.<et, E, mmu, D> = QQ[]                                                     # E = E_p with E^2 = p^2 + m^2
PE = (et^2 - E^2 - D^2 - mmu^2)^2 - 4*mmu^2*E^2
assert Pq.subs({p: 0}).subs({m: 0}) == (eta^2 - Dl^2 - mu^2)^2 and PE == (et^2 - (E + mmu)^2 - D^2)*(et^2 - (E - mmu)^2 - D^2)
OK(u"with E_p^2 = p^2 + m^2:  P = [eta^2 - (E_p + mu)^2 - Delta^2][eta^2 - (E_p - mu)^2 - Delta^2]; the levels are +-E^+-   [eq:levels]")
assert PE.subs({D: 0}) == (et^2 - (E + mmu)^2)*(et^2 - (E - mmu)^2)
assert PE.subs({mmu: 0}) == (et^2 - E^2 - D^2)^2
OK(u"Delta = 0: eta = +-(E_p + mu), +-(E_p - mu);   mu = 0: eta^2 = E_p^2 + Delta^2 = p^2 + m^2 + Delta^2 twice   [eq:limits]")

#   S1: two quark flavours, the pion condensate i gamma^0 gamma^5 tau_1 Delta, the isospin potential
#   -nu tau_3 (the Hamiltonian (S1.3), written here anew): the same characteristic polynomial with m = M, mu = nu
KI.<ii> = QuadraticField(-1)
RK.<etak, pk, Mk, nuk, Dk> = KI[]
I2k, I4k, Z2k = identity_matrix(RK, 2), identity_matrix(RK, 4), zero_matrix(RK, 2)
s3k, s1k = matrix(RK, [[1, 0], [0, -1]]), matrix(RK, [[0, 1], [1, 0]])
bk = block_matrix(RK, [[I2k, Z2k], [Z2k, -I2k]], subdivide=False)               # gamma^0
ak = block_matrix(RK, [[Z2k, s3k], [s3k, Z2k]], subdivide=False)               # gamma^0 gamma^3
g5k = block_matrix(RK, [[Z2k, I2k], [I2k, Z2k]], subdivide=False)              # gamma^5
Hpi = (pk*ak + Mk*bk).tensor_product(I2k) + ii*Dk*(bk*g5k).tensor_product(s1k) - nuk*I4k.tensor_product(s3k)
hconj = lambda A: A.transpose().apply_map(lambda e: e.map_coefficients(lambda c: c.conjugate()))
assert hconj(Hpi) == Hpi
chpi = (Hpi - etak*identity_matrix(RK, 8)).det()
Ppi = (etak^2 - Mk^2 - Dk^2 - nuk^2 - pk^2)^2 - 4*nuk^2*(pk^2 + Mk^2)            # P of eq:detfac with m = M, mu = nu
assert chpi == Ppi^2
OK(u"the Hamiltonian (S1.3) of quarks at an isospin potential nu with the pion condensate i gamma^0 gamma^5 tau_1 Delta and the mass M has the characteristic polynomial P^2 of eq:detfac with m = M, mu = nu")

reg(u'eq:H',        'def', u"§1.1: the Dirac-Bogoliubov-de Gennes Hamiltonian; Hermitian (real symmetric) and traceless, checked")
reg(u'eq:detfac',   'gen', u"§1.1: the characteristic polynomial of the 8x8 matrix, computed in Q[eta, p, m, mu, Delta]; the same polynomial from (S1.3) with m = M, mu = nu")
reg(u'eq:levels',   'chk', u"§1.1: P factored with E_p^2 = p^2 + m^2, in Q[eta, E_p, mu, Delta]")
reg(u'eq:limits',   'chk', u"§1.1: P at Delta = 0 and at mu = 0")
reg(u'eq:integral', 'def', u"§1.2: the integral of this document; (S1.12) with m = M, mu = nu")

F(u"""
\\subsection{The Hamiltonian and its levels}
A Dirac fermion of mass $m$, counted from a chemical potential $\\mu$, is
paired with a partner of the opposite charge by a gap $\\Delta$.  In the basis
that puts the fermion and its partner one above the other, with $\\tau_1$,
$\\tau_3$ the Pauli matrices of that doubling, its mean-field Hamiltonian is
\\begin{equation}\\label{eq:H}
  H=\\bigl(\\boldsymbol\\alpha\\cdot\\mathbf p+\\beta m-\\mu\\bigr)\\,\\tau_3+\\Delta\\,\\tau_1 ,
\\end{equation}
an $8\\times8$ matrix on four Dirac times two components; $\\boldsymbol\\alpha$
and $\\beta$ are the Dirac matrices.  With the momentum along the $z$ axis and
the Dirac representation the matrix is real and symmetric, so its eight levels
are real, and it is traceless, so they sum to zero.  Its characteristic
polynomial is a perfect square in $\\mathbb Q[\\eta,p,m,\\mu,\\Delta]$,
\\begin{equation}\\label{eq:detfac}
  \\det\\bigl(H-\\eta\\bigr)=P(\\eta)^{2},\\qquad
  P(\\eta)=\\bigl(\\eta^{2}-m^{2}-\\Delta^{2}-\\mu^{2}-p^{2}\\bigr)^{2}-4\\mu^{2}\\bigl(p^{2}+m^{2}\\bigr),
\\end{equation}
so every level occurs twice, once for each spin.  The quartic $P$ is even in
$\\eta$, and once the free energy $E_p=\\sqrt{p^{2}+m^{2}}$ is named it factors:
\\begin{equation}\\label{eq:levels}
  P(\\eta)=\\bigl[\\eta^{2}-(E_p+\\mu)^{2}-\\Delta^{2}\\bigr]\\bigl[\\eta^{2}-(E_p-\\mu)^{2}-\\Delta^{2}\\bigr],
  \\qquad
  E^{\\pm}(p)=\\sqrt{(E_p\\pm\\mu)^{2}+\\Delta^{2}} .
\\end{equation}
The levels are $\\pm E^{+}$ and $\\pm E^{-}$.  The chemical potential counts the
free energy from $\\pm\\mu$, with one sign for the particle and the other for the
antiparticle, and the gap adds in quadrature: $E^{-}$ is the Bogoliubov energy
of a particle near the Fermi level, $E^{+}$ that of the antiparticle.  The two
limits in which there is nothing to pair are
\\begin{equation}\\label{eq:limits}
  \\Delta=0:\\quad E^{\\pm}=|E_p\\pm\\mu|,\\qquad\\qquad
  \\mu=0:\\quad E^{+}=E^{-}=\\sqrt{p^{2}+m^{2}+\\Delta^{2}} .
\\end{equation}
In S1 the fermion is a quark of mass $M$, the chemical
potential is half the isospin chemical potential, $\\nu=\\mu_I/2$, and the gap
is the charged pion condensate.  Its Hamiltonian (S1.3) is not written in the
form \\eqref{eq:H}, but its characteristic polynomial is $P(\\eta)^{2}$ of
\\eqref{eq:detfac} with $m=M$ and $\\mu=\\nu$.  Equations
\\eqref{eq:detfac}--\\eqref{eq:limits} are (S1.7)--(S1.9) in this notation.

\\subsection{The integral}
At zero temperature the levels enter the mean-field thermodynamic potential
through the sum of their absolute values, $\\tfrac12\\sum_k|\\eta_k|=2(E^{+}+E^{-})$
at each momentum, and every such potential contains, with a factor that counts
the colours, the flavours or the doubling of the basis, the integral
\\begin{equation}\\label{eq:integral}
  I(\\Lambda)=\\int_0^{\\Lambda}dp\\,p^{2}\\bigl[E^{+}(p)+E^{-}(p)\\bigr] .
\\end{equation}
In S1 it is the integral of (S1.12).  It diverges as $\\Lambda\\to\\infty$, and it
is not elementary: $E_p$ is itself a square root, so each level is a root of a
root.  This document computes it at any cutoff.
""")

#   §1.3  one point: the nonrelativistic level is the distance from w = mu + i Delta to the point eps of the axis
RN.<epsn, mun, Dn> = KI[]
wn = mun + ii*Dn
assert (epsn - wn)*(epsn - wn.map_coefficients(lambda c: c.conjugate())) == (epsn - mun)^2 + Dn^2
OK(u"|eps - w|^2 = (eps - mu)^2 + Delta^2 with w = mu + i Delta: the BCS level is the distance from w to the point eps of the real axis   [eq:onepoint]")
reg(u'eq:onepoint', 'chk', u"§1.3: |eps - w|^2 = (eps - mu)^2 + Delta^2, in Q(i)[eps, mu, Delta]")
F(u"""
\\subsection{One point: the nonrelativistic level}
Take away the antiparticle first.  A nonrelativistic fermion with the kinetic
energy $\\varepsilon_p$, counted from a chemical potential $\\mu$ and paired by
a gap $\\Delta$, has the one level of BCS theory, and that level is a distance:
\\begin{equation}\\label{eq:onepoint}
  \\sqrt{(\\varepsilon_p-\\mu)^{2}+\\Delta^{2}}=\\bigl|\\varepsilon_p-w\\bigr|,
  \\qquad w=\\mu+i\\Delta ,
\\end{equation}
the distance from the fixed point $w$ of the complex plane to the point
$\\varepsilon_p$ of the real axis, which slides away from the origin as the
momentum grows (Fig.~\\ref{fig:points}a).  The mean-field potential integrates
this one distance over the momentum.  In three dimensions and at zero
temperature the integrals that come out are complete elliptic integrals of
the first and second kinds, and M.~Marini, F.~Pistolesi and G.~C.~Strinati,
Eur.\\ Phys.\\ J.~B \\textbf{1}, 151 (1998), followed the crossover from BCS
pairing to Bose--Einstein condensation with them in closed form.
""")

#   §1.4  two points: the triangle
RT.<mt, mut, Dt, lp, lm> = QQ[]
Itri = RT.ideal([lp^2 - (mt + mut)^2 - Dt^2, lm^2 - (mt - mut)^2 - Dt^2])
red = lambda f: Itri.reduce(f)
assert red(lp^2 - lm^2 - 4*mt*mut) == 0 and red(lp^2 + lm^2 - 2*(mt^2 + Dt^2 + mut^2)) == 0
OK(u"l+^2 - l-^2 = 4 m mu,  l+^2 + l-^2 = 2 (m^2 + Delta^2 + mu^2)   [eq:triangle]")
assert red((2*lp*lm)^2 - (lp^2 + lm^2 - 4*mt^2)^2 - (4*mt*Dt)^2) == 0
OK(u"(2 l+ l-)^2 - (l+^2 + l-^2 - 4 m^2)^2 = (4 m Delta)^2: the law of cosines with sin(theta) = 2 m Delta/(l+ l-), the area m Delta   [eq:theta]")
#   theta + theta_+ + theta_- = pi:  cos(theta_+ + theta_-) = -cos(theta),  sin(theta_+ + theta_-) = sin(theta), multiplied by l+ l-
assert red(((mt + mut)*(mt - mut) - Dt^2) + (lp^2 + lm^2 - 4*mt^2)/2) == 0
assert red((Dt*(mt - mut) + Dt*(mt + mut)) - 2*mt*Dt) == 0
OK(u"cos(theta_+-) = (m +- mu)/l+-, sin(theta_+-) = Delta/l+-:  theta + theta_+ + theta_- = pi   [eq:theta]")
reg(u'eq:triangle', 'chk', u"§1.4: the two sides, in Q[m, mu, Delta, l+, l-] modulo l+-^2 = (m +- mu)^2 + Delta^2; (S1.10)")
reg(u'eq:theta',    'chk', u"§1.4: the law of cosines, the area and the angles at the base, in the same ring; (S1.11) and the sum of the angles")

mp_m, mp_D, mp_mu, mp_Ep, mp_eps = 1.0r, 1.1r, 0.7r, 1.75r, 1.6r     # the triangle of the figures, in units of m
os.makedirs(FIGDIR, exist_ok=True)
FIGS.points(FIGDIR + '/points', mp_m, mp_D, mp_mu, mp_Ep, mp_eps, origin=True)
OK(u"Fig. points drawn for (m, Delta, mu) = (1, 1.1, 0.7), E_p = 1.75, eps_p = 1.6")

F(u"""
\\subsection{Two points: the triangle}
A Dirac particle brings a second point.  With the same $w=\\mu+i\\Delta$, the two
levels of \\eqref{eq:levels} are
\\begin{equation*}
  E^{-}(p)=\\bigl|E_p-w\\bigr|,\\qquad E^{+}(p)=\\bigl|-E_p-w\\bigr| :
\\end{equation*}
the distances from $w$ to the points $+E_p$ and $-E_p$ of the real axis, one
for the particle and one for the antiparticle (Fig.~\\ref{fig:points}b).  At
$p=0$ the two points are $\\pm m$, and the levels are the two sides of the
triangle with base $[-m,m]$ and apex $w$,
\\begin{equation}\\label{eq:triangle}
  \\ell_\\pm\\equiv E^{\\pm}(0)=\\sqrt{(m\\pm\\mu)^{2}+\\Delta^{2}},\\qquad
  \\ell_+^{2}-\\ell_-^{2}=4m\\mu,\\qquad \\ell_+^{2}+\\ell_-^{2}=2\\bigl(m^{2}+\\Delta^{2}+\\mu^{2}\\bigr) .
\\end{equation}
Its height is $\\Delta$, its area is $m\\Delta$, its angle $\\theta$ at the apex
follows from the law of cosines, and the side $\\ell_\\pm$ meets the base at
the angle $\\theta_\\pm$:
\\begin{equation}\\label{eq:theta}
  \\cos\\theta=\\frac{\\ell_+^{2}+\\ell_-^{2}-4m^{2}}{2\\,\\ell_+\\ell_-},\\qquad
  \\sin\\theta=\\frac{2m\\Delta}{\\ell_+\\ell_-},\\qquad
  \\cos\\theta_\\pm=\\frac{m\\pm\\mu}{\\ell_\\pm},\\qquad
  \\theta+\\theta_++\\theta_-=\\pi .
\\end{equation}
This is the triangle of (S1.10) and (S1.11).  As $p$ grows the two points
slide apart along the axis.  The gap of the spectrum is the distance
from the apex to the ray $[m,\\infty)$, along which the point $E_p$ moves: the
height $\\Delta$ if the foot $\\mu$ of the height lies on that ray, the side
$\\ell_-$ if it does not.  The two cases meet at $\\mu=m$, where the apex stands
above the end of the base.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.92\\linewidth]{@FIGREL@/points.pdf}
  \\caption{One point and two.  (a) The level of BCS theory is the distance
  from the fixed point $w=\\mu+i\\Delta$ to the point $\\varepsilon_p$ of the
  real axis, which moves to the right as the momentum grows.  (b) A Dirac
  particle has two levels, the distances from $w$ to the points $\\mp E_p$
  (dashed).  At $p=0$ the points are the ends of the base $[-m,m]$ and the
  levels are the sides $\\ell_\\pm$ of a triangle; as $p$ grows the points
  slide apart.  $\\theta$ is the angle at the apex, $\\theta_\\pm$ the angle
  between the base and the side $\\ell_\\pm$.  Drawn for
  $(m,\\Delta,\\mu)=(1,1.1,0.7)$ and $E_p=1.75$.}
  \\label{fig:points}
\\end{figure}
""".replace(u"@FIGREL@", FIGRELDIR))

# ============================================================================
#  §2  THE SUM OF THE TWO DISTANCES: AN ELLIPSE, A CIRCLE AND TWO HEIGHTS
# ============================================================================
SAY(u"--- §2  the sum of the two distances " + u"-" * 40)
F(u"\\section{The sum of the two distances: an ellipse, a circle and two heights}\\label{sec:sum}")

#   §2.1  two identities and the quadratic, in the ring of the two levels
RL.<Ep, mu_, Dl_, Epl, Emi> = QQ[]                                              # E_p, mu, Delta, E^+, E^-
IL = RL.ideal([Epl^2 - (Ep + mu_)^2 - Dl_^2, Emi^2 - (Ep - mu_)^2 - Dl_^2])
redL = lambda f: IL.reduce(f)
assert redL(Epl^2 - Emi^2 - 4*mu_*Ep) == 0 and redL(Epl^2 + Emi^2 - 2*(Ep^2 + mu_^2 + Dl_^2)) == 0
OK(u"(E+)^2 - (E-)^2 = 4 mu E_p,   (E+)^2 + (E-)^2 = 2 (E_p^2 + mu^2 + Delta^2)   [eq:twoid]")
Sv, Dv = Epl + Emi, Epl - Emi
quadz = lambda z: z^2 - 4*(Ep^2 + mu_^2 + Dl_^2)*z + 16*mu_^2*Ep^2
assert redL(Sv*Dv - 4*mu_*Ep) == 0 and redL(Sv^2 + Dv^2 - 4*(Ep^2 + mu_^2 + Dl_^2)) == 0
assert redL(quadz(Sv^2)) == 0 and redL(quadz(Dv^2)) == 0
OK(u"S^2 = (E+ + E-)^2 and (E+ - E-)^2 are the two roots of z^2 - 4 (E_p^2 + mu^2 + Delta^2) z + 16 mu^2 E_p^2   [eq:quad]")
assert redL(Epl*Emi - (Sv^2/2 - Ep^2 - mu_^2 - Dl_^2)) == 0
OK(u"E+ E- = S^2/2 - E_p^2 - mu^2 - Delta^2   [eq:quad]")

#   §2.2 - §2.4  the ellipse, the circle, the twin: the ring of (R = S^2, E_p^2, mu^2, Delta^2); Rq = 0 on the figure
EM.<R, E2, n2, D2> = QQ[]
Rq = R^2 - 4*(E2 + n2 + D2)*R + 16*n2*E2                                        # eq:quad at z = R
hE2, hmu2 = R/4 - E2, R/4 - n2                                                  # h_E^2 and h_mu^2
assert 4*n2*hE2 + D2*R - R*hE2 == -Rq/4
OK(u"with h_E^2 = S^2/4 - E_p^2 the equation of the ellipse at the apex, mu^2/(S^2/4) + Delta^2/h_E^2 = 1, cleared of denominators is eq:quad   [eq:ell2]")
assert (R/4 - n2)*(hE2 - D2) - n2*D2 == Rq/16
OK(u"(S^2/4 - mu^2)(h_E^2 - Delta^2) = mu^2 Delta^2 is the same equation again   [eq:twoaxes]")
assert hmu2*hE2 - D2*R/4 == Rq/16
OK(u"h_mu^2 = S^2/4 - mu^2:  the law of the two heights, h_E^2 h_mu^2 = (S^2/4) Delta^2, is eq:quad   [eq:heights]")
assert Rq.subs({E2: n2, n2: E2}) == Rq and hE2.subs({E2: n2, n2: E2}) == hmu2
assert E2*hmu2 + D2*R/4 - (R/4)*hmu2 == -Rq/16
OK(u"eq:quad does not change when E_p and mu are interchanged, and h_E and h_mu change places; the twin, foci +-mu through (E_p, Delta) with the semi-axes S/2 and h_mu, is eq:quad again   [eq:twin]")
assert hE2 + hmu2 - D2 == R/2 - E2 - n2 - D2 and hE2 - hmu2 == n2 - E2
OK(u"E+ E- = h_E^2 + h_mu^2 - Delta^2  and  h_E^2 - h_mu^2 = mu^2 - E_p^2   [eq:prodheights]")
assert Rq.subs({E2: n2}) == 16*(hmu2.subs({E2: n2})^2 - D2*R/4)
OK(u"where E_p = mu the two heights are equal and eq:quad reads h^4 = Delta^2 S^2/4: the apex stands above the focus")
#   the same, in numbers, for the triangle of the figures at three momenta: the apex on the ellipse, the point (E_p, Delta) on the twin
from mpmath import mp, mpf
mp.dps = 30
def _fig2(p_, m_, D_, mu_):
    E_ = mp.sqrt(p_*p_ + m_*m_); S_ = mp.sqrt((E_ + mu_)**2 + D_*D_) + mp.sqrt((E_ - mu_)**2 + D_*D_)
    return E_, S_, S_*S_/4 - E_*E_, S_*S_/4 - mu_*mu_
def _numbers2():
    worst_ = mpf(0)
    for p_ in (mpf(0), mpf(1), mpf(7)):
        E_, S_, hE2_, hm2_ = _fig2(p_, mpf(1), mpf(11)/10, mpf(7)/10)
        D_, mu_ = mpf(11)/10, mpf(7)/10
        worst_ = max(worst_, abs(4*mu_**2/S_**2 + D_**2/hE2_ - 1),                  # the apex (mu, Delta) on the ellipse with foci +-E_p
                     abs(4*E_**2/S_**2 + D_**2/hm2_ - 1),                            # the point (E_p, Delta) on the twin with foci +-mu
                     abs(hE2_*hm2_ - S_**2*D_**2/4))                                 # the law of the two heights
    return worst_
n2_ = _numbers2()
assert n2_ < mpf(10)**(-25)
OK(u"numbers: for (m, Delta, mu) = (1, 1.1, 0.7) at p = 0, 1, 7 the apex lies on the ellipse, the point (E_p, Delta) on the twin, and h_E h_mu = S Delta/2, to %s   [eq:ell2] [eq:twin] [eq:heights]" % mp.nstr(n2_, 2))

reg(u'eq:twoid',       'chk', u"§2.1: in Q[E_p, mu, Delta, E+, E-] modulo (E+-)^2 = (E_p +- mu)^2 + Delta^2; (S1.14)")
reg(u'eq:quad',        'chk', u"§2.1: S^2 and (E+ - E-)^2 obey the quadratic, in the same ring; (S1.15) with R = S^2")
reg(u'eq:ell2',        'chk', u"§2.2: the ellipse with foci +-E_p through the apex; its equation at the apex is eq:quad, in Q[S^2, E_p^2, mu^2, Delta^2]")
reg(u'eq:twoaxes',     'chk', u"§2.2: the second of eq:ell2 cleared of denominators, in the same ring")
reg(u'eq:heights',     'chk', u"§2.3: the height of the circle above mu; the law of the two heights is eq:quad, in the same ring")
reg(u'eq:twin',        'chk', u"§2.4: eq:quad symmetric under E_p <-> mu with h_E <-> h_mu; the point (E_p, Delta) on the twin, in numbers")
reg(u'eq:prodheights', 'chk', u"§2.4: from eq:quad and the definitions of the two heights, in the same ring")

FIG_m, FIG_D, FIG_mu = 1.0r, 1.1r, 0.7r                                         # the triangle of the figures, in units of m
ch_res = FIGS2.circle_heights(FIGDIR + '/circle', FIG_m, FIG_D, FIG_mu, 1.0r)
assert ch_res < 1e-12r
OK(u"Fig. circle drawn for (m, Delta, mu) = (1, 1.1, 0.7) at p = 0 and p = m: the law of the two heights, h_m h_mu0 = (1/2) S_0 Delta and h_E h_mu = (1/2) S Delta, and the drawn ellipses through w and (E_p, Delta), to %.1e   [eq:heights] [eq:h0]" % ch_res)
#   the two families
tw_res = FIGS2.twins(FIGDIR + '/twins', FIG_m, FIG_D, FIG_mu, [0.0r, 1.0r, 2.0r])
assert tw_res < 1e-12r
OK(u"Fig. twins drawn for (m, Delta, mu) = (1, 1.1, 0.7) at p = 0, m, 2m: the drawn ellipses pass through w and the twins through (E_p, Delta) to %.1e" % tw_res)

F(u"""
The potential integrates the sum of the two levels, $S\\equiv E^{+}+E^{-}$, and
not each of them.  The sum is the diameter of a circle, and the rest of the
derivation is read off this figure.

\\subsection{Two identities}
The squares of the two levels differ by a multiple of $E_p$ and add up to a
polynomial in it,
\\begin{equation}\\label{eq:twoid}
  (E^{+})^{2}-(E^{-})^{2}=4\\mu E_p,\\qquad
  (E^{+})^{2}+(E^{-})^{2}=2\\bigl(E_p^{2}+\\mu^{2}+\\Delta^{2}\\bigr).
\\end{equation}
The first is the product of the sum and the difference of the levels, and the
second is half the sum of their squares.  So $S^{2}$ and
$(E^{+}-E^{-})^{2}$ have the sum $4(E_p^{2}+\\mu^{2}+\\Delta^{2})$ and the
product $16\\mu^{2}E_p^{2}$: they are the two roots of
\\begin{equation}\\label{eq:quad}
  z^{2}-4\\bigl(E_p^{2}+\\mu^{2}+\\Delta^{2}\\bigr)z+16\\,\\mu^{2}E_p^{2}=0,
  \\qquad\\text{and}\\qquad
  E^{+}E^{-}=\\frac{S^{2}}{2}-E_p^{2}-\\mu^{2}-\\Delta^{2} .
\\end{equation}
These are (S1.14) and (S1.15), where $R=S^{2}$.  The radicals are gone: the
quadratic contains $E_p$ only through its square, and therefore the momentum
only through $p^{2}$.

\\subsection{The ellipse through the apex}
The points of a plane whose distances to two given points have a given sum
form an ellipse with these points as its foci.  At a given momentum the apex
$w$ therefore lies on the ellipse with foci $\\pm E_p$ and major semi-axis
$\\tfrac12S$.  Let $h_E$ be its minor semi-axis.  The positions of the foci and
the condition that the ellipse passes through the point $w=(\\mu,\\Delta)$ are
two equations,
\\begin{equation}\\label{eq:ell2}
  \\frac{S^{2}}4-h_E^{2}=E_p^{2},\\qquad
  \\frac{4\\mu^{2}}{S^{2}}+\\frac{\\Delta^{2}}{h_E^{2}}=1 .
\\end{equation}
The second does not contain the momentum.  Cleared of denominators it ties
the two semi-axes to each other,
\\begin{equation}\\label{eq:twoaxes}
  \\Bigl(\\frac{S^{2}}4-\\mu^{2}\\Bigr)\\bigl(h_E^{2}-\\Delta^{2}\\bigr)=\\mu^{2}\\Delta^{2} ,
\\end{equation}
and with $h_E$ taken from the first it is the quadratic \\eqref{eq:quad} at
$z=S^{2}$.

\\subsection{The circle and its two heights}
Draw the circle about the origin whose diameter is $S$
(Fig.~\\ref{fig:circle}).  The ellipse lies inside it and touches it at the two
ends of the major axis, and above a focus of the ellipse the circle stands at
a height equal to the minor semi-axis: above the point $E_p$ it stands at the
height $h_E$.  Each height of the circle is named by the point above which it
stands.  Above the point $\\mu$, the foot of the height of the triangle, it stands at
the height $h_\\mu$, and the two heights obey one relation,
\\begin{equation}\\label{eq:heights}
  h_\\mu^{2}=\\frac{S^{2}}4-\\mu^{2},\\qquad
  h_E\\,h_\\mu=\\tfrac12S\\,\\Delta .
\\end{equation}
The second is \\eqref{eq:twoaxes} again, and it follows from the figure.
An ellipse is its circle compressed towards the major axis in the ratio of the
two semi-axes.  The point of the circle above $\\mu$ stands at the height
$h_\\mu$; compressed, it stands at the height $h_\\mu h_E\\big/\\tfrac12S$, and
that point is the apex, at the height $\\Delta$.  This is the law of the two
heights.

\\subsection{The twin}
The relation \\eqref{eq:heights} is symmetric in the two heights, and so is the
problem: the levels $\\sqrt{(E_p\\pm\\mu)^{2}+\\Delta^{2}}$ do not change when
$E_p$ and $\\mu$ are interchanged, and the two heights change places.  The same
circle therefore holds a second ellipse, the twin of the first,
\\begin{equation}\\label{eq:twin}
  \\frac{S^{2}}4-h_\\mu^{2}=\\mu^{2},\\qquad
  \\frac{4E_p^{2}}{S^{2}}+\\frac{\\Delta^{2}}{h_\\mu^{2}}=1 :
\\end{equation}
its foci are $\\pm\\mu$, it passes through the point $(E_p,\\Delta)$, and $h_\\mu$
is its minor semi-axis.  Figure~\\ref{fig:twins} draws the two families as the
momentum grows.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=\\linewidth]{@FIGREL@/twins.pdf}
  \\caption{The two families of ellipses at the momenta $p=0$ (black), $m$ and
  $2m$, for the triangle of Fig.~\\ref{fig:points}b.  (a)~The ellipse with foci
  $\\pm E_p$ through the apex $w$: the foci move apart, the apex stays, and the
  minor semi-axis $h_E$ comes down towards $\\Delta$.  (b)~Its twin, with foci
  $\\pm\\mu$ through the point $(E_p,\\Delta)$: the foci stay, the point moves to
  the right, and the minor semi-axis $h_\\mu$ grows.  At each momentum the two
  ellipses have the same major semi-axis, $\\tfrac12S$.}
  \\label{fig:twins}
\\end{figure}

By \\eqref{eq:quad}, \\eqref{eq:ell2} and \\eqref{eq:heights},
\\begin{equation}\\label{eq:prodheights}
  E^{+}E^{-}=h_E^{2}+h_\\mu^{2}-\\Delta^{2},\\qquad
  h_E^{2}-h_\\mu^{2}=\\mu^{2}-E_p^{2} .
\\end{equation}
The heights are equal where the two points coincide.  For $\\mu>m$ that is the
Fermi sphere $E_p=\\mu$: there the ellipse
and its twin are one curve, and the apex stands above its focus.  For $\\mu<m$
the point $E_p$ never reaches $\\mu$, and $h_E<h_\\mu$ at every momentum.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=\\linewidth]{@FIGREL@/circle.pdf}
  \\caption{The circle and its two heights, for the triangle of
  Fig.~\\ref{fig:points}b, (a)~at $p=0$ and (b)~at the momentum $p=m$.  The
  circle about the origin has the diameter $S=E^{+}+E^{-}$.  Above the point
  $E_p$ it stands at the height $h_E$, the minor semi-axis of the ellipse with
  foci $\\pm E_p$ (solid), which passes through the apex $w$.  Above the point
  $\\mu$ it stands at the height $h_\\mu$, the minor semi-axis of the twin, with
  foci $\\pm\\mu$ (dashed), which passes through the point $(E_p,\\Delta)$.  Both
  points lie at the height $\\Delta$ (dotted).  At $p=0$ the foci are $\\pm m$
  and $\\pm\\mu$, and the two heights are $h_m$ and $h_{\\mu0}$ of
  \\eqref{eq:h0}; as $p$ grows, $h_E$ comes down from $h_m$ towards $\\Delta$ and
  $h_\\mu$ grows from $h_{\\mu0}$.  Thin lines: the radii from the origin to the
  tops of the two heights.}
  \\label{fig:circle}
\\end{figure}
""".replace(u"@FIGREL@", FIGRELDIR))

# ============================================================================
#  §3  THE MODE: CHARGE, SCALAR DENSITY AND PAIRS
# ============================================================================
SAY(u"--- §3  the mode: charge, scalar density and pairs " + u"-" * 26)
F(u"\\section{The mode: charge, scalar density and pairs}\\label{sec:mode}")

#   §3.1  the response of the figure: eq:quad differentiated in all four of its variables, in the ring EM of §2
assert Rq.derivative(R) == 4*(hE2 + hmu2 - D2) and Rq.derivative(E2) == -16*hmu2 and Rq.derivative(n2) == -16*hE2 and Rq.derivative(D2) == -4*R
OK(u"d(eq:quad) = 4 E+E- d(S^2) - 16 h_mu^2 d(E_p^2) - 16 h_E^2 d(mu^2) - 4 S^2 d(Delta^2), with E+E- of eq:prodheights   [eq:diffrel]")
#   the four derivatives of the integrand, from eq:diffrel with d(S^2) = 2 S dS, d(E_p^2) = 2 p dp at a fixed m and = 2 m dm at a
#   fixed p, d(mu^2) = 2 mu dmu, d(Delta^2) = 2 Delta dDelta; and in numbers, against the levels themselves
from mpmath import diff as mdiff
def _derivs3():
    worst_ = mpf(0)
    for (m_, D_, mu_) in ((mpf(1), mpf(11)/10, mpf(7)/10), (mpf(1), mpf(1)/2, mpf(8)/5), (mpf(3)/10, mpf(6)/5, mpf(9)/10)):
        S_ = lambda p_, m1_, D1_, mu1_: (mp.sqrt((mp.sqrt(p_*p_ + m1_*m1_) + mu1_)**2 + D1_*D1_)
                                         + mp.sqrt((mp.sqrt(p_*p_ + m1_*m1_) - mu1_)**2 + D1_*D1_))
        for p_ in (mpf(1)/3, mpf(2)):
            E_ = mp.sqrt(p_*p_ + m_*m_); Sv_ = S_(p_, m_, D_, mu_)
            hE2_, hm2_ = Sv_*Sv_/4 - E_*E_, Sv_*Sv_/4 - mu_*mu_; PP_ = hE2_ + hm2_ - D_*D_
            got_ = (mdiff(lambda x_: S_(x_, m_, D_, mu_), p_), mdiff(lambda x_: S_(p_, x_, D_, mu_), m_),
                    mdiff(lambda x_: S_(p_, m_, D_, x_), mu_), mdiff(lambda x_: S_(p_, m_, x_, mu_), D_))
            want_ = (4*p_*hm2_/(PP_*Sv_), 4*m_*hm2_/(PP_*Sv_), 4*mu_*hE2_/(PP_*Sv_), D_*Sv_/PP_)
            worst_ = max(worst_, max(abs(g_ - w_) for g_, w_ in zip(got_, want_)))
    return worst_
d3_ = _derivs3()
assert d3_ < mpf(10)**(-20)
OK(u"dS/dp = 4 p h_mu^2/(E+E- S), dS/dm = 4 m h_mu^2/(E+E- S), dS/dmu = 4 mu h_E^2/(E+E- S), dS/dDelta = Delta S/(E+E-): against numerical derivatives of the levels for three states at two momenta, to %s   [eq:derivs]" % mp.nstr(d3_, 2))

#   §3.2  what a mode holds, in the ring RL of the two levels of §2.  cos(theta_+-) = (E_p +- mu)/E+-, sin(theta_+-) = Delta/E+-;
#   u = cos(theta/2), v = sin(theta/2):  v^2 = (1 - cos theta)/2,  u v = sin(theta)/2
hE2L, hmu2L = Sv^2/4 - Ep^2, Sv^2/4 - mu_^2
#   v-^2 - v+^2 = [(E_p + mu)/E+ - (E_p - mu)/E-]/2  against  2 mu h_E^2/(E+ E- S), times 2 E+ E- S
assert redL(((Ep + mu_)*Emi - (Ep - mu_)*Epl)*Sv - 4*mu_*hE2L) == 0
#   1 - v-^2 - v+^2 = [(E_p + mu)/E+ + (E_p - mu)/E-]/2  against  2 E_p h_mu^2/(E+ E- S)
assert redL(((Ep + mu_)*Emi + (Ep - mu_)*Epl)*Sv - 4*Ep*hmu2L) == 0
#   u- v- + u+ v+ = Delta/(2 E-) + Delta/(2 E+) = Delta S/(2 E+ E-) = 2 Delta (S/2)^2/(E+ E- S)
assert redL((Dl_*Epl + Dl_*Emi) - Dl_*Sv) == 0
OK(u"v-^2 - v+^2 = 2 mu h_E^2/(E+ E- S),   1 - v-^2 - v+^2 = 2 E_p h_mu^2/(E+ E- S),   u- v- + u+ v+ = Delta/(2E-) + Delta/(2E+) = 2 Delta (S/2)^2/(E+ E- S)   [eq:modes]")
#   the angles of eq:bogangles are the angles at the base of the triangle of the mode, base [-E_p, E_p], apex (mu, Delta):
#   the side E- goes from E_p to w, the side E+ from -E_p to w; cos = adjacent/hypotenuse with the adjacent sides E_p -+ mu
assert redL(((Ep - mu_)^2 + Dl_^2) - Emi^2) == 0 and redL(((Ep + mu_)^2 + Dl_^2) - Epl^2) == 0
OK(u"the sides of the triangle of a mode are E-, from E_p to w, and E+, from -E_p to w; the angles at the base have cos = (E_p -+ mu)/E-+ and sin = Delta/E-+   [eq:bogangles]")
#   the two heights as coherence factors: E+E- cos^2((theta_- - theta_+)/2) = [E+E- + (E_p - mu)(E_p + mu) + Delta^2]/2, and the sine likewise
assert redL(2*hmu2L - (Epl*Emi + (Ep - mu_)*(Ep + mu_) + Dl_^2)) == 0 and redL(2*hE2L - (Epl*Emi - (Ep - mu_)*(Ep + mu_) + Dl_^2)) == 0
OK(u"h_mu^2 = E+E- [1 + cos(theta_- - theta_+)]/2,   h_E^2 = E+E- [1 - cos(theta_- + theta_+)]/2:  h_mu = sqrt(E+E-) (u+ u- + v+ v-),  h_E = sqrt(E+E-) (u+ v- + v+ u-)   [eq:coh]")
#   in numbers, with the angles themselves: the half-angle forms of eq:coh (signs and branches included) and the addition of
#   two sines, sin(theta_+) + sin(theta_-) = 2 sin((theta_+ + theta_-)/2) cos((theta_- - theta_+)/2), which is the law of the two heights
def _coh3():
    worst_ = mpf(0)
    for (m_, D_, mu_) in ((mpf(1), mpf(11)/10, mpf(7)/10), (mpf(1), mpf(1)/2, mpf(8)/5), (mpf(3)/10, mpf(6)/5, mpf(9)/10)):
        for p_ in (mpf(0), mpf(1)/3, mpf(2), mpf(9)):
            E_ = mp.sqrt(p_*p_ + m_*m_); Ep_, Em_ = mp.sqrt((E_ + mu_)**2 + D_*D_), mp.sqrt((E_ - mu_)**2 + D_*D_); S_ = Ep_ + Em_
            tp_, tm_ = mp.atan2(D_, E_ + mu_), mp.atan2(D_, E_ - mu_)                  # theta_+ and theta_- in (0, pi)
            hE_, hm_ = mp.sqrt(S_*S_/4 - E_*E_), mp.sqrt(S_*S_/4 - mu_*mu_)
            worst_ = max(worst_, abs(hE_ - mp.sqrt(Ep_*Em_)*mp.sin((tp_ + tm_)/2)), abs(hm_ - mp.sqrt(Ep_*Em_)*mp.cos((tm_ - tp_)/2)),
                         abs(mp.sin(tp_) + mp.sin(tm_) - 2*mp.sin((tp_ + tm_)/2)*mp.cos((tm_ - tp_)/2)),
                         abs(Ep_*Em_*(mp.sin(tp_) + mp.sin(tm_)) - D_*S_))
    return worst_
c3_ = _coh3()
assert c3_ < mpf(10)**(-25)
OK(u"numbers: h_E = sqrt(E+E-) sin((theta_+ + theta_-)/2), h_mu = sqrt(E+E-) cos((theta_- - theta_+)/2), and E+E- (sin theta_+ + sin theta_-) = Delta S, for three states at four momenta, to %s: the law of the two heights is the addition of two sines   [eq:coh] [eq:heights]" % mp.nstr(c3_, 2))

#   the figure of the contents along the momentum, for a light mass and for a state near the nonrelativistic corner
FIG_CONTENTS = ((0.2r, 1.0r, 1.0r), (50.0r, 50.8r, 1.0r))                      # (m, mu, Delta), Python floats for the drawing
FIGS.contents(FIGDIR + '/contents', FIG_CONTENTS)
import math as _math
for m_c, mu_c, D_c in FIG_CONTENTS:
    lp_, lm_ = _math.hypot(m_c + mu_c, D_c), _math.hypot(m_c - mu_c, D_c)
    vm2_, vp2_ = (1r - (m_c - mu_c)/lm_)/2r, (1r - (m_c + mu_c)/lp_)/2r
    SAY(u"   ok  Fig. contents, (m, mu, Delta) = (%g, %g, %g): at p = 0 the charge is %.4f, the scalar density %.4f, and charge + scalar density = 1 - 2 v+^2 = %.6f"
        % (m_c, mu_c, D_c, vm2_ - vp2_, 1r - vm2_ - vp2_, 1r - 2r*vp2_))
assert 2r*((1r - (50.0r + 50.8r)/_math.hypot(100.8r, 1.0r))/2r) < 1e-3r                   # near the corner the antiparticle is empty

reg(u'eq:diffrel',   'chk', u"§3.1: eq:quad differentiated, in Q[S^2, E_p^2, mu^2, Delta^2]")
reg(u'eq:derivs',    'chk', u"§3.1: eq:diffrel with d(S^2) = 2 S dS, for the momentum and the three parameters; against numerical derivatives")
reg(u'eq:bogangles', 'def', u"§3.2: the angles at the base of the triangle of a mode; the amplitudes of the two branches")
reg(u'eq:modes',     'chk', u"§3.2: eq:derivs in the amplitudes, in Q[E_p, mu, Delta, E+, E-] modulo the two levels")
reg(u'eq:coh',       'chk', u"§3.2: the half-angle formulas with eq:prodheights, in the same ring; the addition of two sines")

F(u"""
Each momentum is a mode with two levels, and the circle of
Sec.~\\ref{sec:sum} is drawn for one mode.  It has three lengths that change
with the momentum: its radius and its two heights.  They are the responses of
the mode to the three
parameters, and they are what the mode holds: its charge, its scalar density
and its pairs.

\\subsection{The response of the figure}
The quadratic \\eqref{eq:quad} contains $S^{2}$, $E_p^{2}$, $\\mu^{2}$ and
$\\Delta^{2}$.  Differentiated in all four, with \\eqref{eq:prodheights} for the
coefficient of $d(S^{2})$, it reads
\\begin{equation}\\label{eq:diffrel}
  E^{+}E^{-}\\,d\\bigl(S^{2}\\bigr)=4h_\\mu^{2}\\,d\\bigl(E_p^{2}\\bigr)+4h_E^{2}\\,d\\bigl(\\mu^{2}\\bigr)+S^{2}\\,d\\bigl(\\Delta^{2}\\bigr) .
\\end{equation}
The three coefficients on the right are four times the squares of three
lengths of Fig.~\\ref{fig:circle}: the height above $\\mu$ goes with the point
$E_p$, the height above $E_p$ goes with the point $\\mu$, and the radius goes
with the height of the apex.  With $E_p^{2}=p^{2}+m^{2}$ these are the
derivatives of the integrand of \\eqref{eq:integral} with respect to the
momentum and to the three parameters,
\\begin{equation}\\label{eq:derivs}
  \\frac{dS}{dp}=\\frac{4p\\,h_\\mu^{2}}{E^{+}E^{-}S},\\qquad
  \\frac{\\partial S}{\\partial m}=\\frac{4m\\,h_\\mu^{2}}{E^{+}E^{-}S},\\qquad
  \\frac{\\partial S}{\\partial\\mu}=\\frac{4\\mu\\,h_E^{2}}{E^{+}E^{-}S},\\qquad
  \\frac{\\partial S}{\\partial\\Delta}=\\frac{\\Delta\\,S}{E^{+}E^{-}} .
\\end{equation}
The momentum and the mass enter through $E_p^{2}$ only, so their two
derivatives share the height above $\\mu$.

\\subsection{What a mode holds}
At a momentum $p$ the two levels are the sides of the triangle with base
$[-E_p,E_p]$ and apex $w$ (Fig.~\\ref{fig:points}b, dashed): $E^{-}$ joins the
point $E_p$ to $w$, and $E^{+}$ joins the point $-E_p$ to $w$.  Its angles at
the base,
\\begin{equation}\\label{eq:bogangles}
  \\cos\\theta_\\pm(p)=\\frac{E_p\\pm\\mu}{E^{\\pm}},\\qquad
  \\sin\\theta_\\pm(p)=\\frac{\\Delta}{E^{\\pm}},\\qquad
  u_\\pm=\\cos\\frac{\\theta_\\pm}{2},\\quad v_\\pm=\\sin\\frac{\\theta_\\pm}{2} ,
\\end{equation}
are the Bogoliubov angles of the two branches: $v_-^{2}$ is the occupation of
the particle state of the mode, $v_+^{2}$ that of the antiparticle state, and
$u_\\pm v_\\pm$ are the two pair amplitudes.  At $p=0$ they are the angles
$\\theta_\\pm$ of the triangle \\eqref{eq:theta}.  By \\eqref{eq:derivs},
\\begin{equation}\\label{eq:modes}
  v_-^{2}-v_+^{2}=\\frac{2\\,\\mu\\,h_E^{2}}{E^{+}E^{-}S},\\qquad
  1-v_-^{2}-v_+^{2}=\\frac{2\\,E_p\\,h_\\mu^{2}}{E^{+}E^{-}S},\\qquad
  u_-v_-+u_+v_+=\\frac{2\\,\\Delta\\,(S/2)^{2}}{E^{+}E^{-}S} ,
\\end{equation}
which are $\\tfrac12\\partial S/\\partial\\mu$, $\\tfrac12\\partial S/\\partial E_p$
and $\\tfrac12\\partial S/\\partial\\Delta$.  The first is the charge of the
mode, particles minus antiparticles.  The second, times $m/E_p$, is its scalar
density, $\\tfrac12\\partial S/\\partial m$: in the vacuum it is the term of the
Dirac sea, and each particle or antiparticle present blocks part of it.  The
third is its pair amplitude.  Over the common factor $2/(E^{+}E^{-}S)$ each of
the three is a coordinate of a point of the figure times the square of a length
of the circle: the foot $\\mu$ of the apex times the square of the height above
$E_p$; the point $E_p$ times the square of the height above $\\mu$; and the
height $\\Delta$ of the apex times the square of the radius.

Figure~\\ref{fig:contents} shows the three contents along the momentum.  Near
the nonrelativistic corner, $m\\to\\infty$ at fixed $\\mu-m$ and $\\Delta$
(Sec.~\\ref{sec:nonrel}), where $E_p$ stays close to $m$ over the momenta that
matter, the antiparticle is empty and the scalar density is the complement of
the charge: it carries nothing of its own.  For Dirac fermions $E_p$ grows with
the momentum, and the scalar density falls away from the complement towards its
vacuum value $m/E_p$.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.94\\linewidth]{@FIGREL@/contents.pdf}
  \\caption{What a mode holds, \\eqref{eq:modes}, against the momentum in units
  of $p_F=\\sqrt{\\mu^{2}-m^{2}}$: the charge $v_-^{2}-v_+^{2}$ (thick solid), the
  scalar density $(m/E_p)(1-v_-^{2}-v_+^{2})$ (dashed), its vacuum value $m/E_p$
  (dotted) and the pair amplitude (thin solid); the vertical line marks
  $p=p_F$.  (a)~Dirac fermions, $(m,\\mu,\\Delta)=(0.2,1,1)$.  (b)~Near the
  nonrelativistic corner, $(m,\\mu,\\Delta)=(50,50.8,1)$, where $m/E_p\\simeq1$
  and the scalar density is the complement of the charge.}
  \\label{fig:contents}
\\end{figure}

\\subsection{The heights as coherence factors}
Up to the factor $\\sqrt{E^{+}E^{-}}$ the two heights are the two coherence
factors between the branches,
\\begin{equation}\\label{eq:coh}
  \\begin{aligned}
  h_E&=\\sqrt{E^{+}E^{-}}\\,\\bigl(u_+v_-+v_+u_-\\bigr)=\\sqrt{E^{+}E^{-}}\\,\\sin\\frac{\\theta_++\\theta_-}{2},\\\\
  h_\\mu&=\\sqrt{E^{+}E^{-}}\\,\\bigl(u_+u_-+v_+v_-\\bigr)=\\sqrt{E^{+}E^{-}}\\,\\cos\\frac{\\theta_--\\theta_+}{2} ,
  \\end{aligned}
\\end{equation}
and the law of the two heights \\eqref{eq:heights} is the addition of two
sines, $\\sin\\theta_++\\sin\\theta_-=2\\sin\\tfrac12(\\theta_++\\theta_-)
\\cos\\tfrac12(\\theta_--\\theta_+)$.  On the Fermi sphere, where the
heights are equal, $\\theta_-=\\pi/2$ and $u_-^{2}=v_-^{2}=\\tfrac12$.
""".replace(u"@FIGREL@", FIGRELDIR))
#   §3.2 Anderson's pseudospins
def _pseudo3():
    lev_ = lambda p_, m_, D_, mu_: (mp.sqrt((mp.sqrt(p_*p_ + m_*m_) + mu_)**2 + D_*D_), mp.sqrt((mp.sqrt(p_*p_ + m_*m_) - mu_)**2 + D_*D_))
    S_of = lambda p_, m_, D_, mu_: sum(lev_(p_, m_, D_, mu_))
    worst_ = mpf(0)
    for m_, D_, mu_ in ((mpf(1), mpf(11)/10, mpf(7)/10), (mpf(1), mpf(1)/2, mpf(8)/5), (mpf(3)/10, mpf(6)/5, mpf(9)/10)):   # (m, Delta, mu)
        for p_ in (mpf(0), mpf(1)/2, mpf(2)):
            E_ = mp.sqrt(p_*p_ + m_*m_); ep_, em_ = lev_(p_, m_, D_, mu_); S_ = ep_ + em_
            cp_, sp_, cm_, sm_ = (E_ + mu_)/ep_, D_/ep_, (E_ - mu_)/em_, D_/em_          # cos, sin of theta_+-, eq:bogangles
            vp2_, vm2_, pr_ = (1 - cp_)/2, (1 - cm_)/2, (sp_ + sm_)/2                   # v_+^2, v_-^2, u_+v_+ + u_-v_-
            hx_, hy_ = (cp_ - cm_)/2, (sp_ + sm_)/2                                      # (1/2)(e_+ + e_-)
            gx_ = mp.diff(lambda x_: S_of(p_, m_, D_, x_), mu_)/2
            gy_ = mp.diff(lambda y_: S_of(p_, m_, y_, mu_), D_)/2
            tx_ = (cp_ + cm_)/2                                                          # the twin: (1/2)(e_+ + e~_-)
            worst_ = max(worst_, abs(hx_ - (vm2_ - vp2_)), abs(hy_ - pr_), abs(hx_ - gx_), abs(hy_ - gy_),
                         abs(hx_**2 + hy_**2 - (S_*S_/4 - E_*E_)/(ep_*em_)), abs(tx_ - (1 - vp2_ - vm2_)),
                         abs(tx_**2 + hy_**2 - (S_*S_/4 - mu_*mu_)/(ep_*em_)))
    dev_ = []
    for M_ in (mpf(10)**2, mpf(10)**4):                                                  # the corner: mu - m = 1/2, Delta = 1
        mu_, D_ = M_ + mpf(1)/2, mpf(1); p_ = mp.sqrt(M_)
        E_ = mp.sqrt(p_*p_ + M_*M_); ep_, em_ = lev_(p_, M_, D_, mu_); S_ = ep_ + em_
        cm_ = (E_ - mu_)/em_
        dev_.append(max(abs(mp.sqrt((S_*S_/4 - E_*E_)/(ep_*em_)) - mp.sqrt((1 - cm_)/2)),
                        abs(mp.sqrt((S_*S_/4 - mu_*mu_)/(ep_*em_)) - mp.sqrt((1 + cm_)/2))))
    return worst_, dev_
with mp.workdps(30):
    ps3, psdev3 = _pseudo3()
ps_res = FIGS2.pseudospins(FIGDIR + '/pseudospin', FIG_m, FIG_D, FIG_mu, 1.0r)
assert ps3 < mpf(10)**(-20) and psdev3[1] < psdev3[0]/50 and ps_res < 1e-12
OK(u"Anderson's pseudospins: the unit vectors from the foci -E_p, E_p of the ellipse through the apex to the apex are e_+ = (cos th_+, sin th_+), e_- = (-cos th_-, sin th_-); their half-sum is (v_-^2 - v_+^2, u_+v_+ + u_-v_-) = (1/2) grad_w S, of squared length h_E^2/(E+E-); for the twin, from -mu, mu to (E_p, Delta), the half-sum of e_+ and (cos th_-, sin th_-) is (1 - v_+^2 - v_-^2, u_+v_+ + u_-v_-), of squared length h_mu^2/(E+E-): three states, p = 0, 1/2, 2, to %s.  In the corner (mu - m = 1/2, Delta = 1, p = sqrt(m)) the two lengths differ from v_- and u_- by %s and %s at m = 10^2 and 10^4.  Fig. pseudospin: residual %s   [eq:coh]"
   % (mp.nstr(ps3, 2), mp.nstr(psdev3[0], 3), mp.nstr(psdev3[1], 3), '%.1e' % ps_res))
F(u"""
The two factors are lengths in the picture of the pseudospins of
P.~W.~Anderson, Phys.\\ Rev.\\ \\textbf{112}, 1900 (1958),
Fig.~\\ref{fig:pseudospin}.  In BCS theory a mode is a unit arrow at its
Bogoliubov angle: one component, $\\cos\\theta=1-2v^{2}$, holds the occupation,
and the other, $\\sin\\theta=2uv$, the pair amplitude.  Here a mode has two such
arrows, and the figure draws them as the unit vectors from the foci $-E_p$ and
$E_p$ of the ellipse through the apex to the apex,
\\begin{equation*}
  e_+=(\\cos\\theta_+,\\sin\\theta_+),\\qquad e_-=(-\\cos\\theta_-,\\sin\\theta_-),\\qquad
  \\tfrac12(e_++e_-)=\\bigl(v_-^{2}-v_+^{2},\\;u_+v_++u_-v_-\\bigr)=\\tfrac12\\nabla_{\\!w}S ,
\\end{equation*}
the arrow of the antiparticle as it is and that of the particle reflected.
Their half-sum holds the charge and the pairs of the mode, the first and the
third contents of \\eqref{eq:modes}.  As the gradient of $S$ in the apex
$w=(\\mu,\\Delta)$ it is normal to the ellipse, and its length is
$\\sin\\tfrac12(\\theta_++\\theta_-)=h_E/\\sqrt{E^{+}E^{-}}$, the first coherence
factor of \\eqref{eq:coh}.  The twin draws both arrows as they are, from its
foci $-\\mu$ and $\\mu$ to the point $(E_p,\\Delta)$: $e_+$ and
$\\tilde e_-=(\\cos\\theta_-,\\sin\\theta_-)$.  Their half-sum,
$(1-v_+^{2}-v_-^{2},\\;u_+v_++u_-v_-)$, holds the second and the third contents, and its
length is the second coherence factor,
$\\cos\\tfrac12(\\theta_--\\theta_+)=h_\\mu/\\sqrt{E^{+}E^{-}}$.  In the
nonrelativistic corner $\\theta_+\\to0$: the arrow of the antiparticle lies along
the axis, the two half-sums are the $(v^{2},uv)$ and $(u^{2},uv)$ of a single
BCS mode, and their lengths, the two heights over $\\sqrt{E^{+}E^{-}}$, are its
$v$ and $u$.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.98\\linewidth]{@FIGREL@/pseudospin.pdf}
  \\caption{Anderson's pseudospins of the two branches at $p=m$, for the
    triangle of Fig.~\\ref{fig:points}, $(m,\\mu,\\Delta)=(1,0.7,1.1)$.
    (a)~The ellipse through the apex (solid) with its foci $\\mp E_p$.  The thin
    lines join the foci to the apex $w$, the thin arrows are the unit vectors
    $e_\\pm$ along them, and the thick arrow is their half-sum, normal to the
    ellipse (the dotted line is the tangent): the charge and the pairs of the
    mode, of length $h_E/\\sqrt{E^{+}E^{-}}$.  (b)~The same for the twin
    (dashed), from its foci $\\mp\\mu$ to the point $(E_p,\\Delta)$: the second
    and the third contents, of length $h_\\mu/\\sqrt{E^{+}E^{-}}$.  All arrows are drawn at one
    scale.}
  \\label{fig:pseudospin}
\\end{figure}
""".replace(u"@FIGREL@", FIGRELDIR))

# ============================================================================
#  §4  THE PATH
# ============================================================================
SAY(u"--- §4  the path " + u"-" * 60)
F(u"\\section{The path}\\label{sec:path}")

#   The state in the coordinates of its ellipse:  x1 = sin^2 phi_1,  x2 = cosh^2 xi_1 = (l+ + l-)^2/(4 m^2).  Then
#   mu^2 = m^2 x1 x2,  Delta^2 = m^2 (x2 - 1)(1 - x1),  and everything below is rational in (m, x1, x2): no root is chosen.
#   Bq = h_E^2 along the path,  yq = sin^2 phi,  sq = sin^2 phi_1 - sin^2 phi
EL.<mq, x1, x2, Bq, yq, sq> = QQ[]
FE = FractionField(EL)
mu2q, Dl2q = mq^2*x1*x2, mq^2*(x2 - 1)*(1 - x1)
aq, bq, cq = 4*mq^2*x2, 4*mu2q, 4*mq^2*x1                                       # (l+ + l-)^2,  4 mu^2,  (l+ - l-)^2
rho2q = mq^2 + Dl2q
assert aq + cq == 4*(rho2q + mu2q) and aq*cq == 16*mq^2*mu2q
OK(u"(l+ + l-)^2 = 4 m^2 x2 and (l+ - l-)^2 = 4 m^2 x1 have the sum 4 (rho^2 + mu^2) and the product 16 m^2 mu^2 of eq:triangle, with mu^2 = m^2 x1 x2, Delta^2 = m^2 (x2-1)(1-x1)")
llq = (aq - cq)/4                                                               # l+ l-
hm2q, hmu02q = aq/4 - mq^2, aq/4 - mu2q                                         # h_m^2 and h_mu0^2
assert hm2q*hmu02q == aq/4*Dl2q and hm2q + hmu02q - Dl2q == llq and hmu02q - Dl2q == mq^2 - cq/4
OK(u"at p = 0:  h_m^2 = (l+ + l-)^2/4 - m^2,  h_mu0^2 = (l+ + l-)^2/4 - mu^2;  h_m h_mu0 = (l+ + l-) Delta/2,  h_m^2 + h_mu0^2 - Delta^2 = l+ l-   [eq:h0]")
RofB = 4*mu2q*FE(Bq)/FE(Bq - Dl2q)                                              # eq:twoaxes solved for S^2
p2B = RofB/4 - Bq - mq^2                                                        # the first of eq:ell2 with E_p^2 = p^2 + m^2
hmuB = RofB/4 - mu2q                                                            # h_mu^2 on the path
assert p2B == hmuB + mu2q - rho2q - mu2q*Dl2q/hmuB
OK(u"S eliminated from eq:ell2 and eq:heights:  p^2 = h_mu^2 + mu^2 - rho^2 - mu^2 Delta^2/h_mu^2   [eq:p2h]")
assert p2B == FE(hm2q - Bq)*(Bq + hmu02q - Dl2q)/FE(Bq - Dl2q)
OK(u"in the other height:  p^2 = (h_m^2 - h_E^2)(h_E^2 + h_mu0^2 - Delta^2)/(h_E^2 - Delta^2)   [eq:p2beta]")
k2q = FE(hm2q)/FE(llq)
Bphi = hm2q*(1 - yq)                                                            # h_E = h_m cos(phi)
assert FE(Bphi + hmu02q - Dl2q) == llq*(1 - k2q*yq)
OK(u"with h_E = h_m cos(phi):  h_E^2 + h_mu0^2 - Delta^2 = l+ l- (1 - k^2 sin^2 phi),  k^2 = h_m^2/(l+ l-)   [eq:betaphi]")
assert k2q == FE(aq - 4*mq^2)/FE(aq - cq) and 1 - k2q == FE(4*mq^2 - cq)/FE(aq - cq)
OK(u"k^2 = [(l+ + l-)^2 - 4 m^2]/(4 l+ l-) = (1 + cos theta)/2 by eq:theta, and 1 - k^2 = [4 m^2 - (l+ - l-)^2]/(4 l+ l-):  k = cos(theta/2)   [eq:kdict]")
assert hm2q*(1 - x1) == Dl2q and FE(x1) == FE(bq)/FE(aq) and aq/4*x1 == mu2q
OK(u"the end of the path, h_E = Delta:  cos^2 phi_1 = Delta^2/h_m^2,  sin^2 phi_1 = 4 mu^2/(l+ + l-)^2;  the mark ((l+ + l-)/2 sin(phi), h_m cos(phi)) at phi_1 is the apex (mu, Delta)   [eq:phi1]")
Rphi = RofB.subs({Bq: Bphi})
p2phi = p2B.subs({Bq: Bphi})
assert Rphi == 4*mu2q*(1 - yq)/FE(x1 - yq) and p2phi == llq*yq*(1 - k2q*yq)/FE(x1 - yq) and hmuB.subs({Bq: Bphi}) == mu2q*(1 - x1)/FE(x1 - yq)
OK(u"S^2 = 4 mu^2 cos^2 phi/s,  p^2 = l+ l- sin^2 phi (1 - k^2 sin^2 phi)/s,  h_mu^2 = mu^2 cos^2 phi_1/s,  s = sin^2 phi_1 - sin^2 phi   [eq:onpath]")
assert FE(x1 - yq) == FE(Bphi - Dl2q)/FE(hm2q) and FE(x1 - yq)*hmuB.subs({Bq: Bphi}) == mu2q*(1 - x1)
OK(u"s = (h_E^2 - Delta^2)/h_m^2 = mu^2 cos^2 phi_1/h_mu^2 exactly; with h_mu^2 = Lambda^2 + O(1) of eq:p2h the leading term is mu^2 cos^2 phi_1/Lambda^2   [eq:sLam]")
#   the order of the pole of p^2 S dp in the distance s: [p^2 S dp/ds]^2 = p^2 S^2 (d p^2/ds)^2/4 is rational in s
p2s = (llq*yq*(1 - k2q*yq)/FE(x1 - yq)).subs({yq: x1 - sq}); Rs = (4*mu2q*(1 - yq)/FE(x1 - yq)).subs({yq: x1 - sq})
lead3 = FE(p2s*Rs*p2s.derivative(sq)^2/4*sq^6)
assert lead3.denominator().subs({sq: 0}) != 0 and lead3.numerator().subs({sq: 0}) != 0
OK(u"[p^2 S dp/ds]^2 s^6 is finite and not zero at s = 0: the differential p^2 S dp has a pole of the third order at the end of the path")
#   the plane in the coordinates x + i y = m sin(phi + i xi), with z = exp(i phi), e = exp(xi)
ZE.<zz, ee> = KI[]
FZ = FractionField(ZE)
sinz, cosz, chz, shz = (FZ(zz) - 1/FZ(zz))/(2*ii), (FZ(zz) + 1/FZ(zz))/2, (FZ(ee) + 1/FZ(ee))/2, (FZ(ee) - 1/FZ(ee))/2
assert (FZ(zz)/ee - FZ(ee)/zz)/(2*ii) == sinz*chz + ii*cosz*shz
assert aq/4 == mq^2*x2 and hm2q == mq^2*(x2 - 1)
OK(u"m sin(phi + i xi) = m cosh(xi) sin(phi) + i m sinh(xi) cos(phi): the line xi = xi_1, cosh xi_1 = (l+ + l-)/(2m), is the ellipse of p = 0, with the semi-axes (l+ + l-)/2 and h_m")
#   in numbers, along the path of the triangle of the figures: the amplitude phi from h_E = h_m cos(phi); eq:onpath against the
#   levels; the mark on the ellipse of p = 0 at the height h_E; k = cos(theta/2) = sin((theta_+ + theta_-)/2); the mark tends to the apex
def _path4():
    m_, D_, mu_ = mpf(1), mpf(11)/10, mpf(7)/10
    lp_, lm_ = mp.sqrt((m_ + mu_)**2 + D_*D_), mp.sqrt((m_ - mu_)**2 + D_*D_)
    a0_, hm_ = (lp_ + lm_)/2, mp.sqrt((lp_ + lm_)**2/4 - m_*m_)
    k_ = hm_/mp.sqrt(lp_*lm_); th_ = mp.acos((lp_*lp_ + lm_*lm_ - 4*m_*m_)/(2*lp_*lm_))
    tp_, tm_ = mp.atan2(D_, m_ + mu_), mp.atan2(D_, m_ - mu_)
    worst_ = max(abs(k_ - mp.cos(th_/2)), abs(k_ - mp.sin((tp_ + tm_)/2)))
    s1_ = (2*mu_/(lp_ + lm_))**2
    for p_ in (mpf(1)/3, mpf(1), mpf(5)):
        E_ = mp.sqrt(p_*p_ + m_*m_); S_ = mp.sqrt((E_ + mu_)**2 + D_*D_) + mp.sqrt((E_ - mu_)**2 + D_*D_)
        hE_, hmu_ = mp.sqrt(S_*S_/4 - E_*E_), mp.sqrt(S_*S_/4 - mu_*mu_)
        ph_ = mp.acos(hE_/hm_); s_ = s1_ - mp.sin(ph_)**2
        worst_ = max(worst_, abs(S_ - 2*mu_*mp.cos(ph_)/mp.sqrt(s_)), abs(hmu_ - mu_*mp.sqrt(1 - s1_)/mp.sqrt(s_)),
                     abs(p_ - mp.sqrt(lp_*lm_)*mp.sin(ph_)*mp.sqrt(1 - k_*k_*mp.sin(ph_)**2)/mp.sqrt(s_)),
                     abs((a0_*mp.sin(ph_))**2/a0_**2 + (hm_*mp.cos(ph_))**2/hm_**2 - 1))
    far_ = []
    for p_ in (mpf(10)**2, mpf(10)**4):
        E_ = mp.sqrt(p_*p_ + m_*m_); S_ = mp.sqrt((E_ + mu_)**2 + D_*D_) + mp.sqrt((E_ - mu_)**2 + D_*D_)
        ph_ = mp.acos(mp.sqrt(S_*S_/4 - E_*E_)/hm_)
        far_.append(abs(a0_*mp.sin(ph_) - mu_) + abs(hm_*mp.cos(ph_) - D_))
    return worst_, far_
pw4, pf4 = _path4()
assert pw4 < mpf(10)**(-25) and pf4[1] < pf4[0]/1000 and pf4[1] < mpf(10)**(-7)
OK(u"numbers, (m, Delta, mu) = (1, 1.1, 0.7): k = cos(theta/2) = sin((theta_+ + theta_-)/2); at p = 1/3, 1, 5 eq:onpath against the levels, and the mark on the ellipse of p = 0, to %s; the mark is %s and %s away from the apex at p = 1e2 and 1e4   [eq:kdict] [eq:onpath] [eq:phi1]" % (mp.nstr(pw4, 2), mp.nstr(pf4[0], 2), mp.nstr(pf4[1], 2)))

reg(u'eq:h0',      'chk', u"§4.1: the two heights at p = 0, in the field of (m, x1, x2) with x1 = sin^2 phi_1, x2 = cosh^2 xi_1")
reg(u'eq:p2h',     'chk', u"§4.1: S eliminated from eq:ell2 and eq:heights, in the same field")
reg(u'eq:p2beta',  'chk', u"§4.1: the same with the other height, in the same field")
reg(u'eq:betaphi', 'chk', u"§4.2: h_E = h_m cos(phi) in the two factors of eq:p2beta, in the same field")
reg(u'eq:kdict',   'chk', u"§4.2: k^2 in the sides of the triangle; the half-angle by the law of cosines eq:theta; in numbers")
reg(u'eq:phi1',    'chk', u"§4.3: the end of the path h_E = Delta, in the same field; the mark tends to the apex, in numbers")
reg(u'eq:onpath',  'chk', u"§4.3: S^2, p^2 and h_mu^2 of eq:ell2, eq:p2beta, eq:heights at h_E = h_m cos(phi), in the same field; in numbers")
reg(u'eq:sLam',    'chk', u"§4.3: eq:twoaxes at the cutoff with eq:p2h, in the same field")

FIG_L = 2.0r                                                                    # the cutoff of the figures, in units of m
FIGS.arc(FIGDIR + '/arc', FIG_m, FIG_D, FIG_mu, FIG_L, 1.0r, origin=True)
OK(u"Fig. arc drawn for (m, Delta, mu) = (1, 1.1, 0.7), the momentum p = m and the cutoff Lambda = 2m")

F(u"""
As the momentum grows from zero to infinity the foci of the ellipse move
apart, $S$ grows, and the circle grows with it.  Of the two heights, one grows
without bound and measures the end of the path; the other stays between two
fixed values and is the coordinate in which the infinite momentum line becomes
a finite arc.

\\subsection{The two heights along the momentum line}
At $p=0$ the foci are the ends of the base, the diameter is
$\\ell_++\\ell_-$, and the two heights are
\\begin{equation}\\label{eq:h0}
  \\begin{gathered}
  h_m^{2}=\\tfrac14(\\ell_++\\ell_-)^{2}-m^{2},\\qquad
  h_{\\mu0}^{2}=\\tfrac14(\\ell_++\\ell_-)^{2}-\\mu^{2},\\\\
  h_m h_{\\mu0}=\\tfrac12(\\ell_++\\ell_-)\\,\\Delta,\\qquad
  h_m^{2}+h_{\\mu0}^{2}-\\Delta^{2}=\\ell_+\\ell_- ,
  \\end{gathered}
\\end{equation}
the last two being \\eqref{eq:heights} and \\eqref{eq:prodheights} at $p=0$.
The first, $h_m$, is the minor semi-axis of the ellipse with foci $\\pm m$
through the apex: the ellipse of $p=0$.  The second, $h_{\\mu0}$, is that of
its twin (Fig.~\\ref{fig:circle}a).

The point $\\mu$ stays where it is, and the height above it grows with the
circle.  With $E_p^{2}=p^{2}+m^{2}$ and $\\rho^{2}\\equiv m^{2}+\\Delta^{2}$,
eliminating $S$ and $h_E$ from \\eqref{eq:ell2} and \\eqref{eq:heights} gives
the momentum as a function of that height,
\\begin{equation}\\label{eq:p2h}
  p^{2}=h_\\mu^{2}+\\mu^{2}-\\rho^{2}-\\frac{\\mu^{2}\\Delta^{2}}{h_\\mu^{2}} ,
\\end{equation}
so that $h_\\mu$ grows from $h_{\\mu0}$ without bound, and at large momenta it
is the momentum itself.  The point $E_p$ runs just inside the edge of the
circle, and by \\eqref{eq:heights} the height above it decreases, from $h_m$
towards $\\Delta$: the ellipse becomes longer and lower (Fig.~\\ref{fig:twins}a).
In terms of $h_E$
\\begin{equation}\\label{eq:p2beta}
  p^{2}=\\frac{\\bigl(h_m^{2}-h_E^{2}\\bigr)\\bigl(h_E^{2}+h_{\\mu0}^{2}-\\Delta^{2}\\bigr)}{h_E^{2}-\\Delta^{2}} ,
\\end{equation}
and the infinite momentum line is the finite interval $\\Delta<h_E\\le h_m$.

\\subsection{The bounded height is Legendre's variable}
By \\eqref{eq:p2beta} the momentum is a square root of two factors, a number
minus a square and a square plus a number.  The first suggests a cosine,
\\begin{equation}\\label{eq:betaphi}
  \\begin{gathered}
  h_E=h_m\\cos\\varphi:\\qquad
  \\sqrt{h_m^{2}-h_E^{2}}=h_m\\sin\\varphi,\\\\
  \\sqrt{h_E^{2}+h_{\\mu0}^{2}-\\Delta^{2}}=\\sqrt{\\ell_+\\ell_-}\\,\\sqrt{1-k^{2}\\sin^{2}\\varphi},\\qquad
  k^{2}=\\frac{h_m^{2}}{\\ell_+\\ell_-} ,
  \\end{gathered}
\\end{equation}
and the second is then Legendre's square root, with the modulus $k$.
The modulus is fixed by the triangle of Sec.~\\ref{sec:levels}.  By the
law of cosines \\eqref{eq:theta},
\\begin{equation}\\label{eq:kdict}
  k^{2}=\\frac{(\\ell_++\\ell_-)^{2}-4m^{2}}{4\\,\\ell_+\\ell_-}=\\cos^{2}\\frac\\theta2,\\qquad
  1-k^{2}=\\frac{4m^{2}-(\\ell_+-\\ell_-)^{2}}{4\\,\\ell_+\\ell_-}=\\sin^{2}\\frac\\theta2 :
\\end{equation}
the modulus is the cosine of half the angle at the apex, or, in the angles at
the base, $k=\\sin\\tfrac12(\\theta_++\\theta_-)$.  The amplitude has a meaning in the
figure: $\\cos\\varphi$ is the height $h_E$ in units of its largest value $h_m$.

\\subsection{The arc}
The amplitude runs from $\\varphi=0$ at $p=0$ to $\\varphi_1$ at $p=\\infty$,
where $h_E=\\Delta$:
\\begin{equation}\\label{eq:phi1}
  \\cos\\varphi_1=\\frac{\\Delta}{h_m},\\qquad
  \\sin\\varphi_1=\\frac{2\\mu}{\\ell_++\\ell_-} .
\\end{equation}
Along the way, with $s\\equiv\\sin^{2}\\varphi_1-\\sin^{2}\\varphi$,
\\begin{equation}\\label{eq:onpath}
  S=\\frac{2\\mu\\cos\\varphi}{\\sqrt s},\\qquad
  p=\\sqrt{\\ell_+\\ell_-}\\;\\frac{\\sin\\varphi\\,\\sqrt{1-k^{2}\\sin^{2}\\varphi}}{\\sqrt s},\\qquad
  h_\\mu=\\frac{\\mu\\cos\\varphi_1}{\\sqrt s} .
\\end{equation}
The path can be drawn.  The ellipse of $p=0$ has the foci $\\pm m$ and the
semi-axes $\\tfrac12(\\ell_++\\ell_-)$ and $h_m$; it does not depend on $p$.
On it mark the point that stands at the height $h_E$,
$\\bigl(\\tfrac12(\\ell_++\\ell_-)\\sin\\varphi,\\ h_m\\cos\\varphi\\bigr)$; it is
level with the point of the circle above $E_p$.  As $p$ grows the mark
descends from the top of the ellipse to the apex, which it reaches at
$p=\\infty$ by \\eqref{eq:phi1}.  The whole half-line $p\\ge0$ is this arc
(Fig.~\\ref{fig:arc}a).  In the elliptic coordinates of the plane,
$x+iy=m\\sin(\\varphi+i\\xi)$, the ellipse is the line $\\xi=\\xi_1$ with
$\\cosh\\xi_1=(\\ell_++\\ell_-)/(2m)$, and the arc is a straight segment,
$0\\le\\varphi\\le\\varphi_1$ (Fig.~\\ref{fig:arc}b).  The ellipse through the apex
thus carries the path, while its twin, whose foci do not move, carries the
height $h_\\mu$ that grows with the momentum.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.94\\linewidth]{@FIGREL@/arc.pdf}
  \\caption{The momentum line as an arc, for the triangle of
  Fig.~\\ref{fig:points}b.  (a) The ellipse of $p=0$ (solid), with foci
  $\\pm m$, and the ellipse of the momentum $p=m$ (dashed), with foci
  $\\pm E_p$; both pass through the apex $w$.  The dotted line carries the
  height $h_E$ of the top of the dashed ellipse to the solid one.  The thick
  arc is the set of such marks for all momenta; it ends at the apex, and the
  bar shows where a cutoff $\\Lambda=2m$ stops it.  (b) The same plane in the
  coordinates $x+iy=m\\sin(\\varphi+i\\xi)$.  The gap of the free spectrum is
  the floor, the free levels $\\pm E_p$ are the walls, and the arc is a
  straight segment.  The grey circle is the mirror image $(-\\mu,\\Delta)$ of
  the apex.}
  \\label{fig:arc}
\\end{figure}

A cutoff stops the mark short of the apex, at an amplitude $\\varphi_\\Lambda$,
at the distance
\\begin{equation}\\label{eq:sLam}
  \\sin^{2}\\varphi_1-\\sin^{2}\\varphi_\\Lambda
  =\\frac{\\mu^{2}\\cos^{2}\\varphi_1}{h_\\mu^{2}(\\Lambda)}
  =\\frac{\\mu^{2}\\cos^{2}\\varphi_1}{\\Lambda^{2}}+O(\\Lambda^{-4}) ,
\\end{equation}
by \\eqref{eq:onpath} and \\eqref{eq:p2h}.  By \\eqref{eq:onpath} the
differential $p^{2}S\\,dp$ has a pole of the third order in this distance.
Large momenta are thus the neighbourhood of the end of the arc, at the apex.
""".replace(u"@FIGREL@", FIGRELDIR))

# ============================================================================
#  §5  THE STEP, THREE WEIGHTS, AND THE INTEGRAL IN ONE LINE
# ============================================================================
SAY(u"--- §5  the step, three weights, and the integral in one line " + u"-" * 15)
F(u"\\section{The step, three weights, and the integral in one line}\\label{sec:weights}")

#   §5.1  the step, in the field of §4:  (du/dp)^2 = (du/dy)^2/(dp/dy)^2 with u = F(phi, k), y = sin^2 phi
hmuphi = mu2q*(1 - x1)/FE(x1 - yq)                                              # h_mu^2 on the arc
EpEmphi = Bphi + hmuphi - Dl2q                                                  # E+ E- on the arc, eq:prodheights
assert EpEmphi == Rphi/2 - (p2phi + mq^2) - mu2q - Dl2q
dp2dy = p2phi.derivative(yq)
assert p2phi/(yq*(1 - yq)*(1 - k2q*yq)*dp2dy^2) == 4*mu2q*llq/(EpEmphi^2*Rphi)
OK(u"(du/dp)^2 = 4 mu^2 l+ l-/(E+ E- S)^2 on the arc, with u = F(phi, k):  du = 2 mu sqrt(l+ l-) dp/(E+ E- S)   [eq:step]")
assert (FE(1)/(EpEmphi^2*Rphi)*p2phi^3).subs({yq: x1 - sq}).numerator().subs({sq: 0}) != 0 and 4*(p2phi^3/(EpEmphi^2*Rphi)).subs({yq: x1 - sq}).subs({sq: 0}) == 1
OK(u"at large momenta 1/(E+ E- S) = 1/(2 p^3) [1 + O(p^-2)]: the measure of the step")

#   §5.2  three weights
assert FE(Bphi + hmu02q - Dl2q)/FE(llq) == 1 - k2q*yq and hmuphi/hmu02q == FE(x1)/FE(x1 - yq)
OK(u"1 - k^2 sin^2 phi = (h_E^2 + h_mu0^2 - Delta^2)/(l+ l-)  and  1/(1 - sin^2 phi/sin^2 phi_1) = h_mu^2/h_mu0^2: the weights of E and of Pi(alpha^2 = 1/sin^2 phi_1)   [eq:weights]")

#   §5.3  the integral in one line.  W = p S (w1 p^2 + w2 + w3 S^2), with (al, be, ga) for (w1, w2, w3); the requirement that p^2 S - dW/dp be a combination of
#   the three weights over E+E- S is a linear system for (al, be, ga, c1, c2, c3) over Q(m^2, mu^2, Delta^2); solved here.
K0.<m2s, n2s, D2s> = QQ[]                                                       # m^2, mu^2, Delta^2
FK0 = FractionField(K0)
U.<al, be, ga, c1u, c2u, c3u> = FK0[]
Uq.<qv> = U[]                                                                   # p^2
UR.<Rv> = Uq[]                                                                  # S^2
Epmv = Rv/2 - (qv + m2s) - n2s - D2s                                            # E+ E-
hEv, hmuv = Rv/4 - qv - m2s, Rv/4 - n2s
Rqv = Rv^2 - 4*(qv + m2s + n2s + D2s)*Rv + 16*n2s*(qv + m2s)                    # eq:quad with E_p^2 = p^2 + m^2
Qv = al*qv + be + ga*Rv
#   E+E- S dW/dp = E+E- S^2 Q + 4 p^2 h_mu^2 Q + p^2 S^2 (2 al E+E- + 8 ga h_mu^2), by eq:derivs
Nv = qv*Rv*Epmv - (Epmv*Rv*Qv + 4*qv*hmuv*Qv + qv*Rv*(2*al*Epmv + 8*ga*hmuv))  # E+E- S (p^2 S - dW/dp)
remv = (Nv - (c1u + c2u*hEv + c3u*hmuv)).quo_rem(Rqv)[1]
eqsv = [cf for co in remv.list() for cf in Uq(co).list() if cf != 0]
assert all(e.degree() <= 1 for e in eqsv)
Amat = matrix(FK0, [[e.monomial_coefficient(g) for g in U.gens()] for e in eqsv])
rhsv = vector(FK0, [-e.constant_coefficient() for e in eqsv])
assert Amat.rank() == 6
solv = Amat.solve_right(rhsv)
rho2s = m2s + D2s
c1s, c2s, c3s = n2s*D2s*(12*n2s - 11*m2s - 3*D2s)/6, n2s*(2*n2s - 5*m2s - 13*D2s)/6, 2*n2s*D2s - rho2s^2/2
assert list(solv) == [FK0(QQ(1)/3), FK0(5*rho2s/24), FK0(-QQ(1)/48), FK0(c1s), FK0(c2s), FK0(c3s)]
OK(u"the linear system has %d equations of rank 6 and one solution:  W = p S (16 p^2 + 10 rho^2 - S^2)/48   [eq:Wshort]" % len(eqsv))
NEQ5 = len(eqsv)
OK(u"and  c1 = mu^2 Delta^2 (12 mu^2 - 11 m^2 - 3 Delta^2)/6,  c2 = mu^2 (2 mu^2 - 5 m^2 - 13 Delta^2)/6,  c3 = 2 mu^2 Delta^2 - rho^4/2   [eq:coefs]")
OK(u"so  p^2 S = dW/dp + (c1 + c2 h_E^2 + c3 h_mu^2)/(E+ E- S)  on eq:quad   [eq:oneline]")
#   the free case, mu = 0: S = 2 E with E^2 = p^2 + rho^2
assert c1s.subs({n2s: 0}) == 0 and c2s.subs({n2s: 0}) == 0 and c3s.subs({n2s: 0}) == -rho2s^2/2
FR.<pf, Ef, rf> = QQ[]
Wf = pf*Ef*(2*pf^2 + rf^2)/4                                                    # eq:Wshort at S = 2E
dWf = (Wf.derivative(pf)*Ef + Wf.derivative(Ef)*pf)                             # E dW/dp, with dE/dp = p/E
assert (dWf - rf^4/4 - 2*pf^2*Ef^2).reduce([Ef^2 - pf^2 - rf^2]) == 0
OK(u"at mu = 0: c1 = c2 = 0, c3 = -rho^4/2, and eq:oneline is 2 p^2 E = d[p E (2 p^2 + rho^2)/4]/dp - rho^4/(4E), E^2 = p^2 + rho^2: the free case")
#   the numerator as a first-order operator in the parameters, by eq:derivs
OP.<hEo, hmuo> = K0[]
assert (4*m2s*(5*D2s - 3*m2s)*hmuo + 4*D2s*(12*n2s - 11*m2s - 3*D2s)*(hmuo + n2s) - 4*n2s*(5*m2s + 13*D2s - 2*n2s)*hEo)/24 == c1s + c2s*hEo + c3s*hmuo
OK(u"[m (5 Delta^2 - 3 m^2) d/dm + Delta (12 mu^2 - 11 m^2 - 3 Delta^2) d/dDelta - mu (5 m^2 + 13 Delta^2 - 2 mu^2) d/dmu] S/24 = (c1 + c2 h_E^2 + c3 h_mu^2)/(E+E- S)   [eq:operator]")

#   §5.4  the integral at any cutoff: the bracket of eq:oneline in Legendre's weights, in the field of §4
c1q, c2q, c3q = [FE(c_(mq^2, mu2q, Dl2q)) for c_ in (c1s, c2s, c3s)]
assert c1q + c2q*Bphi + c3q*hmuphi == (c1q - c2q*(hmu02q - Dl2q)) + c2q*llq*(1 - k2q*yq) + c3q*hmu02q*x1/FE(x1 - yq)
OK(u"c1 + c2 h_E^2 + c3 h_mu^2 = [c1 - c2 (h_mu0^2 - Delta^2)] + c2 l+ l- dn^2 + c3 h_mu0^2/(1 - sin^2 phi/sin^2 phi_1) on the arc   [eq:closed]")

reg(u'eq:step',     'chk', u"§5.1: (du/dp)^2 on the arc, in the field of (m, x1, x2, sin^2 phi)")
reg(u'eq:weights',  'chk', u"§5.2: the integrands of Legendre's E and Pi in the two heights, in the same field")
reg(u'eq:Wshort',   'gen', u"§5.3: the unique solution of the linear system for W = p S (al p^2 + be + ga S^2), solved over Q(m^2, mu^2, Delta^2)")
reg(u'eq:coefs',    'gen', u"§5.3: the same solution")
reg(u'eq:oneline',  'chk', u"§5.3: the identity the linear system expresses, modulo eq:quad")
reg(u'eq:operator', 'chk', u"§5.3: eq:derivs in the numerator of eq:oneline, in Q[m^2, mu^2, Delta^2][h_E^2, h_mu^2]")

# ---- numbers: the functions of the document, at thirty digits ---------------------------------------------
import mpmath
from mpmath import mp, mpf
mp.dps = 30
msqrt, mlog, mquad = mp.sqrt, mp.log, mp.quad
def lev(p_, m_, D_, mu_):                                                       # the two levels, eq:levels
    E_ = msqrt(p_*p_ + m_*m_)
    return msqrt((E_ + mu_)**2 + D_*D_), msqrt((E_ - mu_)**2 + D_*D_)
def Sn(p_, m_, D_, mu_):
    ep_, em_ = lev(p_, m_, D_, mu_); return ep_ + em_
def fig_n(m_, D_, mu_):                                                         # the figure at p = 0: eq:triangle, eq:h0, eq:kdict, eq:phi1
    lp_, lm_ = lev(mpf(0), m_, D_, mu_)
    hm2_, hmu02_ = (lp_ + lm_)**2/4 - m_*m_, (lp_ + lm_)**2/4 - mu_*mu_
    return dict(lp=lp_, lm=lm_, ll=lp_*lm_, hm2=hm2_, hmu02=hmu02_, k2=hm2_/(lp_*lm_), x1=4*mu_*mu_/(lp_ + lm_)**2,
                g=1/(2*mu_*msqrt(lp_*lm_)), phi1=mp.asin(2*mu_/(lp_ + lm_)))
def coef_n(m_, D_, mu_):                                                        # eq:coefs
    r2_ = m_*m_ + D_*D_
    return (mu_*mu_*D_*D_*(12*mu_*mu_ - 11*m_*m_ - 3*D_*D_)/6, mu_*mu_*(2*mu_*mu_ - 5*m_*m_ - 13*D_*D_)/6, 2*mu_*mu_*D_*D_ - r2_*r2_/2)
def W_n(p_, m_, D_, mu_):                                                       # eq:Wshort
    S_ = Sn(p_, m_, D_, mu_); return p_*S_*(16*p_*p_ + 10*(m_*m_ + D_*D_) - S_*S_)/48
def phi_n(p_, m_, D_, mu_):                                                     # the amplitude at the momentum p: h_E = h_m cos(phi)
    S_ = Sn(p_, m_, D_, mu_); f_ = fig_n(m_, D_, mu_)
    return mp.acos(msqrt((S_*S_/4 - p_*p_ - m_*m_)/f_['hm2']))
def I_closed(L_, m_, D_, mu_):                                                  # the right side of eq:closed
    f_ = fig_n(m_, D_, mu_); c1_, c2_, c3_ = coef_n(m_, D_, mu_); ph_ = phi_n(L_, m_, D_, mu_)
    return W_n(L_, m_, D_, mu_) + f_['g']*((c1_ - c2_*(f_['hmu02'] - D_*D_))*mp.ellipf(ph_, f_['k2']) + c2_*f_['ll']*mp.ellipe(ph_, f_['k2'])
                                           + c3_*f_['hmu02']*mp.ellippi(1/f_['x1'], ph_, f_['k2']))
def I_quad(L_, m_, D_, mu_):                                                    # the left side: eq:integral by quadrature
    return mquad(lambda p_: p_*p_*Sn(p_, m_, D_, mu_), mp.linspace(0, L_, 9))
STATES = [(mpf(1), mpf(11)/10, mpf(7)/10), (mpf(1), mpf(1)/2, mpf(8)/5), (mpf(3)/10, mpf(6)/5, mpf(9)/10)]     # (m, Delta, mu): mu < m, mu > m, light mass
dmax = mpf(0)
for st_ in STATES:
    for L_ in (mpf(2), mpf(10)):
        dmax = max(dmax, abs(I_closed(L_, *st_)/I_quad(L_, *st_) - 1))
assert dmax < mpf(10)**(-24)
OK(u"numbers: eq:closed against a quadrature of eq:integral for (m, Delta, mu) = (1, 1.1, 0.7), (1, 0.5, 1.6), (0.3, 1.2, 0.9) at Lambda = 2 and 10: the largest relative difference is %s   [eq:closed]" % mp.nstr(dmax, 2))
#   eq:oneline itself, pointwise: p^2 S - dW/dp against the bracket over E+E- S
dmax1 = mpf(0)
for st_ in STATES:
    for p_ in (mpf(1)/3, mpf(2), mpf(7)):
        ep_, em_ = lev(p_, *st_); S_ = ep_ + em_; c1_, c2_, c3_ = coef_n(*st_)
        hE2_, hmu2_ = S_*S_/4 - p_*p_ - st_[0]**2, S_*S_/4 - st_[2]**2
        lhs_ = p_*p_*S_ - mp.diff(lambda t_: W_n(t_, *st_), p_)
        dmax1 = max(dmax1, abs(lhs_ - (c1_ + c2_*hE2_ + c3_*hmu2_)/(ep_*em_*S_)))
assert dmax1 < mpf(10)**(-18)
OK(u"numbers: eq:oneline at three momenta for the same three states, the derivative of W taken numerically: the largest difference is %s   [eq:oneline]" % mp.nstr(dmax1, 2))
#   eq:dW at the solution w1 = 1/3, w2 = 5 rho^2/24, w3 = -1/48, against the numerical derivative of W
def _dW5():                                                                     # a function: its loop names (mu_ above all) stay local
    worst_ = mpf(0)
    for st_ in STATES:
        m_, D_, mu_ = st_; w1_, w2_, w3_ = mpf(1)/3, 5*(m_*m_ + D_*D_)/24, -mpf(1)/48
        for p_ in (mpf(1)/3, mpf(2), mpf(7)):
            ep_, em_ = lev(p_, *st_); S_ = ep_ + em_; hmu2_ = S_*S_/4 - mu_*mu_; Q_ = w1_*p_*p_ + w2_ + w3_*S_*S_
            lhs_ = ep_*em_*S_*mp.diff(lambda t_: W_n(t_, *st_), p_)
            worst_ = max(worst_, abs(lhs_ - ((ep_*em_*S_*S_ + 4*p_*p_*hmu2_)*Q_ + p_*p_*S_*S_*(2*w1_*ep_*em_ + 8*w3_*hmu2_))))
    return worst_
dmax2 = _dW5()
assert dmax2 < mpf(10)**(-18)
OK(u"numbers: eq:dW at the solution, against the numerical derivative of W, three states at three momenta: %s   [eq:dW]" % mp.nstr(dmax2, 2))
reg(u'eq:dW',       'chk', u"§5.3: eq:derivs in the derivative of W = p S Q; against a numerical derivative")
reg(u'eq:closed',   'chk', u"§5.4: eq:oneline integrated with eq:step and eq:weights; the bracket in the field of (m, x1, x2, sin^2 phi); compared with a quadrature at thirty digits")

FIGS.weights(FIGDIR + '/weights', FIG_m, FIG_D, FIG_mu, FIG_L, origin=True, label_all=True)
OK(u"Fig. weights drawn for (m, Delta, mu) = (1, 1.1, 0.7) and the cutoff Lambda = 2m")

F(u"""
Along the arc of Sec.~\\ref{sec:path} the integral \\eqref{eq:integral} is a
boundary term plus Legendre's three integrals, whose weights are one and the
squares of the two heights.

\\subsection{The step}
Along the arc the amplitude advances with the momentum.  By \\eqref{eq:onpath}
and \\eqref{eq:prodheights},
\\begin{equation}\\label{eq:step}
  \\frac{d\\varphi}{\\sqrt{1-k^{2}\\sin^{2}\\varphi}}=2\\mu\\sqrt{\\ell_+\\ell_-}\;\\frac{dp}{E^{+}E^{-}S},
  \\qquad\\text{so that}\\qquad
  u\\equiv\\EllF(\\varphi,k)=2\\mu\\sqrt{\\ell_+\\ell_-}\\int_0^{p}\\frac{dp'}{E^{+}E^{-}S} .
\\end{equation}
Legendre's integral of the first kind is thus the momentum counted with the
factor $1/(E^{+}E^{-}S)$.  At large $p$ this factor falls as $1/(2p^{3})$, and
that is why the whole half-line of the momentum is a path of finite length,
$u_1=\\EllF(\\varphi_1,k)$.

\\subsection{Three weights}
In the coordinate $u$ the three integrals of Legendre differ by a weight and
by nothing else.  By \\eqref{eq:betaphi} and \\eqref{eq:onpath},
\\begin{equation}\\label{eq:weights}
  \\begin{gathered}
  \\EllF(\\varphi,k)=\\int_0^{u}du',\\qquad
  \\EllE(\\varphi,k)=\\int_0^{u}\\frac{h_E^{2}+h_{\\mu0}^{2}-\\Delta^{2}}{\\ell_+\\ell_-}\\,du',\\\\
  \\Pi(\\varphi;\\alpha^{2},k)=\\int_0^{u}\\frac{h_\\mu^{2}}{h_{\\mu0}^{2}}\\,du',
  \\qquad \\alpha^{2}=\\frac1{\\sin^{2}\\varphi_1} ,
  \\end{gathered}
\\end{equation}
where $\\Pi(\\varphi;\\alpha^{2},k)=\\int_0^{\\varphi}d\\vartheta\\,
(1-\\alpha^{2}\\sin^{2}\\vartheta)^{-1}(1-k^{2}\\sin^{2}\\vartheta)^{-1/2}$.
The weights are one, the square of the height of the mark and the square of
the height above $\\mu$.  The last two are written
so that they equal one at $p=0$, and the second carries the additive constant
$h_{\\mu0}^{2}-\\Delta^{2}$.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.96\\linewidth]{@FIGREL@/weights.pdf}
  \\caption{The three weights, for the triangle of Fig.~\\ref{fig:points}b.
  (a) Three momenta.  The ellipse of $p=0$ and the arc of Fig.~\\ref{fig:arc}
  do not move; the circle about the origin, of diameter $S$, grows.  Its
  height above the point $E_p$ is $h_E$, the height of the mark on the arc
  (dotted line); its height above the point $\\mu$ is $h_\\mu$.  The first
  descends to the height $\\Delta$ of the apex (open circle), the second grows without
  bound.  (b) The three weights of \\eqref{eq:weights} along the path, in the
  coordinate $u$ in which the step is $du$; the upper scale is the momentum.
  $\\EllF$, $\\EllE$ and $\\Pi$ are the areas under the line, under the lower
  curve and under the upper curve, shaded up to the cutoff $\\Lambda=2m$.  The
  path ends at $u_1$, where the upper curve has a simple pole.}
  \\label{fig:weights}
\\end{figure}

Figure~\\ref{fig:weights}b shows the three along the path.  The second weight
decreases, from $1$ to $1-k^{2}\\sin^{2}\\varphi_1$, because the mark descends;
the third grows without bound, because the circle does.  The first two
integrals are therefore finite because the path has a finite length: the
first is that length, and the second is smaller.  The third diverges, and the
rate follows: $h_\\mu^{2}$ grows as $p^{2}$, the step falls as
$dp/(2p^{3})$, and their product is $dp/(2p)$, a logarithm.  On the arc, by
\\eqref{eq:onpath}, $h_\\mu^{2}=\\mu^{2}\\cos^{2}\\varphi_1/s$: a simple pole at
the point where the mark reaches the apex.

\\subsection{The integral in one line}
Look for a boundary term that takes away everything in $p^{2}S$ that grows
and leaves a combination of the three weights over the step.  The integrand is
even in $p$ and grows as $2p^{3}$, so try the odd function
$W=p\\,S\\,(w_1p^{2}+w_2+w_3S^{2})$ and require that
$p^{2}S-dW/dp$ be $(c_1+c_2h_E^{2}+c_3h_\\mu^{2})/(E^{+}E^{-}S)$.  With
$dS/dp$ of \\eqref{eq:derivs}, the derivative of the trial term is
\\begin{equation}\\label{eq:dW}
  E^{+}E^{-}S\\,\\frac{dW}{dp}=\\bigl(E^{+}E^{-}S^{2}+4p^{2}h_\\mu^{2}\\bigr)\\,Q
  +p^{2}S^{2}\\bigl(2w_1E^{+}E^{-}+8w_3h_\\mu^{2}\\bigr),\\qquad Q=w_1p^{2}+w_2+w_3S^{2},
\\end{equation}
a polynomial in $p^{2}$, $S^{2}$ and the parameters once $E^{+}E^{-}$ and
$h_\\mu^{2}$ are expressed in terms of $S^{2}$ by \\eqref{eq:prodheights}.  The
requirement, with the quadratic \\eqref{eq:quad} used to remove $S^{4}$, is a
linear system for the six numbers, with one solution:
\\begin{equation}\\label{eq:Wshort}
  W=\\frac{p\\,S\\,\\bigl(16\\,p^{2}+10\\,\\rho^{2}-S^{2}\\bigr)}{48} ,
\\end{equation}
\\begin{equation}\\label{eq:coefs}
  c_1=\\frac{\\mu^{2}\\Delta^{2}}{6}\\bigl(12\\mu^{2}-11m^{2}-3\\Delta^{2}\\bigr),\\qquad
  c_2=\\frac{\\mu^{2}}{6}\\bigl(2\\mu^{2}-5m^{2}-13\\Delta^{2}\\bigr),\\qquad
  c_3=2\\mu^{2}\\Delta^{2}-\\frac{\\rho^{4}}{2} ,
\\end{equation}
all polynomials in $m$, $\\Delta$ and $\\mu$.  So
\\begin{equation}\\label{eq:oneline}
  p^{2}S
  =\\frac{d}{dp}\\Bigl[\\frac{p\\,S\\,(16\\,p^{2}+10\\,\\rho^{2}-S^{2})}{48}\\Bigr]
  +\\frac{c_1+c_2\\,h_E^{2}+c_3\\,h_\\mu^{2}}{E^{+}E^{-}\\,S} ,
\\end{equation}
where $h_E^{2}=\\tfrac14S^{2}-p^{2}-m^{2}$, $h_\\mu^{2}=\\tfrac14S^{2}-\\mu^{2}$
and $E^{+}E^{-}=h_E^{2}+h_\\mu^{2}-\\Delta^{2}$.  This is an identity between
functions of the momentum.  Nothing elliptic is needed to state it or to check
it: both sides are algebraic in $p$, and the check is a differentiation.  At
$\\mu=0$, where $c_1=c_2=0$ and $S=2\\sqrt{p^{2}+\\rho^{2}}$, it is the
integration by parts of the free vacuum energy: the derivative of
$\\tfrac14\\,p\\sqrt{p^{2}+\\rho^{2}}\\,(2p^{2}+\\rho^{2})$ and the remainder
$-\\rho^{4}/(4\\sqrt{p^{2}+\\rho^{2}})$.  S1 arrives at
\\eqref{eq:oneline} by another route, Hermite's reduction of the integral
in the variable $S^{2}$ (its Sec.~4).

By \\eqref{eq:derivs} the numerator of \\eqref{eq:oneline} is a combination of
the three derivatives of the integrand, again with polynomial coefficients:
\\begin{equation}\\label{eq:operator}
  \\begin{gathered}
  p^{2}S=\\frac{dW}{dp}+\\mathcal V\\,S,\\\\
  \\mathcal V\\equiv\\frac1{24}\\Bigl[m\\bigl(5\\Delta^{2}-3m^{2}\\bigr)\\frac{\\partial}{\\partial m}
  +\\Delta\\bigl(12\\mu^{2}-11m^{2}-3\\Delta^{2}\\bigr)\\frac{\\partial}{\\partial\\Delta}
  -\\mu\\bigl(5m^{2}+13\\Delta^{2}-2\\mu^{2}\\bigr)\\frac{\\partial}{\\partial\\mu}\\Bigr] .
  \\end{gathered}
\\end{equation}
Since $W$ vanishes at $p=0$, integration from $0$ to $\\Lambda$ gives
$\\int_0^{\\Lambda}p^{2}S\\,dp=W(\\Lambda)+\\mathcal V\\!\\int_0^{\\Lambda}S\\,dp$: the
integral with the factor $p^{2}$ is the boundary term plus a first-order
differential operator in the parameters, applied to the same integral without
this factor.

\\subsection{The integral at any cutoff}
Integrated along the arc with the step \\eqref{eq:step} and the weights
\\eqref{eq:weights}, the identity \\eqref{eq:oneline} gives the integral
\\eqref{eq:integral}:
\\begin{equation}\\label{eq:closed}
  \\begin{split}
  I(\\Lambda)=W(\\Lambda)+\\frac{1}{2\\mu\\sqrt{\\ell_+\\ell_-}}\\Bigl[&
  \\bigl(c_1-c_2\\,(h_{\\mu0}^{2}-\\Delta^{2})\\bigr)\\,\\EllF(\\varphi_\\Lambda,k)
  +c_2\\,\\ell_+\\ell_-\\,\\EllE(\\varphi_\\Lambda,k)\\\\
  &+c_3\\,h_{\\mu0}^{2}\\,\\Pi(\\varphi_\\Lambda;\\alpha^{2},k)\\Bigr],
  \\qquad \\cos\\varphi_\\Lambda=\\frac{h_E(\\Lambda)}{h_m} ,
  \\end{split}
\\end{equation}
exact at every $\\Lambda$.  Here $\\varphi_\\Lambda$ is the amplitude at which the
cutoff stops the mark, $k$ the modulus \\eqref{eq:kdict}, and the coefficients
are lengths of the figure at $p=0$ and the polynomials \\eqref{eq:coefs}.
""".replace(u"@FIGREL@", FIGRELDIR).replace(u"@NEQ@", u"%d" % NEQ5))

#   §5.5  what the three integrals hold: the contents of eq:modes summed with dp are the three sums of eq:weights
def holdT_n(L_, m_, D_, mu_):                                                   # eq:holds: T_1, T_2, T_3, the third with the pole of eq:weights
    f_ = fig_n(m_, D_, mu_); ph_ = phi_n(L_, m_, D_, mu_)
    F_, E_ = mp.ellipf(ph_, f_['k2']), mp.ellipe(ph_, f_['k2'])
    return (f_['g']*F_, f_['g']*(f_['ll']*E_ - (f_['hmu02'] - D_*D_)*F_),
            f_['g']*f_['hmu02']*mp.ellippi(1/f_['x1'], ph_, f_['k2']))
def hold_quad(L_, m_, D_, mu_):                                                 # the charge, the scalar density and the pairs of eq:modes, summed with dp
    def parts_(p_):
        E_ = msqrt(p_*p_ + m_*m_); ep_, em_ = lev(p_, m_, D_, mu_)
        vm2_, vp2_ = (1 - (E_ - mu_)/em_)/2, (1 - (E_ + mu_)/ep_)/2
        return vm2_ - vp2_, (m_/E_)*(1 - vm2_ - vp2_), D_/(2*em_) + D_/(2*ep_)
    return tuple(mquad(lambda p_, i_=i_: parts_(p_)[i_], mp.linspace(0, L_, 9)) for i_ in range(3))
def _holds5():                                                                  # a function: its loop names stay local
    dh_, dI_ = mpf(0), mpf(0)
    for st_ in STATES:
        m_, D_, mu_ = st_
        for L_ in (mpf(2), mpf(10)):
            T1_, T2_, T3_ = holdT_n(L_, *st_); n_, s_, d_ = hold_quad(L_, *st_); c1_, c2_, c3_ = coef_n(*st_)
            dh_ = max(dh_, abs(n_ - 2*mu_*T2_), abs(s_ - 2*m_*T3_), abs(d_ - 2*D_*(mu_*mu_*T1_ + T3_)))
            def w_(p_, i_):                                                     # the three weights over E+E- S, eq:Tsums
                ep_, em_ = lev(p_, *st_); S_ = ep_ + em_
                return (1, S_*S_/4 - p_*p_ - m_*m_, S_*S_/4 - mu_*mu_)[i_]/(ep_*em_*S_)
            tq_ = [mquad(lambda p_, i_=i_: w_(p_, i_), mp.linspace(0, L_, 9)) for i_ in range(3)]
            dh_ = max(dh_, abs(tq_[0] - T1_), abs(tq_[1] - T2_), abs(tq_[2] - T3_))
            dI_ = max(dI_, abs((W_n(L_, *st_) + c1_*T1_ + c2_*T2_ + c3_*T3_)/I_quad(L_, *st_) - 1))
    #   the tails at the end of the arc: the charge of a mode falls as mu Delta^2/p^3, its scalar density keeps m/E_p
    m_, D_, mu_ = STATES[0]; tl_ = []
    for p_ in (mpf(10)**3, mpf(10)**5):
        E_ = msqrt(p_*p_ + m_*m_); ep_, em_ = lev(p_, m_, D_, mu_); S_ = ep_ + em_
        hE2_, hmu2_ = S_*S_/4 - E_*E_, S_*S_/4 - mu_*mu_
        tl_.append((p_**3*2*mu_*hE2_/(ep_*em_*S_)/(mu_*D_*D_) - 1, 2*m_*hmu2_/(ep_*em_*S_)/(m_/E_) - 1))
    return dh_, dI_, tl_
with mp.workdps(30):
    dh5, dI5, tl5 = _holds5()
assert dh5 < mpf(10)**(-20) and dI5 < mpf(10)**(-20)
assert all(abs(a_) < mpf(10)**(-5) and abs(b_) < mpf(10)**(-5) for a_, b_ in tl5)
OK(u"numbers: the charge, the scalar density and the pairs of eq:modes summed with dp against 2 mu T_2, 2 m T_3 and 2 Delta (mu^2 T_1 + T_3), the same three states at Lambda = 2 and 10: the largest difference is %s; W + c_1 T_1 + c_2 T_2 + c_3 T_3 against a quadrature of eq:integral: %s   [eq:holds] [eq:physclosed]" % (mp.nstr(dh5, 2), mp.nstr(dI5, 2)))
OK(u"numbers: at p = 1e3 and 1e5 for (1, 1.1, 0.7) the charge of a mode is mu Delta^2/p^3 to %s and its scalar density is m/E_p to %s   [eq:holds]" % (mp.nstr(max(abs(a_) for a_, b_ in tl5), 2), mp.nstr(max(abs(b_) for a_, b_ in tl5), 2)))
reg(u'eq:Tsums',      'chk', u"§5.5: eq:step and eq:weights; the three sums against quadratures of the weights at thirty digits")
reg(u'eq:holds',      'chk', u"§5.5: eq:modes with eq:step and eq:weights; the three sums against quadratures of the contents at thirty digits")
reg(u'eq:physclosed', 'chk', u"§5.5: eq:closed regrouped with eq:holds; against a quadrature of eq:integral")
F(u"""
\\subsection{What the three integrals hold}
Let $T_1$, $T_2$ and $T_3$ be the sums of the three weights \\eqref{eq:weights}
up to the cutoff, taken with the step \\eqref{eq:step}:
\\begin{equation}\\label{eq:Tsums}
  \\begin{alignedat}{2}
  T_1&\\equiv\\int_0^{\\Lambda}\\frac{dp}{E^{+}E^{-}S}&&=g\\,\\EllF(\\varphi_\\Lambda,k),\\\\[8pt]
  T_2&\\equiv\\int_0^{\\Lambda}\\frac{h_E^{2}\\,dp}{E^{+}E^{-}S}&&
     =g\\bigl[\\ell_+\\ell_-\\,\\EllE(\\varphi_\\Lambda,k)-(h_{\\mu0}^{2}-\\Delta^{2})\\,\\EllF(\\varphi_\\Lambda,k)\\bigr],\\\\[8pt]
  T_3&\\equiv\\int_0^{\\Lambda}\\frac{h_\\mu^{2}\\,dp}{E^{+}E^{-}S}&&=g\\,h_{\\mu0}^{2}\\,\\Pi(\\varphi_\\Lambda;\\alpha^{2},k),
  \\end{alignedat}
\\end{equation}
with $g\\equiv1/(2\\mu\\sqrt{\\ell_+\\ell_-})$.  By \\eqref{eq:modes}, the three
contents summed over the momentum with the plain measure $dp$ are these three
sums:
\\begin{equation}\\label{eq:holds}
  \\begin{alignedat}{2}
  &\\text{charge:}\\quad&&\\int_0^{\\Lambda}\\bigl(v_-^{2}-v_+^{2}\\bigr)\\,dp=2\\mu\\,T_2,\\\\[6pt]
  &\\text{scalar density:}\\quad&&\\int_0^{\\Lambda}\\frac{m}{E_p}\\bigl(1-v_-^{2}-v_+^{2}\\bigr)\\,dp=2m\\,T_3,\\\\[6pt]
  &\\text{pairs:}\\quad&&\\int_0^{\\Lambda}\\bigl(u_-v_-+u_+v_+\\bigr)\\,dp=2\\Delta\\bigl(\\mu^{2}T_1+T_3\\bigr).
  \\end{alignedat}
\\end{equation}
Here $T_1$ is the length of the path, $T_2$ gives the charge and $T_3$ the
scalar density.
The pairs go with the radius, $(S/2)^{2}=\\mu^{2}+h_\\mu^{2}$, and combine
$T_1$ and $T_3$.  In one space dimension the measure $dp$ is the
physical one, and up to the factors of the potential \\eqref{eq:holds} are the
density, the scalar condensate and the gap equation.  With the measure
$p^{2}dp$ of three dimensions, the identity \\eqref{eq:oneline} says the same
of the integral itself,
\\begin{equation}\\label{eq:physclosed}
  I(\\Lambda)=W(\\Lambda)+c_1\\,T_1+c_2\\,T_2+c_3\\,T_3 ,
\\end{equation}
which is \\eqref{eq:closed} term by term.  At large momenta the charge of a
mode falls as $\\mu\\Delta^{2}/p^{3}$, while its scalar density keeps the value
$m/E_p$ of the vacuum: of the three sums only $T_3$ grows, as
$\\tfrac12\\ln\\Lambda$.
""")

# ============================================================================
#  §6  THE END OF THE PATH
# ============================================================================
SAY(u"--- §6  the end of the path " + u"-" * 49)
#   eq:Sasym in numbers: the integrand p^2 S and what is left of it after each subtraction, at p up to 1000 m
st_m, st_mu, st_D = mpf(1), mpf('0.8'), mpf('0.6')
st_rho2 = st_m**2 + st_D**2; st_c3h = st_mu**2*st_D**2 - st_rho2**2/4                      # c_3/2 of eq:Sasym
st_ps = [mpf(10)**(mpf(i_)/20) for i_ in range(61)]
def st_S(p_):
    e_ = mp.sqrt(p_*p_ + st_m**2); return mp.sqrt((e_ + st_mu)**2 + st_D**2) + mp.sqrt((e_ - st_mu)**2 + st_D**2)
st_f0 = [p_*p_*st_S(p_) for p_ in st_ps]; st_f1 = [f_ - 2*p_**3 for f_, p_ in zip(st_f0, st_ps)]
st_f2 = [f_ - st_rho2*p_ for f_, p_ in zip(st_f1, st_ps)]; st_f3 = [f_ - st_c3h/p_ for f_, p_ in zip(st_f2, st_ps)]
st_P = st_ps[-1]
assert abs(st_f0[-1]/(2*st_P**3) - 1) < mpf(10)**(-5) and abs(st_f1[-1]/(st_rho2*st_P) - 1) < mpf(10)**(-5)
assert abs(st_f2[-1]*st_P/st_c3h - 1) < mpf(10)**(-5) and abs(st_f3[-1]*st_P**3) < 1
OK(u"numbers: at p = 1000 m the layers of p^2 S are 2p^3, rho^2 p and (c_3/2)/p to 1e-5, and the remainder falls as p^-3, for (m, mu, Delta) = (1, 0.8, 0.6)   [eq:Sasym]")

F(u"\\section{The end of the arc}\\label{sec:end}")

#   §6.1  one growing length.  Everything is rational in H = h_mu^2 over Q(m^2, mu^2, Delta^2):
#   p^2 = H + mu^2 - rho^2 - mu^2 Delta^2/H (eq:p2h),  S^2 = 4 (H + mu^2),  h_E^2 = Delta^2 + mu^2 Delta^2/H (eq:twoaxes)
KH.<Hh> = FK0[]
FH = FractionField(KH)
dgr = lambda f: FH(f).numerator().degree() - FH(f).denominator().degree()        # the degree at H = infinity
p2H, RH, hEH = Hh + n2s - rho2s - n2s*D2s/FH(Hh), 4*(Hh + n2s), D2s + n2s*D2s/FH(Hh)
assert hEH + Hh - D2s == RH/2 - (p2H + m2s) - n2s - D2s and p2H.derivative(Hh) == (hEH + Hh - D2s)/Hh
OK(u"in the height H = h_mu^2:  E+E- = H + mu^2 Delta^2/H  and  d(p^2)/dH = E+E-/H, so that dp/(E+E- S) = dh_mu/(p S h_mu)")
assert 16*p2H + 10*rho2s - RH == 12*Hh + 12*n2s - 6*rho2s - 16*n2s*D2s/FH(Hh)
assert dgr(4*p2H*(Hh + n2s) - (2*Hh + 2*n2s - rho2s)^2) <= 0
OK(u"in the height: 16 p^2 + 10 rho^2 - S^2 = 12 h_mu^2 + 12 mu^2 - 6 rho^2 - 16 mu^2 Delta^2/h_mu^2 exactly, and (p S)^2 - (2 h_mu^2 + 2 mu^2 - rho^2)^2 is bounded, so p S = 2 h_mu^2 + 2 mu^2 - rho^2 + O(h_mu^-2)   [eq:inheight]")
W2H = p2H*RH*(16*p2H + 10*rho2s - RH)^2/48^2                                    # W^2, eq:Wshort
w0s = (2*n2s - rho2s)^2/8 - 11*n2s*D2s/12 - rho2s^2/16
assert dgr(W2H - (Hh^2/2 + (2*n2s - rho2s)*Hh/2 + w0s)^2) <= 1
OK(u"W^2 - [h^4/2 + (2 mu^2 - rho^2) h^2/2 + w0]^2 = O(h^2) with h = h_mu, so W = h^4/2 + (2 mu^2 - rho^2) h^2/2 + w0 + O(h^-2)   [eq:inheight]")
assert dgr(4*(c1s + c2s*hEH + c3s*Hh)^2/(c3s^2*p2H*RH) - 1) <= -1
OK(u"[(c1 + c2 h_E^2 + c3 h_mu^2)/(p S h_mu)]^2 = (c3/(2 h_mu^2))^2 [1 + O(h_mu^-2)]: the remainder is (c3/2) dh_mu/h_mu at the end   [eq:inheight]")
KLm.<Ll> = FK0[]                                                                # Ll = Lambda^2
FLm = FractionField(KLm)
HL = Ll + rho2s - n2s + n2s*D2s/FLm(Ll)
p2ofH = lambda h_: h_ + n2s - rho2s - n2s*D2s/h_
dgL = lambda f: FLm(f).numerator().degree() - FLm(f).denominator().degree()
assert dgL(p2ofH(HL) - Ll) <= -2
OK(u"at p = Lambda:  h_mu^2 = Lambda^2 + rho^2 - mu^2 + mu^2 Delta^2/Lambda^2 + O(Lambda^-4)")
CWs = n2s*D2s/12 + rho2s^2/16
assert dgr(W2H - (p2H^2/2 + rho2s*p2H/2 + CWs)^2) <= 1 and CWs == w0s + n2s*(rho2s - n2s)/2 + n2s*D2s
OK(u"W^2 - [p^4/2 + rho^2 p^2/2 + C_W]^2 = O(p^2):  W(Lambda) = Lambda^4/2 + rho^2 Lambda^2/2 + C_W + O(Lambda^-2),  C_W = mu^2 Delta^2/12 + rho^4/16   [eq:WLam]")
assert rho2s^2 + 2*c3s == 4*n2s*D2s
OK(u"S^2 = 4 p^2 + 4 rho^2 + 4 mu^2 Delta^2/p^2 + O(p^-4) = [2 p + rho^2/p + (c3/2)/p^3]^2 + O(p^-4)   [eq:Sasym]")

#   §6.2  where the logarithm is: the integral of 1/S.  In the field of §4, by differentiation:
#   J = artanh(t)/2 + g [l+l- E(phi, k) - h_mu0^2 Pi(phi; omega^2, k)],  t = 2 p h_mu0^2/(S (h_E^2 + h_mu0^2 - Delta^2)),  omega^2 = k^2 sin^2 phi_1
assert hmuphi == EpEmphi - (Bphi - Dl2q)
OK(u"h_mu^2 = E+E- - (h_E^2 - Delta^2):  h_mu^2/(E+E- S) = 1/S - (h_E^2 - Delta^2)/(E+E- S)   [eq:thirdJ]")
om2q = k2q*x1
assert om2q == FE(bq - cq)/FE(aq - cq) and 1 - om2q == FE(hmu02q)/FE(llq)
OK(u"omega^2 = k^2 sin^2 phi_1 = [4 mu^2 - (l+ - l-)^2]/(4 l+ l-),  1 - omega^2 = h_mu0^2/(l+ l-)   [eq:Jexact]")
assert red(4*mut^2 - (lp - lm)^2 - 2*(lp*lm - ((mt - mut)*(mt + mut) + Dt^2))) == 0
OK(u"omega^2 = [1 - cos(theta_- - theta_+)]/2 with cos(theta_+-) = (m +- mu)/l+-, sin(theta_+-) = Delta/l+-:  omega = sin((theta_- - theta_+)/2)   [eq:Jexact]")
t2q = 4*p2phi*hmu02q^2/(Rphi*(llq*(1 - k2q*yq))^2)                              # t^2 on the arc
assert t2q.derivative(yq)*Rphi*llq*(1 - k2q*yq)/(4*hmu02q*(1 - t2q)*dp2dy) + (llq*(1 - k2q*yq) - hmu02q/(1 - om2q*yq))/EpEmphi == 1
OK(u"S d/dp { artanh(t)/2 + g [l+l- E(phi,k) - h_mu0^2 Pi(phi; omega^2, k)] } = 1 on the arc, and the braces vanish at p = 0:  the integral of dp/S in closed form   [eq:Jexact]")
assert t2q.subs({yq: 0}) == 0 and ((1 - t2q)*p2phi).subs({yq: x1 - sq}).subs({sq: 0}) == llq + mu2q
OK(u"t = 0 at p = 0, and 1 - t^2 = (l+ l- + mu^2)/p^2 + O(p^-4):  artanh(t)/2 = ln(2 p/sqrt(l+ l- + mu^2))/2 + O(p^-2)   [eq:Jinf]")
assert c1q + c3q*Dl2q - (c2q - c3q)*(hmu02q - Dl2q) == c1q - c2q*(hmu02q - Dl2q) + c3q*hmu02q
OK(u"c1 T1 + c2 T2 + c3 (J - T2 + Delta^2 T1): the coefficient of F is c1 - c2 (h_mu0^2 - Delta^2) + c3 h_mu0^2   [eq:closedJ]")
#   §6.4  what a coupling can absorb
assert c3s/2 == -m2s^2/4 + D2s*m2s/2 + D2s*(n2s - m2s) - D2s^2/4
OK(u"c3/2 = -m^4/4 + Delta^2 m^2/2 + [Delta^2 (mu^2 - m^2) - Delta^4/4]   [eq:split]")
FS.<Ls, Es, ms> = QQ[]
assert ((Ls*Es + 0*ms).derivative(Ls)*Es + Ls*Ls + ms^2 - 2*Es^2).reduce([Es^2 - Ls^2 - ms^2]) == 0
OK(u"d/dLambda [Lambda E + m^2 arsinh(Lambda/m)]/2 = E with E^2 = Lambda^2 + m^2: the integral of E_p; the integral of 2 p^2 E_p is the free case of §5.3 with rho = m   [eq:split]")

# ---- numbers ----------------------------------------------------------------------------------------------
def t_n(p_, m_, D_, mu_):                                                       # the argument of the artanh of eq:Jexact
    S_ = Sn(p_, m_, D_, mu_); f_ = fig_n(m_, D_, mu_)
    return 2*p_*f_['hmu02']/(S_*(S_*S_/4 - p_*p_ - m_*m_ + f_['hmu02'] - D_*D_))
def J_closed(L_, m_, D_, mu_):                                                  # the right side of eq:Jexact
    f_ = fig_n(m_, D_, mu_); ph_ = phi_n(L_, m_, D_, mu_); om2_ = f_['k2']*f_['x1']
    return mp.atanh(t_n(L_, m_, D_, mu_))/2 + f_['g']*(f_['ll']*mp.ellipe(ph_, f_['k2']) - f_['hmu02']*mp.ellippi(om2_, ph_, f_['k2']))
def I_closedJ(L_, m_, D_, mu_):                                                 # the right side of eq:closedJ
    f_ = fig_n(m_, D_, mu_); c1_, c2_, c3_ = coef_n(m_, D_, mu_); ph_ = phi_n(L_, m_, D_, mu_); om2_ = f_['k2']*f_['x1']
    return (W_n(L_, m_, D_, mu_) + c3_/2*mp.atanh(t_n(L_, m_, D_, mu_))
            + f_['g']*((c1_ - c2_*(f_['hmu02'] - D_*D_) + c3_*f_['hmu02'])*mp.ellipf(ph_, f_['k2']) + c2_*f_['ll']*mp.ellipe(ph_, f_['k2'])
                       - c3_*f_['hmu02']*mp.ellippi(om2_, ph_, f_['k2'])))
def C0_n(m_, D_, mu_):                                                          # eq:Cfin
    f_ = fig_n(m_, D_, mu_); c1_, c2_, c3_ = coef_n(m_, D_, mu_); om2_ = f_['k2']*f_['x1']; r2_ = m_*m_ + D_*D_
    return (mu_*mu_*D_*D_/12 + r2_*r2_/16
            + f_['g']*((c1_ - c2_*(f_['hmu02'] - D_*D_) + c3_*f_['hmu02'])*mp.ellipf(f_['phi1'], f_['k2']) + c2_*f_['ll']*mp.ellipe(f_['phi1'], f_['k2'])
                       - c3_*f_['hmu02']*mp.ellippi(om2_, f_['phi1'], f_['k2'])))
def Csub_n(p_, m_, D_, mu_):                                                    # the integrand of eq:Cint, written without the cancellation of
    S_ = Sn(p_, m_, D_, mu_); r2_ = m_*m_ + D_*D_; H_ = S_*S_/4 - mu_*mu_; kp_ = mu_*mu_*D_*D_    # its large terms: S^2 = 4 p^2 + 4 rho^2 + 4 mu^2 Delta^2/h_mu^2
    c3_ = coef_n(m_, D_, mu_)[2]; f_ = fig_n(m_, D_, mu_)
    num_ = -r2_*(4*r2_ + 4*kp_/H_)/(S_ + 2*p_) + 4*kp_*p_/H_
    return p_*num_/(S_ + 2*p_) - c3_/2/msqrt(p_*p_ + f_['ll'] + mu_*mu_)
def C0_quad(m_, D_, mu_):                                                       # eq:Cint: the finite part as a convergent integral
    return mquad(lambda p_: Csub_n(p_, m_, D_, mu_), [0, 1, 10, 100, mp.inf])
for st_ in STATES:                                                              # the two forms of the integrand are one function
    p_ = mpf(3); f_ = fig_n(*st_)
    assert abs(Csub_n(p_, *st_) - (p_*p_*Sn(p_, *st_) - 2*p_**3 - (st_[0]**2 + st_[1]**2)*p_ - coef_n(*st_)[2]/2/msqrt(p_*p_ + f_['ll'] + st_[2]**2))) < mpf(10)**(-27)
dJ, dIJ, dC = mpf(0), mpf(0), mpf(0)
for st_ in STATES:
    for L_ in (mpf(2), mpf(10)):
        assert 0 < t_n(L_, *st_) < 1
        dJ = max(dJ, abs(J_closed(L_, *st_) - mquad(lambda p_: 1/Sn(p_, *st_), mp.linspace(0, L_, 9))))
        dIJ = max(dIJ, abs(I_closedJ(L_, *st_)/I_quad(L_, *st_) - 1))
    dC = max(dC, abs(C0_n(*st_) - C0_quad(*st_)))
assert dJ < mpf(10)**(-25) and dIJ < mpf(10)**(-24) and dC < mpf(10)**(-25)
OK(u"numbers: eq:Jexact against a quadrature of dp/S, the same three states, Lambda = 2 and 10: the largest difference is %s   [eq:Jexact]" % mp.nstr(dJ, 2))
OK(u"numbers: eq:closedJ against a quadrature of eq:integral, the same states and cutoffs: the largest relative difference is %s   [eq:closedJ]" % mp.nstr(dIJ, 2))
OK(u"numbers: the finite part eq:Cfin against the convergent integral eq:Cint, the same three states: the largest difference is %s   [eq:Cfin] [eq:Cint] [eq:asymp]" % mp.nstr(dC, 2))
#   the O(Lambda^-2) of eq:asymp, from the exact eq:closedJ at three cutoffs
st_ = STATES[0]; f_ = fig_n(*st_); c3_ = coef_n(*st_)[2]; r2_ = st_[0]**2 + st_[1]**2
with mp.workdps(60):
    rem_ = [(I_closedJ(L_, *st_) - (L_**4/2 + r2_*L_**2/2 + c3_/4*mlog(4*L_*L_/(f_['ll'] + st_[2]**2)) + C0_n(*st_)))*L_*L_ for L_ in (mpf(100), mpf(1000), mpf(10000))]
assert abs(rem_[1] - rem_[2]) < mpf(10)**(-4)*abs(rem_[2]) and abs(rem_[0] - rem_[2]) < mpf(10)**(-2)*abs(rem_[2])
OK(u"numbers: Lambda^2 [I(Lambda) - eq:asymp] at Lambda = 100, 1000, 10000 for (1, 1.1, 0.7): %s, %s, %s: the remainder is O(Lambda^-2)   [eq:asymp]" % tuple(mp.nstr(r_, 8) for r_ in rem_))

reg(u'eq:inheight', 'chk', u"§6.1: the figure in the height h_mu^2 (S^2, h_E^2, E+E-, p^2 and d(p^2)/dh_mu^2) as identities in Q(m^2, mu^2, Delta^2)(h_mu^2); the bracket of W exactly; p S, W^2 and the square of the remainder by their degrees at infinity")
reg(u'eq:WLam',     'chk', u"§6.1: the same with p^2 for the variable")
reg(u'eq:Sasym',    'chk', u"§6.1: S^2 = 4 (h_mu^2 + mu^2) with eq:p2h, to the order p^-2")
reg(u'eq:thirdJ',   'chk', u"§6.2: eq:prodheights")
reg(u'eq:Jexact',   'chk', u"§6.2: by differentiation along the arc, in the field of (m, x1, x2, sin^2 phi); compared with a quadrature at thirty digits")
reg(u'eq:Jinf',     'chk', u"§6.2: the limit of 1 - t^2 at the end of the arc, in the same field")
reg(u'eq:closedJ',  'chk', u"§6.3: eq:closed with eq:thirdJ and eq:Jexact; compared with a quadrature at thirty digits")
reg(u'eq:asymp',    'chk', u"§6.3: eq:closedJ with eq:WLam and eq:Jinf; the remainder at three cutoffs")
reg(u'eq:Cfin',     'chk', u"§6.3: the constant of eq:asymp; compared with eq:Cint at thirty digits")
reg(u'eq:Cint',     'num', u"§6.3: eq:asymp with the exact integrals of the three subtracted terms; quadrature at thirty digits, the integrand written without cancellations")
reg(u'eq:split',    'chk', u"§6.5: an identity between polynomials in m^2, mu^2, Delta^2")

F(u"""
Everything in \\eqref{eq:closed} that grows with the cutoff comes from the end
of the arc.  The two powers of the cutoff are in the boundary term, the
logarithm is in the sum of the third weight, and all three are functions of
the height above $\\mu$.

\\subsection{One growing length}
By \\eqref{eq:oneline} the integral is the boundary term and the sum of the
remainder,
\\begin{equation*}
  I(\\Lambda)=W(\\Lambda)+\\int_0^{\\Lambda}\\frac{c_1+c_2\\,h_E^{2}+c_3\\,h_\\mu^{2}}{E^{+}E^{-}\\,S}\\,dp ,
\\end{equation*}
and what grows with the cutoff is decided at large momenta.  There only the
height above $\\mu$ grows: by \\eqref{eq:p2h},
$h_\\mu^{2}=\\Lambda^{2}+\\rho^{2}-\\mu^{2}+O(\\Lambda^{-2})$ at $p=\\Lambda$, while
$h_E$ comes down to $\\Delta$.  In terms of $h_\\mu$ the whole figure is
rational.  The first line below is \\eqref{eq:heights}, \\eqref{eq:twoaxes} and
\\eqref{eq:prodheights}; the second is \\eqref{eq:p2h} and its differential, so
that a step of the momentum is a step of the height; the last three are the
boundary term \\eqref{eq:Wshort} and the remainder of \\eqref{eq:oneline} in
terms of $h_\\mu$:
\\begin{equation}\\label{eq:inheight}
  \\begin{gathered}
  S^{2}=4\\bigl(h_\\mu^{2}+\\mu^{2}\\bigr),\\qquad
  h_E^{2}=\\Delta^{2}+\\frac{\\mu^{2}\\Delta^{2}}{h_\\mu^{2}},\\qquad
  E^{+}E^{-}=h_\\mu^{2}+\\frac{\\mu^{2}\\Delta^{2}}{h_\\mu^{2}},\\\\[4pt]
  p^{2}=h_\\mu^{2}+\\mu^{2}-\\rho^{2}-\\frac{\\mu^{2}\\Delta^{2}}{h_\\mu^{2}},\\qquad
  p\\,dp=\\frac{E^{+}E^{-}}{h_\\mu}\\,dh_\\mu,\\\\[4pt]
  W=\\frac{p\\,S}{48}\\Bigl(12h_\\mu^{2}+12\\mu^{2}-6\\rho^{2}-\\frac{16\\mu^{2}\\Delta^{2}}{h_\\mu^{2}}\\Bigr)
  =\\frac{h_\\mu^{4}}{2}+\\frac{(2\\mu^{2}-\\rho^{2})\\,h_\\mu^{2}}{2}+w_0+O(h_\\mu^{-2}),\\\\[4pt]
  w_0=\\frac{(2\\mu^{2}-\\rho^{2})^{2}}{8}-\\frac{11}{12}\\,\\mu^{2}\\Delta^{2}-\\frac{\\rho^{4}}{16},\\\\[4pt]
  \\frac{c_1+c_2\\,h_E^{2}+c_3\\,h_\\mu^{2}}{E^{+}E^{-}\\,S}\;dp
  =\\frac{c_1+c_2\\,h_E^{2}+c_3\\,h_\\mu^{2}}{p\\,S}\;\\frac{dh_\\mu}{h_\\mu}
  =\\frac{c_3}{2}\\,\\frac{dh_\\mu}{h_\\mu}\\,\\bigl[1+O(h_\\mu^{-2})\\bigr] .
  \\end{gathered}
\\end{equation}
In the third line
$pS=2\\bigl[(h_\\mu^{2}+\\mu^{2})(h_\\mu^{2}+\\mu^{2}-\\rho^{2}-\\mu^{2}\\Delta^{2}/h_\\mu^{2})\\bigr]^{1/2}
=2h_\\mu^{2}+2\\mu^{2}-\\rho^{2}+O(h_\\mu^{-2})$, and its product with the
bracket, over $48$, leaves two powers of the height and the constant $w_0$.  In
the last line the middle form is exact: it is the step of the second line
put into the remainder.  At large momenta $pS\\to2h_\\mu^{2}$, while the
numerators of the first two kinds stay finite, because $h_E\\to\\Delta$; so they
fall as $h_\\mu^{-3}$ and enter the finite part only, and the third kind leaves
$c_3/2$ for every unit of $\\ln h_\\mu$.

In terms of the cutoff, the chemical potential drops out of both powers,
\\begin{equation}\\label{eq:WLam}
  W(\\Lambda)=\\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}+\\mathcal C_W+O(\\Lambda^{-2}),
  \\qquad
  \\mathcal C_W=\\frac{\\mu^{2}\\Delta^{2}}{12}+\\frac{\\rho^{4}}{16} ,
\\end{equation}
so the chemical potential enters the divergent part only through the
coefficient of the logarithm.  This coefficient is fixed by the integrand at
large momenta,
\\begin{equation}\\label{eq:Sasym}
  S=2p+\\frac{\\rho^{2}}{p}+\\frac{c_3/2}{p^{3}}+O(p^{-5}),\\qquad
  \\frac{c_3}{2}=\\mu^{2}\\Delta^{2}-\\frac{\\rho^{4}}{4} .
\\end{equation}

\\subsection{The integral of $1/S$}
By \\eqref{eq:prodheights} the third weight is not independent of the other
two:
\\begin{equation}\\label{eq:thirdJ}
  \\frac{h_\\mu^{2}}{E^{+}E^{-}S}=\\frac1S-\\frac{h_E^{2}-\\Delta^{2}}{E^{+}E^{-}S} .
\\end{equation}
The sum of the third weight along the arc is the integral of $1/S$ over the
momentum, minus the sum of the second weight, plus $\\Delta^{2}$ times the
length.  The third kind therefore enters only through the integral of $1/S$:
\\begin{equation}\\label{eq:Jexact}
  \\begin{gathered}
  J(\\Lambda)\\equiv\\int_0^{\\Lambda}\\frac{dp}{E^{+}+E^{-}}
  =\\frac12\\,\\operatorname{artanh}t_\\Lambda
  +\\frac{\\ell_+\\ell_-\\,\\EllE(\\varphi_\\Lambda,k)-h_{\\mu0}^{2}\\,\\Pi(\\varphi_\\Lambda;\\omega^{2},k)}{2\\mu\\sqrt{\\ell_+\\ell_-}},\\\\
  t_\\Lambda=\\frac{2\\,p\\,h_{\\mu0}^{2}}{S\\,\\bigl(h_E^{2}+h_{\\mu0}^{2}-\\Delta^{2}\\bigr)}\\bigg|_{p=\\Lambda},\\qquad
  \\omega^{2}=k^{2}\\sin^{2}\\varphi_1=\\frac{4\\mu^{2}-(\\ell_+-\\ell_-)^{2}}{4\\,\\ell_+\\ell_-} .
  \\end{gathered}
\\end{equation}
Both sides vanish at $\\Lambda=0$, and by
\\eqref{eq:step} and \\eqref{eq:onpath} the derivative of the right side is a
rational function on the arc, equal to $1/S$.  In the tables
this is the change of parameter of the third kind (DLMF 19.7.8), which moves
the pole of $\\Pi$ away from the end of the arc at the price of an elementary
function.  Since
$\\omega^{2}\\sin^{2}\\varphi_1<1$, the integral $\\Pi(\\varphi;\\omega^{2},k)$
is finite up to the end of the arc.  The logarithm is the
$\\operatorname{artanh}$, at every cutoff: $t_\\Lambda$ grows from $0$ to $1$,
with $1-t_\\Lambda^{2}=(\\ell_+\\ell_-+\\mu^{2})/\\Lambda^{2}+O(\\Lambda^{-4})$, so
that
\\begin{equation}\\label{eq:Jinf}
  J(\\Lambda)=\\frac12\\ln\\frac{2\\Lambda}{\\sqrt{\\ell_+\\ell_-+\\mu^{2}}}
  +\\frac{\\ell_+\\ell_-\\,\\EllE(\\varphi_1,k)-h_{\\mu0}^{2}\\,\\Pi(\\varphi_1;\\omega^{2},k)}{2\\mu\\sqrt{\\ell_+\\ell_-}}
  +O(\\Lambda^{-2}) .
\\end{equation}
At $\\mu=0$ the second term vanishes and the first is the elementary
$\\tfrac12\\operatorname{arsinh}(\\Lambda/\\rho)$ at large $\\Lambda$.  The new
parameter is to the twin what $1-k^{2}$ is to the triangle:
$1-\\omega^{2}=h_{\\mu0}^{2}/(\\ell_+\\ell_-)$, as $k^{2}=h_m^{2}/(\\ell_+\\ell_-)$,
and in the angles at the base $\\omega=\\sin\\tfrac12(\\theta_--\\theta_+)$.

\\subsection{The cutoff removed}
With \\eqref{eq:thirdJ} and \\eqref{eq:Jexact} the integral \\eqref{eq:closed}
takes the form
\\begin{equation}\\label{eq:closedJ}
  \\begin{split}
  I(\\Lambda)=W(\\Lambda)+\\frac{c_3}{2}\\operatorname{artanh}t_\\Lambda
  +\\frac{1}{2\\mu\\sqrt{\\ell_+\\ell_-}}\\Bigl[&
  \\bigl(c_1-c_2\\,(h_{\\mu0}^{2}-\\Delta^{2})+c_3\\,h_{\\mu0}^{2}\\bigr)\\,\\EllF(\\varphi_\\Lambda,k)
  +c_2\\,\\ell_+\\ell_-\\,\\EllE(\\varphi_\\Lambda,k)\\\\
  &-c_3\\,h_{\\mu0}^{2}\\,\\Pi(\\varphi_\\Lambda;\\omega^{2},k)\\Bigr] ,
  \\end{split}
\\end{equation}
still exact at every cutoff.  The powers of the cutoff are in $W$, the
logarithm is the $\\operatorname{artanh}$, and the bracket has a limit.  By
\\eqref{eq:WLam} and \\eqref{eq:Jinf},
\\begin{equation}\\label{eq:asymp}
  I(\\Lambda)=\\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}
  +\\frac{c_3}{4}\\ln\\frac{4\\Lambda^{2}}{\\ell_+\\ell_-+\\mu^{2}}+\\mathcal C(m,\\mu,\\Delta)+O(\\Lambda^{-2}) ,
\\end{equation}
\\begin{equation}\\label{eq:Cfin}
  \\begin{split}
  \\mathcal C(m,\\mu,\\Delta)=\\mathcal C_W+\\frac{1}{2\\mu\\sqrt{\\ell_+\\ell_-}}\\Bigl[&
  \\bigl(c_1-c_2\\,(h_{\\mu0}^{2}-\\Delta^{2})+c_3\\,h_{\\mu0}^{2}\\bigr)\\,\\EllF(\\varphi_1,k)
  +c_2\\,\\ell_+\\ell_-\\,\\EllE(\\varphi_1,k)\\\\
  &-c_3\\,h_{\\mu0}^{2}\\,\\Pi(\\varphi_1;\\omega^{2},k)\\Bigr] .
  \\end{split}
\\end{equation}
Apart from the logarithm, the transcendental part of the integral is $\\EllF$,
$\\EllE$ and $\\Pi$ at the amplitude $\\varphi_1$, the end of the arc: sums of the
three weights over the whole arc, the third with its pole taken out.  The
logarithm is counted from $\\tfrac12\\sqrt{\\ell_+\\ell_-+\\mu^{2}}$, which is
$\\rho/2$ at $\\mu=0$.  The same finite part is
a convergent integral,
\\begin{equation}\\label{eq:Cint}
  \\mathcal C(m,\\mu,\\Delta)=\\int_0^{\\infty}\\Bigl[p^{2}\\bigl(E^{+}+E^{-}\\bigr)-2p^{3}-\\rho^{2}p
  -\\frac{c_3/2}{\\sqrt{p^{2}+\\ell_+\\ell_-+\\mu^{2}}}\\Bigr]dp ,
\\end{equation}
which S1 obtains by another route (its Sec.~5).  Where its arguments are not
needed, the finite part is written $\\mathcal C$.
""")

#   §6.3a  any stopping rule, and the renormalization group.  A window f(p/Lambda) moves the finite part by (c_3/2) ln
#   s_f and by nothing else.
def _anyrule6():
    u"""eq:anyrule for the windows exp(-x^2) and exp(-x^4), whose ln s_f are -gamma_E/2 and -gamma_E/4, for the three
       states at Lambda = 30, 100, 1000; the integrand taken apart as in eq:Cint, so that nothing cancels"""
    rules_ = ((lambda x_: mp.exp(-x_*x_), mpf(1)/2, mpf(1)/2, -mp.euler/2),
              (lambda x_: mp.exp(-x_**4), mpf(1)/4, msqrt(mp.pi)/4, -mp.euler/4))
    dn_, rows_ = mpf(0), []
    for f_, f3_, f1_, ls_ in rules_:
        lsq_ = mquad(lambda x_: (f_(x_) - 1)/x_, [0, 1]) + mquad(lambda x_: f_(x_)/x_, [1, mp.inf])
        f3q_ = mquad(lambda x_: x_**3*f_(x_), [0, 1, mp.inf]); f1q_ = mquad(lambda x_: x_*f_(x_), [0, 1, mp.inf])
        dn_ = max(dn_, abs(lsq_ - ls_), abs(f3q_ - f3_), abs(f1q_ - f1_))
        for st_ in STATES:
            m_, D_, mu_ = st_; fg_ = fig_n(*st_); c3_ = coef_n(*st_)[2]; l0_ = msqrt(fg_['ll'] + mu_*mu_)
            row_ = []
            for L_ in (mpf(30), mpf(100), mpf(1000)):
                pts_ = [0, 1, 10, L_/4, L_, 2*L_, 4*L_, mp.inf]
                lhs_ = (mquad(lambda p_: Csub_n(p_, *st_)*f_(p_/L_), pts_)
                        + c3_/2*mquad(lambda p_: f_(p_/L_)/msqrt(p_*p_ + l0_*l0_), pts_))
                row_.append(lhs_ - c3_/2*(mlog(2*L_/l0_) + ls_) - C0_n(*st_))
            rows_.append((row_, c3_))
    return dn_, rows_
with mp.workdps(30):
    dn6, ar6 = _anyrule6()
assert dn6 < mpf(10)**(-20)
assert all(abs(r_[2]) < mpf(10)**(-3)*(1 + abs(c_)) and abs(r_[2]) < abs(r_[0])/10 for r_, c_ in ar6)
OK(u"numbers: for the windows exp(-x^2) and exp(-x^4) the numbers f_3, f_1 and ln s_f = -gamma_E/2, -gamma_E/4 by quadrature to %s; the remainder of eq:anyrule for the three states falls from at most %s at Lambda = 30 to at most %s at Lambda = 1000   [eq:anyrule]"
   % (mp.nstr(dn6, 2), mp.nstr(max(abs(r_[0]) for r_, c_ in ar6), 2), mp.nstr(max(abs(r_[2]) for r_, c_ in ar6), 2)))
#   the sharp cutoff as a window, f = 1 below x = 1 and 0 above: both integrands of ln s_f vanish, and eq:anyrule is eq:asymp
with mp.workdps(30):
    sh6 = (mquad(lambda x_: x_**3, [0, 1]), mquad(lambda x_: x_, [0, 1]))
assert abs(sh6[0] - mpf(1)/4) < mpf(10)**(-25) and abs(sh6[1] - mpf(1)/2) < mpf(10)**(-25)
OK(u"the sharp cutoff as a window (f = 1 below x = 1, 0 above): f_3 = 1/4, f_1 = 1/2, and ln s_f = 0 since both of its integrands vanish, so that eq:anyrule is eq:asymp   [eq:anyrule]")
reg(u'eq:anyrule', 'num', u"§6.3a: eq:Sasym; two windows for the three states at Lambda = 30, 100, 1000, the integrand taken apart as in eq:Cint")
reg(u'eq:RG',      'chk', u"§6.3a: eq:asymp with the logarithm counted from kappa")
F(u"""
\\subsection{The stopping rule and the renormalization group}
A cutoff is one way of stopping the momentum line.  Any rule that acts on the
momentum, a window $f(p/\\Lambda)$ that is one at small momenta and falls off
at large ones, touches the integral near the end of the arc only, where by
\\eqref{eq:Sasym} the integrand is $2p^{3}+\\rho^{2}p+(c_3/2)/p$ up to terms
that converge.  So
\\begin{equation}\\label{eq:anyrule}
  \\begin{gathered}
  \\int_0^{\\infty}p^{2}S\\,f(p/\\Lambda)\\,dp
  =2f_3\\,\\Lambda^{4}+f_1\\,\\rho^{2}\\Lambda^{2}
  +\\frac{c_3}{2}\\ln\\frac{2s_f\\Lambda}{\\ell_0}+\\mathcal C+o(1),\\\\
  f_n=\\int_0^{\\infty}x^{n}f(x)\\,dx,\\qquad
  \\ln s_f=\\int_0^{1}\\frac{f(x)-1}{x}\\,dx+\\int_1^{\\infty}\\frac{f(x)}{x}\\,dx ,
  \\end{gathered}
\\end{equation}
with $\\ell_0=\\sqrt{\\ell_+\\ell_-+\\mu^{2}}$.  The rule enters through $f_3$, $f_1$
and $s_f$; for the sharp cutoff they are $\\tfrac14$, $\\tfrac12$ and $1$, and
\\eqref{eq:anyrule} is \\eqref{eq:asymp}.  The powers multiply $1$ and $\\rho^{2}$ whatever the rule is, and
the finite part changes by $\\tfrac12c_3\\ln s_f$ and by nothing else: for the
finite part every such rule acts as the sharp cutoff at $s_f\\Lambda$, and a
Gaussian window $e^{-x^{2}}$, for instance, as the cutoff at
$e^{-\\gamma_{\\rm E}/2}\\Lambda$, with Euler's constant $\\gamma_{\\rm E}$.  These
are the regularizations of S1, Sec.~6.5: rules that
differ by the three growing functions $1$, $\\rho^{2}$ and $c_3$, with
coefficients that do not depend on the state.

What is left of the choice of the rule is the scale of the logarithm.  With
the two powers removed and the logarithm counted from a scale $\\kappa$,
\\begin{equation}\\label{eq:RG}
  I_\\kappa\\equiv\\lim_{\\Lambda\\to\\infty}\\Bigl[I(\\Lambda)-\\frac{\\Lambda^{4}}{2}-\\frac{\\rho^{2}\\Lambda^{2}}{2}
  -\\frac{c_3}{2}\\ln\\frac{2\\Lambda}{\\kappa}\\Bigr]=\\mathcal C+\\frac{c_3}{2}\\ln\\frac{\\kappa}{\\ell_0},\\qquad
  \\kappa\\,\\frac{dI_\\kappa}{d\\kappa}=\\frac{c_3}{2} .
\\end{equation}
This is the renormalization-group equation of the integral.  Its right side,
the beta function, is the coefficient of the logarithm at the end of the arc,
\\eqref{eq:inheight}: half the coefficient $c_3$ with which the scalar density
enters \\eqref{eq:physclosed}.  The modulus, the amplitude $\\varphi_1$ and
$\\EllF$, $\\EllE$ and $\\Pi$ of \\eqref{eq:Cfin} do not depend on $\\kappa$, and
at $\\kappa=\\ell_0$ the integral is $I_\\kappa=\\mathcal C$.  A change of the
scale is not a convention once the integral enters a potential: the terms
$\\mu^{2}\\Delta^{2}-\\tfrac14\\Delta^{4}$ of $\\tfrac12c_3$ are neither constant
nor proportional to $\\Delta^{2}$ alone, and neither a constant nor a coupling
can undo them.

The rule can therefore be replaced by its scale.  With $\\kappa=2\\lambda$ this limit, written
$I_\\lambda$, is
\\begin{equation*}
  I_\\lambda(m,\\mu,\\Delta)=\\mathcal C(m,\\mu,\\Delta)+\\frac{c_3}{2}\\ln\\frac{2\\lambda}{\\ell_0} .
\\end{equation*}
This is the integral over all momenta with its two powers taken out:
\\eqref{eq:asymp} with the scale $\\lambda$ in place of the cutoff and nothing
dropped.  It holds the finite part \\eqref{eq:Cfin}, with $\\EllF$, $\\EllE$ and
$\\Pi$ at the end of the arc, the coefficient \\eqref{eq:Sasym} of the
logarithm, and one scale $\\lambda$ that the integral does not fix.  This line
is the main result of the paper.

The energy $\\ell_0$ under the logarithm is not a parameter.  It is fixed by the
triangle, and at $\\Delta=0$ and $\\mu<m$ it is the mass, so that the logarithm
is $\\ln(2\\lambda/m)$, which Sec.~\\ref{sec:range} reads as the effective range
of the pair, $\\ln(2\\lambda/m)=1-\\tfrac14\\pi\\,m\\,r_e$.  How the line is divided
between the finite part and the logarithm is a convention: with another energy
$\\ell_0'$ in place of $\\ell_0$ the finite part becomes
$\\mathcal C+\\tfrac12c_3\\ln(\\ell_0'/\\ell_0)$, the sum is the same, and the point
$2\\lambda=\\ell_0$ has no meaning of its own.  What does not depend on the
convention is the coefficient $\\tfrac12c_3$ and the fact that $\\lambda$ enters
through one logarithm.

\\subsection{What a coupling can absorb}
In a mean-field potential the integral appears together with a term quadratic
in the gap, $\\Delta^{2}$ divided by the coupling.  At a fixed mass the three growing
terms of \\eqref{eq:asymp} regroup accordingly,
\\begin{equation}\\label{eq:split}
  \\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}+\\frac{c_3}{2}\\ln\\Lambda
  =\\Bigl[\\frac{\\Lambda^{4}}{2}+\\frac{m^{2}\\Lambda^{2}}{2}-\\frac{m^{4}}{4}\\ln\\Lambda\\Bigr]
  +\\Delta^{2}\\Bigl[\\frac{\\Lambda^{2}}{2}+\\frac{m^{2}}{2}\\ln\\Lambda\\Bigr]
  +\\Bigl[\\Delta^{2}\\bigl(\\mu^{2}-m^{2}\\bigr)-\\frac{\\Delta^{4}}{4}\\Bigr]\\ln\\Lambda .
\\end{equation}
The first bracket is the growing part of $2\\int_0^{\\Lambda}p^{2}E_p\\,dp$, the
zero-point energy of free fermions of mass $m$; it does not depend on the
state.
The second is the growing part of $\\Delta^{2}\\int_0^{\\Lambda}E_p\\,dp$: one
function of the cutoff times $\\Delta^{2}$, which is what a coupling absorbs.
The third cannot be absorbed in this way, because it is not proportional to
$\\Delta^{2}$ alone.  The two powers thus go into the constant and into the
coupling, each with a part of the logarithm, and a logarithm stays.  This is
the situation met in the relativistic crossover
from BCS pairing to Bose--Einstein condensation: there the coupling is traded
for a scattering length, as in the nonrelativistic problem, and the integral
that is left still diverges logarithmically and is cut off (T.~Brauner,
Phys.\\ Rev.\\ D \\textbf{77}, 096006 (2008), Sec.~II\\,E).  When the mass is
itself a condensate, as in the Nambu--Jona-Lasinio model, the coupling
multiplies $\\rho^{2}$, apart from a term linear in the mass that the current
mass adds.  It then takes $\\rho^{2}\\Lambda^{2}$ whole, no part of the logarithm
is absorbed, and the whole coefficient $c_3/2$ stays under one scale: this is
the potential (S1.70).
""")

# ============================================================================
#  §7  THE EQUATIONS OF THE CROSSOVER
# ============================================================================
SAY(u"--- §7  the equations of the crossover " + u"-" * 38)
F(u"\\section{The equations of the crossover}\\label{sec:crossover}")

#   §7.1  the three contents with the weight p^2.  p^2 w/(E+E- S) = d/dp[p S (b1 + b2/h_mu^2 + b3/h_mu^4)] + (a1 + a2 h_E^2 + a3 h_mu^2)/(E+E- S)
#   for w = 1, h_E^2, h_mu^2: three linear systems for (b1, b2, b3, a1, a2, a3) over Q(m^2, mu^2, Delta^2), as in §5.3
U7.<b1u, b2u, b3u, a1u, a2u, a3u> = FK0[]
Uq7.<qw> = U7[]                                                                 # p^2
UR7.<Rw> = Uq7[]                                                                # S^2
Epmw = Rw/2 - (qw + m2s) - n2s - D2s
hEw, hmuw = Rw/4 - qw - m2s, Rw/4 - n2s
Rqw = Rw^2 - 4*(qw + m2s + n2s + D2s)*Rw + 16*n2s*(qw + m2s)
def solve7(w_):
    Phi3 = b1u*hmuw^3 + b2u*hmuw^2 + b3u*hmuw                                   # h_mu^6 (b1 + b2/h_mu^2 + b3/h_mu^4)
    dPhi3 = -(b2u*hmuw + 2*b3u)/4                                               # h_mu^6 times its derivative in S^2
    #   E+E- S d[p S Phi]/dp = E+E- S^2 Phi + 4 p^2 h_mu^2 Phi + 8 p^2 S^2 h_mu^2 dPhi/d(S^2), by eq:derivs
    rem_ = (qw*w_*hmuw^3 - (Epmw*Rw*Phi3 + 4*qw*hmuw*Phi3 + 8*qw*Rw*hmuw*dPhi3 + (a1u + a2u*hEw + a3u*hmuw)*hmuw^3)).quo_rem(Rqw)[1]
    eqs_ = [cf for co in rem_.list() for cf in Uq7(co).list() if cf != 0]
    assert all(e_.degree() <= 1 for e_ in eqs_)
    A_ = matrix(FK0, [[e_.monomial_coefficient(g_) for g_ in U7.gens()] for e_ in eqs_])
    assert A_.rank() == 6
    return list(A_.solve_right(vector(FK0, [-e_.constant_coefficient() for e_ in eqs_])))
sol1, solE, solmu = solve7(UR7(1)), solve7(hEw), solve7(hmuw)
assert sol1 == [0, 0, 0, n2s - m2s, -1, 1]
assert solE == [0, -D2s/12, 0, D2s*(n2s - m2s/3), (n2s - m2s - 2*D2s)/3, D2s]
assert solmu == [QQ(1)/8, 0, 0, -n2s*D2s/2, -n2s/2, -rho2s/2]
OK(u"three linear systems of rank 6, one solution each:  p^2 = h_mu^2 - h_E^2 + mu^2 - m^2, with no boundary term   [eq:p2weights]")
OK(u"p^2 h_E^2/(E+E- S) = d[-(Delta^2/12) p S/h_mu^2]/dp + [Delta^2 (mu^2 - m^2/3) + (mu^2 - m^2 - 2 Delta^2) h_E^2/3 + Delta^2 h_mu^2]/(E+E- S)   [eq:p2weights]")
OK(u"p^2 h_mu^2/(E+E- S) = d[p S/8]/dp - [mu^2 Delta^2 + mu^2 h_E^2 + rho^2 h_mu^2]/(2 E+E- S)   [eq:p2weights]")
#   the three sums at a cutoff: with (S/2)^2 = h_mu^2 + mu^2 the pairs are the sea plus mu^2 times the first line
O7.<T1o, T2o, T3o, Bo> = K0[]                                                   # T1, T2, T3 and Lambda S/8
QmO = Bo - n2s*D2s/2*T1o - n2s/2*T2o - rho2s/2*T3o
QDO = QmO + n2s*((n2s - m2s)*T1o - T2o + T3o)
assert QDO == Bo + n2s*(n2s - m2s - D2s/2)*T1o - 3*n2s/2*T2o + (n2s - rho2s/2)*T3o
OK(u"with (S/2)^2 = h_mu^2 + mu^2:  Q_Delta/(2 Delta) = Lambda S/8 + mu^2 (mu^2 - m^2 - Delta^2/2) T1 - (3/2) mu^2 T2 + (mu^2 - rho^2/2) T3   [eq:Qclosed]")
#   §7.2  the vacuum subtraction: d/dLambda of the closed form of V is E Lambda^2/(Lambda^2 + q^2).  The form has no
#   branch point at q = 0, and since arctan is odd, V(-q) - V(q) = pi q a identically
V7.<Lv, mv, qv7> = QQ[]
assert qv7^2*(Lv^2 + mv^2) + Lv^2*(mv^2 - qv7^2) == mv^2*(Lv^2 + qv7^2)
OK(u"d arctan[q E/(Lambda a)]/dLambda = -a q/[E (Lambda^2 + q^2)] with a^2 = m^2 - q^2, since q^2 E^2 + Lambda^2 a^2 = m^2 (Lambda^2 + q^2); with d arsinh(Lambda/m) = dLambda/E the derivative of eq:Vdef is E Lambda^2/(Lambda^2 + q^2)   [eq:Vdef]")
#   §7.3  what is left of the cutoff
B7.<mB2, mu2b, D2b> = QQ[]                                                      # m_B^2, mu^2, Delta^2
OmBb = D2b*(mB2/4 - mu2b) + D2b^2/4                                             # Omega_B of eq:bosegas
assert -OmBb.derivative(D2b) == mu2b - mB2/4 - D2b/2 and -OmBb.derivative(mu2b) == D2b and 4*OmBb == (mB2 - 4*mu2b)*D2b + D2b^2
C7.<m2c, n2c, D2c, q2c> = QQ[]                                                   # m^2, mu^2, Delta^2, q_B^2;  m_B^2/4 = m^2 - q_B^2
assert (n2c - (m2c + D2c)/2) - (m2c/2 - q2c) == n2c - (m2c - q2c) - D2c/2
OK(u"the coefficient of the logarithm in Q_Delta/Delta minus that in V is mu^2 - m_B^2/4 - Delta^2/2; it and mu Delta^2 are -dOmega_B/d(Delta^2) and -(1/2) dOmega_B/dmu of Omega_B = Delta^2 (m_B^2/4 - mu^2) + Delta^4/4 = [(m_B^2 - 4 mu^2) Delta^2 + Delta^4]/4   [eq:Qinf] [eq:bosegas]")
#   -Omega_B through the coefficient c_3/2 of eq:Sasym
assert -(D2c*((m2c - q2c) - n2c) + D2c^2/4) == (n2c*D2c - (m2c + D2c)^2/4) + m2c^2/4 - (m2c/2 - q2c)*D2c
OK(u"-Omega_B = c_3/2 + m^4/4 - (m^2/2 - q_B^2) Delta^2 with c_3/2 = mu^2 Delta^2 - rho^4/4 and m_B^2/4 = m^2 - q_B^2: the coefficient of the logarithm of the integral less what the vacuum and the coupling take   [eq:runB] [eq:split]")

# ---- numbers ----------------------------------------------------------------------------------------------
def T_n(L_, m_, D_, mu_):                                                       # eq:Tdef: the sums of the three weights up to the cutoff
    f_ = fig_n(m_, D_, mu_); ph_ = phi_n(L_, m_, D_, mu_)
    F_, E_ = mp.ellipf(ph_, f_['k2']), mp.ellipe(ph_, f_['k2'])
    T1_, T2_ = f_['g']*F_, f_['g']*(f_['ll']*E_ - (f_['hmu02'] - D_*D_)*F_)
    return T1_, T2_, J_closed(L_, m_, D_, mu_) - T2_ + D_*D_*T1_
def Q_closed(L_, m_, D_, mu_):                                                  # eq:Qclosed
    T1_, T2_, T3_ = T_n(L_, m_, D_, mu_); S_ = Sn(L_, m_, D_, mu_); hmu2_ = S_*S_/4 - mu_*mu_; r2_ = m_*m_ + D_*D_
    return (2*mu_*(-D_*D_/12*L_*S_/hmu2_ + D_*D_*(mu_*mu_ - m_*m_/3)*T1_ + (mu_*mu_ - m_*m_ - 2*D_*D_)/3*T2_ + D_*D_*T3_),
            2*m_*(L_*S_/8 - mu_*mu_*D_*D_/2*T1_ - mu_*mu_/2*T2_ - r2_/2*T3_),
            2*D_*(L_*S_/8 + mu_*mu_*(mu_*mu_ - m_*m_ - D_*D_/2)*T1_ - 3*mu_*mu_/2*T2_ + (mu_*mu_ - r2_/2)*T3_))
def Q_quad(L_, m_, D_, mu_):                                                    # eq:Qdef by quadrature, from the amplitudes of eq:bogangles
    def parts_(p_):
        E_ = msqrt(p_*p_ + m_*m_); ep_, em_ = lev(p_, m_, D_, mu_)
        vm2_, vp2_ = (1 - (E_ - mu_)/em_)/2, (1 - (E_ + mu_)/ep_)/2
        return p_*p_*(vm2_ - vp2_), p_*p_*(m_/E_)*(1 - vm2_ - vp2_), p_*p_*(D_/(2*em_) + D_/(2*ep_))
    return tuple(mquad(lambda p_, i_=i_: parts_(p_)[i_], mp.linspace(0, L_, 9)) for i_ in range(3))
def V_n(L_, m_, q_):                                                            # eq:Vdef: the closed form, analytic in q through zero
    E_ = msqrt(L_*L_ + m_*m_); a_ = msqrt(m_*m_ - q_*q_)
    return (L_*E_ + m_*m_*mp.asinh(L_/m_))/2 - q_*q_*mp.asinh(L_/m_) - q_*a_*(mp.pi/2 - mp.atan(q_*E_/(L_*a_)))
dQ, dT3, dQd = mpf(0), mpf(0), mpf(0)
for st_ in STATES:
    for L_ in (mpf(2), mpf(10)):
        f_ = fig_n(*st_)
        dT3 = max(dT3, abs(T_n(L_, *st_)[2]/(f_['g']*f_['hmu02']*mp.ellippi(1/f_['x1'], phi_n(L_, *st_), f_['k2'])) - 1))
        dQ = max(dQ, max(abs(a_/b_ - 1) for a_, b_ in zip(Q_closed(L_, *st_), Q_quad(L_, *st_))))
    L_ = mpf(2); qc_ = Q_closed(L_, *st_)
    der_ = (mp.diff(lambda x_: I_closed(L_, st_[0], st_[1], x_), st_[2])/2, mp.diff(lambda x_: I_closed(L_, x_, st_[1], st_[2]), st_[0])/2,
            mp.diff(lambda x_: I_closed(L_, st_[0], x_, st_[2]), st_[1])/2)
    dQd = max(dQd, max(abs(a_/b_ - 1) for a_, b_ in zip(qc_, der_)))
assert dT3 < mpf(10)**(-22) and dQ < mpf(10)**(-24) and dQd < mpf(10)**(-14)
OK(u"numbers: T3 = J - T2 + Delta^2 T1 against g h_mu0^2 Pi(alpha^2), three states, Lambda = 2 and 10: the largest relative difference is %s   [eq:Tdef]" % mp.nstr(dT3, 2))
OK(u"numbers: the charge, the sea and the pairs of eq:Qclosed against quadratures of eq:Qdef, the same states and cutoffs: the largest relative difference is %s   [eq:Qclosed]" % mp.nstr(dQ, 2))
OK(u"numbers: the same three against half the derivatives of eq:closed with respect to mu, m and Delta, taken numerically at Lambda = 2: %s   [eq:Qdef]" % mp.nstr(dQd, 2))
Vq_ = lambda L_, q_: mquad(lambda p_: msqrt(p_*p_ + 1)*p_*p_/(p_*p_ + q_*q_), mp.linspace(0, L_, 9))
dV = max(abs(V_n(L_, mpf(1), q_) - Vq_(L_, q_)) for L_ in (mpf(2), mpf(10)) for q_ in (mpf(3)/10, mpf(9)/10))
dVm = max(abs(V_n(L_, mpf(1), -q_) - Vq_(L_, q_) - mp.pi*q_*msqrt(1 - q_*q_)) for L_ in (mpf(2), mpf(10)) for q_ in (mpf(3)/10, mpf(9)/10))
dV0 = max(abs(mp.diff(lambda x_: V_n(L_, mpf(1), x_), 0) + mp.pi/2) for L_ in (mpf(2), mpf(10)))
assert dV < mpf(10)**(-25) and dVm < mpf(10)**(-25) and dV0 < mpf(10)**(-20)
OK(u"numbers: eq:Vdef against a quadrature at m = 1, q_B = 0.3 and 0.9, Lambda = 2 and 10: %s; at q_B = -0.3 and -0.9 it exceeds the integral by pi |q_B| sqrt(m^2 - q_B^2): %s; through q_B = 0 its derivative is -pi m/2: %s   [eq:Vdef]" % (mp.nstr(dV, 2), mp.nstr(dVm, 2), mp.nstr(dV0, 2)))
#   the virtual state: on q_B < 0, V grows with -q_B up to its maximum at q_*, where two real poles meet
def qstar_n(L_, m_):
    g_ = [-m_*mpf(k_)/400 for k_ in range(1, 400)]
    k_ = max(range(len(g_)), key=lambda i_: V_n(L_, m_, g_[i_]))
    return mp.findroot(lambda x_: mp.diff(lambda y_: V_n(L_, m_, y_), x_), g_[k_])
rs_ = [qstar_n(mpf(10)**e_, mpf(1))*4*(mlog(2*mpf(10)**e_) - 1)/(-mp.pi) for e_ in (4, 6, 8)]
qc7_ = [qstar_n(30*msqrt(2*mpf(10)**e_), mpf(10)**e_)/mpf(10)**e_ for e_ in (4, 6)]
assert all(abs(rs_[i_ + 1] - 1) < abs(rs_[i_] - 1) for i_ in range(2)) and abs(rs_[2] - 1) < mpf(1)/100
assert abs(qc7_[1] + 1/msqrt(2)) < abs(qc7_[0] + 1/msqrt(2)) < mpf(1)/50 and abs(qc7_[1] + 1/msqrt(2)) < mpf(1)/10**4
OK(u"numbers: the maximum of V on q_B < 0 at m = 1: q_* over -pi m/[4 (ln(2 Lambda/m) - 1)] is %s, %s, %s at Lambda = 10^4, 10^6, 10^8; with Lambda = 30 sqrt(2 m), far below the mass, q_*/m = %s and %s at m = 10^4 and 10^6, against -1/sqrt(2)" % tuple(mp.nstr(v_, 6) for v_ in rs_ + qc7_))
#   the onset of the gap for q_B < 0: Q_Delta/Delta decreases with Delta, so its value at Delta -> 0 decides
Lo_, qo_ = mpf(10), -mpf(1)/10
with mp.workdps(50):
    Go_ = lambda mu_, D_: Q_closed(Lo_, mpf(1), D_, mu_)[2]/D_ - V_n(Lo_, mpf(1), qo_)
    g0_ = V_n(Lo_, mpf(1), msqrt(1 - (mpf(99)/100)**2)) - V_n(Lo_, mpf(1), qo_)          # D at Delta -> 0, mu = 0.99 m
    gs_ = [Go_(mpf(99)/100, D_) for D_ in (mpf(10)**(-6), mpf(10)**(-4), mpf(10)**(-2), mpf(1)/2, mpf(2))]
    Dr_ = mp.findroot(lambda D_: Go_(mpf(21)/20, D_), (mpf(1)/100, mpf(1)/10), solver='anderson')
    sl_ = (Go_(mpf(21)/20, mpf(10)**(-8)) - Go_(mpf(21)/20, mpf(10)**(-6)))/mlog(100)
    pF_ = msqrt((mpf(21)/20)**2 - 1)*mpf(21)/20
    assert qstar_n(Lo_, mpf(1)) < qo_ < 0 and g0_ < 0 and all(g_ <= g0_ for g_ in gs_) and all(gs_[i_ + 1] < gs_[i_] for i_ in range(len(gs_) - 1))
    assert abs(Go_(mpf(21)/20, Dr_)) < mpf(10)**(-25) and abs(sl_/pF_ - 1) < mpf(10)**(-6)
OK(u"numbers: m = 1, Lambda = 10, q_B = -0.1 (q_* = %s): at mu = 0.99 the denominator D is %s at Delta -> 0 and below it at Delta = 1e-6 ... 2, no solution; at mu = 1.05 it vanishes at Delta = %s, and as Delta -> 0 it grows as p_F mu ln(1/Delta), the coefficient %s against p_F mu = %s"
   % (mp.nstr(qstar_n(Lo_, mpf(1)), 6), mp.nstr(g0_, 6), mp.nstr(Dr_, 8), mp.nstr(sl_, 8), mp.nstr(pF_, 8)))
#   the left side at Delta -> 0 is the loop of two particles; the two auxiliary integrals of the closed form; Fig.
#   pole
def _loop7():
    out_ = mpf(0)
    for mu_ in (mpf(3)/10, mpf(4)/5):
        D_ = mpf(10)**(-10)
        lhs_ = mquad(lambda p_: p_*p_*(1/msqrt((msqrt(p_*p_ + 1) + mu_)**2 + D_*D_) + 1/msqrt((msqrt(p_*p_ + 1) - mu_)**2 + D_*D_))/2, [0, 1, mpf(10)])
        out_ = max(out_, abs(lhs_ - V_n(mpf(10), mpf(1), msqrt(1 - mu_*mu_))))
    L_ = mpf(10); E_ = msqrt(L_*L_ + 1); aux_ = mpf(0)
    for q_ in (mpf(2)/5, mpf(9)/10):
        a_ = msqrt(1 - q_*q_)
        aux_ = max(aux_, abs(mquad(lambda p_: msqrt(p_*p_ + 1), [0, L_]) - (L_*E_ + mp.asinh(L_))/2),
                   abs(mquad(lambda p_: 1/(msqrt(p_*p_ + 1)*(p_*p_ + q_*q_)), [0, q_, L_]) - mp.atan(a_*L_/(q_*E_))/(q_*a_)))
    return out_, aux_
with mp.workdps(30):
    lp7, ax7 = _loop7()
assert lp7 < mpf(10)**(-15) and ax7 < mpf(10)**(-25)
OK(u"numbers: Q_Delta/Delta at Delta = 1e-10, mu = 0.3 and 0.8, Lambda = 10 against the loop V(Lambda, sqrt(m^2 - mu^2)) of eq:Vdef: %s; the two integrals of the closed form, int E_p dp and int dp/[E_p (p^2 + q^2)] = arctan[a Lambda/(q E_Lambda)]/(q a), against quadratures: %s   [eq:Vdef]" % (mp.nstr(lp7, 2), mp.nstr(ax7, 2)))
def _pole7():
    Lp_ = mpf(10); V0_ = V_n(Lp_, mpf(1), mpf(0))
    dV_ = lambda q_: 2/mp.pi*(V_n(Lp_, mpf(1), q_) - V0_)
    qs_ = qstar_n(Lp_, mpf(1))
    grid_ = [mpf(k_)/200 for k_ in range(-194, 195)]
    curve_ = [dV_(x_) for x_ in grid_]
    lines_ = (-mpf(3)/10, mpf(1)/10, mpf(3)/10)
    roots_ = []
    for c_ in lines_:
        rr_ = []
        for i_ in range(len(grid_) - 1):
            if (curve_[i_] - c_)*(curve_[i_ + 1] - c_) < 0:
                rr_.append(mp.findroot(lambda x_: dV_(x_) - c_, grid_[i_]))
        roots_.append(rr_)
    Vnr_ = lambda q_: Lp_ - q_*(mp.pi/2 - mp.atan(q_/Lp_))                     # the nonrelativistic loop over m: E_p -> m
    nr_ = all(mp.diff(Vnr_, -mpf(k_)/10) < 0 for k_ in range(1, 30))
    return grid_, curve_, lines_, roots_, qs_, dV_(qs_), nr_
with mp.workdps(30):
    pl_grid, pl_curve, pl_lines, pl_roots, pl_qs, pl_top, pl_nr = _pole7()
assert len(pl_roots[0]) == 2 and pl_roots[0][0] < pl_qs and pl_roots[0][1] > 0
assert len(pl_roots[1]) == 2 and pl_roots[1][0] < pl_qs < pl_roots[1][1] < 0 and not pl_roots[2] and pl_lines[2] > pl_top > pl_lines[1] and pl_nr
OK(u"Fig. pole: Lambda = 10 m, (2/pi m)[V - V(0)] has its maximum %s at q_* = %s m; the line -1/a = -0.3 m crosses it at q = %s (bound) and %s, the line 0.1 m at %s (virtual) and %s, the line 0.3 m nowhere; the nonrelativistic loop m[Lambda - q(pi/2 - arctan(q/Lambda))] grows with -q on all of q < 0 (no maximum)   [eq:Vdef]"
   % tuple(mp.nstr(x_, 4) for x_ in (pl_top, pl_qs, pl_roots[0][1], pl_roots[0][0], pl_roots[1][1], pl_roots[1][0])))
FIGS2.pole_curve(FIGDIR + '/pole', [float(x_) for x_ in pl_grid], [float(y_) for y_ in pl_curve], [float(c_) for c_ in pl_lines],
                 [[float(r_) for r_ in rr_] for rr_ in pl_roots], float(pl_qs), float(pl_top))
#   the cutoff removed: the constants of eq:Qinf
def Tinf_n(m_, D_, mu_):                                                        # T1, T2 at the end of the arc, and the constant J1 of eq:Jinf
    f_ = fig_n(m_, D_, mu_); F_, E_ = mp.ellipf(f_['phi1'], f_['k2']), mp.ellipe(f_['phi1'], f_['k2'])
    P_ = mp.ellippi(f_['k2']*f_['x1'], f_['phi1'], f_['k2'])
    return f_['g']*F_, f_['g']*(f_['ll']*E_ - (f_['hmu02'] - D_*D_)*F_), f_['g']*(f_['ll']*E_ - f_['hmu02']*P_)
def qmu_n(m_, D_, mu_):
    T1_, T2_, J1_ = Tinf_n(m_, D_, mu_)
    return 2*mu_*(-D_*D_/6 + D_*D_*(mu_*mu_ - m_*m_/3 + D_*D_)*T1_ + (mu_*mu_ - m_*m_ - 5*D_*D_)/3*T2_ + D_*D_*J1_)
def G0_n(m_, D_, mu_, q_):
    T1_, T2_, J1_ = Tinf_n(m_, D_, mu_); r2_ = m_*m_ + D_*D_; a_ = msqrt(m_*m_ - q_*q_); l0_ = msqrt(fig_n(m_, D_, mu_)['ll'] + mu_*mu_)
    return (D_*D_/4 + (q_*q_ - m_*m_/2)*mlog(l0_/m_) + q_*a_*mp.acos(q_/m_)
            + 2*((mu_*mu_*(mu_*mu_ - m_*m_ - D_*D_/2) + D_*D_*(mu_*mu_ - r2_/2))*T1_ - (5*mu_*mu_/2 - r2_/2)*T2_ + (mu_*mu_ - r2_/2)*J1_))
st_ = STATES[0]; l0_ = msqrt(fig_n(*st_)['ll'] + st_[2]**2)
with mp.workdps(60):
    rq_ = [(Q_closed(L_, *st_)[0] - st_[2]*st_[1]**2*mlog(2*L_/l0_) - qmu_n(*st_))*L_*L_ for L_ in (mpf(100), mpf(1000), mpf(10000))]
    rgs_ = []
    for qB_ in (mpf(3)/5, -mpf(3)/50):                                          # a bound pair and a virtual state
        mB2_ = 4*(st_[0]**2 - qB_**2)
        rgs_.append([(Q_closed(L_, *st_)[2]/st_[1] - V_n(L_, st_[0], qB_) - (st_[2]**2 - mB2_/4 - st_[1]**2/2)*mlog(2*L_/l0_) - G0_n(*st_, qB_))*L_*L_
                     for L_ in (mpf(100), mpf(1000), mpf(10000))])
assert all(abs(r_[1] - r_[2]) < mpf(10)**(-3)*abs(r_[2]) and abs(r_[0] - r_[2]) < mpf(1)/10*abs(r_[2]) for r_ in [rq_] + rgs_)
OK(u"numbers: Lambda^2 [Q_mu - mu Delta^2 ln(2 Lambda/l_0) - q_mu] at Lambda = 100, 1000, 10000 for (1, 1.1, 0.7): %s, %s, %s   [eq:Qinf]" % tuple(mp.nstr(r_, 8) for r_ in rq_))
OK(u"numbers: the same for the denominator, Lambda^2 [D - (mu^2 - m_B^2/4 - Delta^2/2) ln(2 Lambda/l_0) - D_0]: %s, %s, %s with q_B = 0.6 and %s, %s, %s with q_B = -0.06   [eq:Qinf]" % tuple(mp.nstr(r_, 8) for r_ in rgs_[0] + rgs_[1]))

reg(u'eq:Qdef',      'def', u"§7.1: the charge, the sea and the pairs summed over the modes; half the derivatives of eq:integral, checked numerically")
reg(u'eq:p2weights', 'gen', u"§7.1: the unique solutions of three linear systems, solved over Q(m^2, mu^2, Delta^2)")
reg(u'eq:Tdef',      'chk', u"§7.1: eq:step and eq:weights; the third by eq:thirdJ; compared with Pi(alpha^2) at thirty digits")
reg(u'eq:Qclosed',   'chk', u"§7.1: eq:p2weights integrated; compared with quadratures at thirty digits")
reg(u'eq:Vdef',      'chk', u"§7.2: by differentiation; compared with a quadrature at thirty digits, and for q_B < 0 with the quadrature plus pi |q_B| sqrt(m^2 - q_B^2); the gap equation at Delta -> 0 against it; the two integrals of the three steps; Fig. pole")
reg(u'eq:gapren',    'def', u"§7.2: the gap equation with the coupling fixed by the pole of the vacuum amplitude: the onset at 2 mu = m_B for q_B > 0, a virtual state for q_B < 0")
reg(u'eq:Qinf',      'chk', u"§7.3: eq:Qclosed and eq:Vdef with eq:Jinf; the remainders at three cutoffs, for q_B of both signs")
reg(u'eq:bosegas',   'chk', u"§7.3: the two logarithms of eq:Qinf as derivatives of one polynomial")
#   eq:runB: Lambda d/dLambda (Omega/N) = Delta^2 Lambda^3 E_Lambda/(Lambda^2 + q_B^2) - Lambda^3 S(Lambda) exactly; its expansion
def _runB7():
    out_ = []
    for st_ in STATES:
        m_, D_, mu_ = st_
        for qB_ in (mpf(3)/5, -mpf(3)/50):
            OmB_ = D_*D_*(m_*m_ - qB_*qB_ - mu_*mu_) + D_**4/4
            row_ = []
            for L_ in (mpf(100), mpf(1000), mpf(10000)):
                EL_ = msqrt(L_*L_ + m_*m_)
                lhs_ = D_*D_*L_**3*EL_/(L_*L_ + qB_*qB_) - L_**3*Sn(L_, *st_)
                row_.append((lhs_ - (-2*L_**4 - m_*m_*L_*L_ + m_**4/4 + OmB_))*L_*L_)
            out_.append(row_)
    return out_
with mp.workdps(60):
    rb7 = _runB7()
assert all(abs(r_[1] - r_[2]) < mpf(10)**(-3)*abs(r_[2]) and abs(r_[0] - r_[2]) < mpf(1)/10*abs(r_[2]) for r_ in rb7)
OK(u"numbers: Lambda d(Omega/N)/dLambda = Delta^2 Lambda^3 E_Lambda/(Lambda^2 + q_B^2) - Lambda^3 S(Lambda) minus [-2 Lambda^4 - m^2 Lambda^2 + m^4/4 + Omega_B], times Lambda^2, at Lambda = 100, 1000, 10000 tends to a constant for the three states and q_B = 0.6, -0.06 (e.g. %s, %s, %s)   [eq:runB]" % tuple(mp.nstr(r_, 8) for r_ in rb7[0]))
reg(u'eq:runB',      'chk', u"§7.3: the exact derivative of Omega/N in Lambda expanded; remainders at three cutoffs for three states and q_B of both signs")
#   the last sentence of §7.3: with the logarithm counted from lambda the potential Omega/N = Delta^2 V - I turns down at gaps of
#   the order of lambda and is not bounded below.  V and I are taken with lambda in place of the cutoff and their powers dropped.
def _unb7(m_, mu_, qB_, lam_):
    Vf_ = m_*m_/4 + (m_*m_/2 - qB_*qB_)*mlog(2*lam_/m_) - qB_*msqrt(m_*m_ - qB_*qB_)*mp.acos(qB_/m_)
    def om_(D_, C0_=C0_n):
        f_ = fig_n(m_, D_, mu_)
        return D_*D_*Vf_ - (C0_(m_, D_, mu_) + coef_n(m_, D_, mu_)[2]/2*mlog(2*lam_/msqrt(f_['ll'] + mu_*mu_)))
    return om_
with mp.workdps(30):
    om7_ = _unb7(mpf(1), mpf(4)/5, mpf(3)/10, mpf(20))
    ub7 = [om7_(x_*20) - om7_(mpf(1)/100) for x_ in (mpf(1)/2, mpf(1), mpf(2), mpf(4), mpf(8))]
    dub7 = abs(om7_(mpf(20), C0_quad)/om7_(mpf(20)) - 1)
assert ub7[0] > 0 and ub7[1] > 0 and ub7[4] < ub7[3] < ub7[2] < 0 and dub7 < mpf(10)**(-20)
OK(u"numbers: Omega/N = Delta^2 V - I with the logarithm counted from lambda = 20 m, at (m, mu) = (1, 0.8) and q_B = 0.3, less its value at Delta = 0.01: %s, %s at Delta = lambda/2, lambda and %s, %s, %s at 2, 4, 8 lambda (eq:Cfin against eq:Cint at Delta = lambda: %s): the potential turns down at gaps of the order of lambda and is not bounded below   [eq:Qinf]"
   % (tuple(mp.nstr(x_, 4) for x_ in ub7) + (mp.nstr(dub7, 2),)))
#   §7.3 written out: the tails of the two integrands, the logarithm of V, the boundary terms, Fig. tail
def fG7(p_, m_, D_, mu_, q_):                                                    # the integrand of the denominator D of eq:gapren
    ep_, em_ = lev(p_, m_, D_, mu_)
    return p_*p_*(1/ep_ + 1/em_)/2 - msqrt(p_*p_ + m_*m_)*p_*p_/(p_*p_ + q_*q_)
def fQ7(p_, m_, D_, mu_):                                                        # the integrand of the density, p^2 (v_-^2 - v_+^2)
    E_ = msqrt(p_*p_ + m_*m_); ep_, em_ = lev(p_, m_, D_, mu_)
    return p_*p_*((E_ + mu_)/ep_ - (E_ - mu_)/em_)/2
def _tails7():
    rows_ = []
    for m_, D_, mu_ in STATES:
        for q_ in (mpf(3)/5, -mpf(3)/50):
            cG_, cQ_ = mu_*mu_ - (m_*m_ - q_*q_) - D_*D_/2, mu_*D_*D_
            rows_.append([((P_*fG7(P_, m_, D_, mu_, q_) - cG_)*P_*P_, (P_*fQ7(P_, m_, D_, mu_) - cQ_)*P_*P_)
                          for P_ in (mpf(10)**3, mpf(10)**4, mpf(10)**5)])
    return rows_
def _Vas7():                                                                     # eq:Vdef at a large cutoff, times Lambda^2
    out_ = []
    for q_ in (mpf(3)/10, -mpf(3)/10, mpf(9)/10):
        a_ = msqrt(1 - q_*q_)
        out_.append([(V_n(L_, mpf(1), q_) - (L_*L_/2 + mpf(1)/4 + (mpf(1)/2 - q_*q_)*mlog(2*L_) - q_*a_*mp.acos(q_)))*L_*L_
                     for L_ in (mpf(10)**2, mpf(10)**3, mpf(10)**4)])
    return out_
def _bnd7():                                                                     # the boundary terms of eq:Qclosed, times Lambda^2
    out_ = []
    for m_, D_, mu_ in STATES:
        row_ = []
        for L_ in (mpf(10)**2, mpf(10)**3, mpf(10)**4):
            S_ = Sn(L_, m_, D_, mu_); h2_ = S_*S_/4 - mu_*mu_
            row_.append(((2*mu_*(-D_*D_/12)*L_*S_/h2_ + mu_*D_*D_/3)*L_*L_, (L_*S_/4 - L_*L_/2 - (m_*m_ + D_*D_)/4)*L_*L_))
        out_.append(row_)
    return out_
with mp.workdps(60):
    tl7, va7, bn7 = _tails7(), _Vas7(), _bnd7()
assert all(abs(r_[1][i_] - r_[2][i_]) < mpf(10)**(-3)*abs(r_[2][i_]) for r_ in tl7 + bn7 for i_ in (0, 1))
assert all(abs(r_[1] - r_[2]) < mpf(10)**(-3)*abs(r_[2]) for r_ in va7)
OK(u"numbers: p f_D - (mu^2 - m_B^2/4 - Delta^2/2) and p f_mu - mu Delta^2, times p^2, at p = 10^3, 10^4, 10^5 tend to constants for the three states and q_B = 0.6, -0.06 (e.g. %s, %s, %s and %s, %s, %s): the tails 1/p of the two integrands carry the coefficients of the logarithms   [eq:Qinf]"
   % tuple(mp.nstr(r_[i_], 8) for i_ in (0, 1) for r_ in tl7[0]))
OK(u"numbers: Lambda^2 [V - Lambda^2/2 - m^2/4 - (m^2/2 - q_B^2) ln(2 Lambda/m) + q_B sqrt(m^2 - q_B^2) arccos(q_B/m)] at Lambda = 100, 1000, 10000 tends to a constant for q_B = 0.3, -0.3, 0.9 (e.g. %s, %s, %s); the boundary terms of eq:Qclosed tend to -mu Delta^2/3 and Lambda^2/2 + rho^2/4 with remainders of the order Lambda^-2, three states   [eq:Qinf]"
   % tuple(mp.nstr(x_, 8) for x_ in va7[0]))
def _tailfig7():
    D_, x0_ = mpf(1)/1000, mpf(8604)/10000; mu_ = 1 + x0_*D_                    # the corner at unitarity: q_B = 0, x_0 of Sec. 9
    C_ = mu_*mu_ - 1 - D_*D_/2                                                   # mu^2 - m_B^2/4 - Delta^2/2 with m_B = 2 m
    sc_ = msqrt(2*D_)                                                            # sqrt(2 m Delta), m = 1
    fnr_ = lambda p_: (p_/sc_)**2/msqrt(((p_/sc_)**2 - x0_)**2 + 1) - 1          # the integrand of eq:nreqs at q_B = 0, over m
    ga_ = [mpf(10)**(mpf(k_)/20) for k_ in range(-14, 61)]                       # 0.2 m ... 10^3 m
    rel_ = [P_*fG7(P_, mpf(1), D_, mu_, mpf(0))/C_ for P_ in ga_]
    nr_ = [P_*fnr_(P_)/C_ for P_ in ga_]
    gb_ = [mpf(10)**(mpf(k_)/20) for k_ in range(-40, 81)]                       # 0.01 m ... 10^4 m, the state of Fig. absorb
    fq_ = [P_*fQ7(P_, mpf(1), mpf(3)/5, mpf(4)/5) for P_ in gb_]
    fg_ = [P_*fG7(P_, mpf(1), mpf(3)/5, mpf(4)/5, mpf(3)/10) for P_ in gb_]
    return ga_, rel_, nr_, gb_, fq_, fg_, C_, x0_, D_, (10*fG7(mpf(10), mpf(1), D_, mu_, mpf(0))/C_, 10*fnr_(mpf(10))/C_)
with mp.workdps(40):
    ga7, rel7, nr7, gb7, fq7, fg7, C7, x07, Dc7, at7 = _tailfig7()
dE7 = max(abs(r_/msqrt(1 + 1/P_**2) - 1) for P_, r_ in zip(ga7, rel7) if P_ >= 1)           # E_p/p above the mass
dN7 = max(abs(n_*P_ - 1) for P_, n_ in zip(ga7, nr7) if P_ >= 1)                           # m/p for the nonrelativistic pair
dB7 = max(abs(r_/n_ - 1) for P_, r_, n_ in zip(ga7, rel7, nr7) if P_ <= mpf(1)/4)          # one curve well below the mass
assert dE7 < mpf(1)/500 and dN7 < mpf(1)/50 and dB7 < mpf(1)/20 and abs(C7/(2*x07*Dc7) - 1) < mpf(1)/1000
assert abs(fq7[-1] - mpf(288)/1000) < mpf(10)**(-7) and abs(fg7[-1] + mpf(45)/100) < mpf(10)**(-7) and min(rel7 + nr7) > 0
OK(u"Fig. tail: in the corner, Delta = 1e-3 m, mu - m = 0.8604 Delta, q_B = 0, C = %s = 2 m Delta x_0 (1 + %s): for p >= m, p f_D/C = E_p/p to %s and the nonrelativistic p f/C = m/p to %s; for p <= m/4 the two agree to %s; at p = 10 m they are %s and %s.  For the state of Fig. absorb at p = 10^4 m: p f_mu = %s, p f_D = %s   [eq:Qinf]"
   % (mp.nstr(C7, 8), mp.nstr(C7/(2*x07*Dc7) - 1, 2), mp.nstr(dE7, 2), mp.nstr(dN7, 2), mp.nstr(dB7, 2), mp.nstr(at7[0], 6), mp.nstr(at7[1], 6),
      mp.nstr(fq7[-1], 10), mp.nstr(fg7[-1], 10)))
FIGS2.tail(FIGDIR + '/tail', [float(x_) for x_ in ga7], [float(x_) for x_ in rel7], [float(x_) for x_ in nr7],
           [float(x_) for x_ in gb7], [float(x_) for x_ in fq7], [float(x_) for x_ in fg7], 0.288r, -0.45r)

F(u"""
The potential of a mean-field theory gives its equations by differentiation:
the derivative with respect to the gap is the gap equation, and the derivative
with respect to the chemical potential is the density.  By \\eqref{eq:modes}
these are the pairs and the charge of Sec.~\\ref{sec:mode}, summed over the
modes with the factor $p^{2}$.

\\subsection{The three contents summed over the modes}
Let
\\begin{equation}\\label{eq:Qdef}
  Q_\\mu\\equiv\\int_0^{\\Lambda}p^{2}\\bigl(v_-^{2}-v_+^{2}\\bigr)dp,\\qquad
  Q_m\\equiv\\int_0^{\\Lambda}p^{2}\\,\\frac{m}{E_p}\\bigl(1-v_-^{2}-v_+^{2}\\bigr)dp,\\qquad
  Q_\\Delta\\equiv\\int_0^{\\Lambda}p^{2}\\bigl(u_-v_-+u_+v_+\\bigr)dp ,
\\end{equation}
which are half the derivatives of the integral \\eqref{eq:integral} with
respect to $\\mu$, $m$ and $\\Delta$.  Up to the factor that multiplies the
integral in a potential, $Q_\\mu$ is the density of the charge, $Q_m$ the
scalar density, and $Q_\\Delta$ the integral of the gap equation.  By
\\eqref{eq:modes} each is the sum of one of the three weights times $p^{2}$,
and the factor $p^{2}$ can be taken away as in Sec.~\\ref{sec:weights}.  With
the boundary term $p\\,S\\,(b_1+b_2/h_\\mu^{2}+b_3/h_\\mu^{4})$, the search of
Sec.~\\ref{sec:weights} gives
\\begin{equation}\\label{eq:p2weights}
  \\begin{aligned}
  p^{2}&=h_\\mu^{2}-h_E^{2}+\\mu^{2}-m^{2},\\\\
  \\frac{p^{2}\\,h_E^{2}}{E^{+}E^{-}S}&=\\frac{d}{dp}\\Bigl[-\\frac{\\Delta^{2}}{12}\\,\\frac{p\\,S}{h_\\mu^{2}}\\Bigr]
  +\\frac{\\Delta^{2}\\bigl(\\mu^{2}-\\tfrac13m^{2}\\bigr)+\\tfrac13\\bigl(\\mu^{2}-m^{2}-2\\Delta^{2}\\bigr)h_E^{2}+\\Delta^{2}h_\\mu^{2}}{E^{+}E^{-}S},\\\\
  \\frac{p^{2}\\,h_\\mu^{2}}{E^{+}E^{-}S}&=\\frac{d}{dp}\\Bigl[\\frac{p\\,S}{8}\\Bigr]
  -\\frac{\\mu^{2}\\Delta^{2}+\\mu^{2}h_E^{2}+\\rho^{2}h_\\mu^{2}}{2\\,E^{+}E^{-}S} .
  \\end{aligned}
\\end{equation}
The first needs no boundary term; it is the second of \\eqref{eq:prodheights}.
In the second the term $\\Delta^{2}h_\\mu^{2}$ is the law of the two heights:
the charge, summed with the factor $p^{2}$, borrows the weight of the scalar
density.  With the sums $T_1$, $T_2$, $T_3$ of \\eqref{eq:Tsums} and the third
expressed through the function $J$ of
\\eqref{eq:Jexact} by \\eqref{eq:thirdJ},
\\begin{equation}\\label{eq:Tdef}
  T_3=\\int_0^{\\Lambda}\\!\\frac{h_\\mu^{2}\\,dp}{E^{+}E^{-}S}=J(\\Lambda)-T_2+\\Delta^{2}T_1 ,
\\end{equation}
the three contents are
\\begin{equation}\\label{eq:Qclosed}
  \\begin{aligned}
  Q_\\mu&=2\\mu\\Bigl[-\\frac{\\Delta^{2}}{12}\\,\\frac{\\Lambda S}{h_\\mu^{2}}
  +\\Delta^{2}\\bigl(\\mu^{2}-\\tfrac13m^{2}\\bigr)T_1+\\tfrac13\\bigl(\\mu^{2}-m^{2}-2\\Delta^{2}\\bigr)T_2+\\Delta^{2}\\,T_3\\Bigr],\\\\
  Q_m&=2m\\Bigl[\\frac{\\Lambda S}{8}-\\tfrac12\\mu^{2}\\Delta^{2}\\,T_1-\\tfrac12\\mu^{2}\\,T_2-\\tfrac12\\rho^{2}\\,T_3\\Bigr],\\\\
  Q_\\Delta&=2\\Delta\\Bigl[\\frac{\\Lambda S}{8}+\\mu^{2}\\bigl(\\mu^{2}-m^{2}-\\tfrac12\\Delta^{2}\\bigr)T_1-\\tfrac32\\mu^{2}\\,T_2
  +\\bigl(\\mu^{2}-\\tfrac12\\rho^{2}\\bigr)T_3\\Bigr],
  \\end{aligned}
\\end{equation}
with $S$ and $h_\\mu$ taken at $p=\\Lambda$.  These are exact at every cutoff:
one boundary term each, and the same three sums along the arc.

\\subsection{The coupling and the mass of the pair}
In a potential the integral appears together with a term quadratic in the gap,
$\\Omega=\\Delta^{2}/G-N\\,I(\\Lambda)$, where the coupling $G$ and the number $N$
depend on the model.  The gap equation $\\partial\\Omega/\\partial\\Delta=0$ is
then $Q_\\Delta/\\Delta=1/(NG)$.  By \\eqref{eq:bogangles},
$u_\\pm v_\\pm=\\Delta/2E^{\\pm}$, so its left side is
$Q_\\Delta/\\Delta=\\tfrac12\\int_0^{\\Lambda}p^{2}(1/E^{+}+1/E^{-})\\,dp$, and it
decreases as $\\Delta$ grows.  At $\\Delta\\to0$ and $\\mu<m$ the two levels are
$E_p\\pm\\mu$, and the left side becomes
\\begin{equation*}
  \\frac{Q_\\Delta}{\\Delta}\;\\to\;\\frac12\\int_0^{\\Lambda}p^{2}\\Bigl[\\frac{1}{E_p+\\mu}+\\frac{1}{E_p-\\mu}\\Bigr]dp
  =\\int_0^{\\Lambda}\\frac{E_p\\,p^{2}\\,dp}{p^{2}+q^{2}},\\qquad q^{2}=m^{2}-\\mu^{2} .
\\end{equation*}
This is the loop of two free particles at the total energy $2\\mu$: the two
terms are its two orders in time, a pair of particles and a pair of
antiparticles, and its denominator $E_p^{2}-\\mu^{2}$ is $h_\\mu^{2}$ at
$\\Delta=0$.  With $1/(NG)$ subtracted, the loop is the denominator of the
scattering amplitude of the two particles in the vacuum
(Sec.~\\ref{sec:range}), and a bound pair is its zero.  So the coupling can be
traded for a property of the pair.  For a bound pair, let $m_B$ be the value of
$2\\mu$ at which the gap sets in: the mass of the pair, which condenses when its
chemical potential reaches its mass.  The gap equation at the onset is the
condition for the pole of the pair, the Thouless criterion (D.~J.~Thouless,
Ann.\\ Phys.\\ \\textbf{10}, 553 (1960)),
\\begin{equation}\\label{eq:Vdef}
  \\begin{gathered}
  \\frac{1}{NG}=V(\\Lambda)\\equiv\\int_0^{\\Lambda}\\frac{E_p\\,p^{2}}{p^{2}+q_B^{2}}\\,dp,\\qquad
  q_B^{2}\\equiv m^{2}-\\tfrac14m_B^{2},\\\\
  V(\\Lambda)=\\frac{\\Lambda E_\\Lambda+m^{2}\\operatorname{arsinh}(\\Lambda/m)}{2}
  -q_B^{2}\\operatorname{arsinh}\\frac{\\Lambda}{m}
  -q_B\\sqrt{m^{2}-q_B^{2}}\\,\\Bigl[\\frac{\\pi}{2}-\\arctan\\frac{q_B\\,E_\\Lambda}{\\Lambda\\sqrt{m^{2}-q_B^{2}}}\\Bigr] ,
  \\end{gathered}
\\end{equation}
where $q_B>0$ is the binding momentum of the pair and
$E_\\Lambda=\\sqrt{\\Lambda^{2}+m^{2}}$.  The closed form takes three
steps: $p^{2}/(p^{2}+q^{2})=1-q^{2}/(p^{2}+q^{2})$,
$E_p/(p^{2}+q^{2})=1/E_p+(m^{2}-q^{2})/[E_p(p^{2}+q^{2})]$, and
\\begin{equation*}
  \\int_0^{\\Lambda}E_p\\,dp=\\frac{\\Lambda E_\\Lambda+m^{2}\\operatorname{arsinh}(\\Lambda/m)}{2},\\qquad
  \\int_0^{\\Lambda}\\frac{dp}{E_p\\,(p^{2}+q^{2})}=\\frac{1}{q\\sqrt{m^{2}-q^{2}}}\\,
  \\arctan\\frac{\\Lambda\\sqrt{m^{2}-q^{2}}}{q\\,E_\\Lambda} .
\\end{equation*}
The last bracket of \\eqref{eq:Vdef} is this arctangent written as $\\pi/2$ less
its complement, which makes the closed form analytic in $q_B$ through zero.
With the coupling eliminated, the gap equation is the zero of the
denominator $D$:
\\begin{equation}\\label{eq:gapren}
  D(\\Lambda)\\equiv\\frac{Q_\\Delta}{\\Delta}-V(\\Lambda)=0 .
\\end{equation}
Up to the sign, $D$ is the inverse propagator of the pair at zero momentum,
$\\Gamma^{-1}$ of H.~Abuki, Nucl.\\ Phys.\\ A \\textbf{791}, 117 (2007).  At
$q_B=0$ the subtraction is $\\int_0^{\\Lambda}E_p\\,dp$, the function of
\\eqref{eq:split}, and this is the trading of the coupling for a scattering
length at the threshold of two particles, as in that paper, in L.~He and
P.~Zhuang, Phys.\\ Rev.\\ D \\textbf{75}, 096003 (2007), and in T.~Brauner,
Phys.\\ Rev.\\ D \\textbf{77}, 096006 (2008).

A weaker attraction binds nothing.  The pole then passes the threshold,
$q_B=0$, and goes on to the second sheet of the energy, where $q<0$: a virtual
state at $q_B<0$, as for a negative scattering length.  For $q_B<0$ the same
closed form gives the coupling of this weaker attraction.  There it exceeds the integral by
$\\pi|q_B|\\sqrt{m^{2}-q_B^{2}}$, and $m_B=2\\sqrt{m^{2}-q_B^{2}}$ is the energy
of the virtual state rather than a mass.  Since $Q_\\Delta/\\Delta$ decreases as
$\\Delta$ grows, the gap equation has a solution exactly when its left side at
$\\Delta\\to0$ exceeds $V$: for $q_B>0$ from $2\\mu=m_B$ on, and for $q_B<0$ only
when there is a Fermi sphere, $\\mu>m$, whose logarithm makes the left side
infinite, as in BCS theory.

The virtual state stays on the real axis as long as $V$ grows with $-q_B$
(Fig.~\\ref{fig:pole}).  At the maximum of $V$ on this side, $q_B=q_*$, it meets
a second pole, and the two leave the axis together; a still weaker attraction
is not described by a real $q_B$.  For a cutoff far above the mass
$q_*\\simeq-\\pi m/[4(\\ln(2\\Lambda/m)-1)]$, which falls as the logarithm
grows, and for a cutoff far below it $q_*\\to-m/\\sqrt2$; Sec.~\\ref{sec:range}
relates $q_*$ to the effective range of the pair.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.78\\linewidth]{figs/pole.pdf}
  \\caption{The poles of the pair on the curve of the loop:
    $\\tfrac{2}{\\pi m}[V(q)-V(0)]$ against $q$ at $\\Lambda=10\\,m$.  With the
    scattering length of Sec.~\\ref{sec:range}, $(\\pi m/2)/a=V(0)-1/(NG)$, the
    coupling is the horizontal line at $-1/a$, and the poles are its crossings
    with the curve.  At $-1/a=-0.3\\,m$: a bound pair at $q=@PB@\\,m$, and a far
    pole at $@PF1@\\,m$.  At $-1/a=0.1\\,m$: the virtual state at $@PV@\\,m$ and the
    second pole at $@PF2@\\,m$.  At $-1/a=0.3\\,m$, above the maximum $@PT@$ at
    $q_*=@PS@\\,m$: no real pole.}
  \\label{fig:pole}
\\end{figure}

\\subsection{The cutoff removed, and what is left of it}
With the coupling traded for the pair, two equations are left: the gap
equation $D=0$, with the denominator $D=Q_\\Delta/\\Delta-V$ of
\\eqref{eq:gapren}, and the density, which is $Q_\\mu$ of \\eqref{eq:Qdef} times
the factor of the model.  They are the equations of the mean-field
relativistic crossover of He and Zhuang and of Brauner.  In the
nonrelativistic crossover the same trade
leaves both equations finite as the cutoff goes to infinity, and the
scattering length is then the only number of the attraction
(Sec.~\\ref{sec:nonrel}).  Here one logarithm of the cutoff is left in each.
Where it comes from is seen in the integrands at large momenta, and on the
arc.

By \\eqref{eq:bogangles} and \\eqref{eq:Vdef} the integrands of the two
equations are
\\begin{equation*}
  f_D=\\frac{p^{2}}{2}\\Bigl[\\frac{1}{E^{+}}+\\frac{1}{E^{-}}\\Bigr]-\\frac{E_p\\,p^{2}}{p^{2}+q_B^{2}},\\qquad
  f_\\mu=p^{2}\\bigl(v_-^{2}-v_+^{2}\\bigr).
\\end{equation*}
At large momenta the gap is small against the levels.  To the first order in
$\\Delta^{2}$, $E^{\\pm}\\simeq E_p\\pm\\mu+\\Delta^{2}/2(E_p\\pm\\mu)$ and
$v_\\pm^{2}\\simeq\\Delta^{2}/4(E_p\\pm\\mu)^{2}$, so that
\\begin{equation*}
  \\begin{aligned}
  f_D&\\simeq E_p\\,p^{2}\\Bigl[\\frac{1}{E_p^{2}-\\mu^{2}}-\\frac{1}{p^{2}+q_B^{2}}\\Bigr]
  -\\frac{\\Delta^{2}p^{2}}{4}\\Bigl[\\frac{1}{(E_p-\\mu)^{3}}+\\frac{1}{(E_p+\\mu)^{3}}\\Bigr],\\\\
  f_\\mu&\\simeq\\mu\\Delta^{2}\\,\\frac{E_p\\,p^{2}}{(E_p^{2}-\\mu^{2})^{2}} .
  \\end{aligned}
\\end{equation*}
The first bracket is the loop of two particles of Sec.~\\ref{sec:crossover}.2
at the energy $2\\mu$ less the same loop at $m_B$, with
$E_p^{2}-\\mu^{2}=p^{2}+m^{2}-\\mu^{2}$.  At momenta large against $|q_B|$ and
$\\sqrt{|m^{2}-\\mu^{2}|}$ the first term of $f_D$ and the whole of
$f_\\mu$ are $\\mu^{2}-m^{2}+q_B^{2}$ and $\\mu\\Delta^{2}$ times one factor,
$E_p/p^{2}$.  Below the mass this factor is $m/p^{2}$; these are the tails of
the nonrelativistic problem, and they converge.  Above the mass it is $1/p$,
and with $m^{2}-q_B^{2}=\\tfrac14m_B^{2}$ and the term $-\\Delta^{2}/2p$ of the
second bracket,
\\begin{equation*}
  f_D\\;\\to\\;\\frac1p\\Bigl(\\mu^{2}-\\tfrac14m_B^{2}-\\tfrac12\\Delta^{2}\\Bigr),\\qquad
  f_\\mu\\;\\to\\;\\frac1p\\,\\mu\\Delta^{2}\\qquad(p\\gg m).
\\end{equation*}
A tail $1/p$ integrates to a logarithm.  The difference from the
nonrelativistic problem is the growth of the energy with the momentum.  The
nonrelativistic energy grows as $p^{2}$, so each inverse power of the energy
suppresses the integrand by two powers of the momentum.  The relativistic
energy grows as $p$, so each inverse power suppresses it by only one.
Figure~\\ref{fig:tail}a follows the denominator into the corner of
Sec.~\\ref{sec:nonrel}.  Up to $p\\sim m$ the relativistic and the
nonrelativistic integrands are one curve.  Beyond it the first levels off at
the coefficient of its logarithm, $p\\,f_D/C=E_p/p\\to1$, while the second keeps
falling as $m/p$.  In the corner the coefficient of the logarithm is thus that
of a nonrelativistic tail, which the relativistic energy continues as $1/p$.
Figure~\\ref{fig:tail}b shows the same for a state far from the corner.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.96\\linewidth]{figs/tail.pdf}
  \\caption{Where the logarithm of \\eqref{eq:Qinf} comes from: the momentum
    times the integrand.  (a)~Near the nonrelativistic corner,
    $\\Delta=10^{-3}m$, $\\mu-m=0.8604\\,\\Delta$ and $q_B=0$ (unitarity, the
    solution of Marini et al.\\ at $1/a=0$): $p\\,f_D$ over
    $C=\\mu^{2}-m^{2}-\\tfrac12\\Delta^{2}$, the coefficient of its logarithm, for
    the relativistic pair (solid) and for the nonrelativistic one, the
    integrand of \\eqref{eq:nreqs} (dashed).  At $p=10\\,m$ the first is $@TR@$
    and the second $@TN@$.  (b)~The state of Fig.~\\ref{fig:absorb},
    $(m,\\mu,\\Delta)=(1,0.8,0.6)$, $q_B=0.3\\,m$: $p\\,f_\\mu$ (upper curve) and
    $p\\,f_D$ (lower) tend to $\\mu\\Delta^{2}=0.288$ and
    $\\mu^{2}-\\tfrac14m_B^{2}-\\tfrac12\\Delta^{2}=-0.45$ (dotted).}
  \\label{fig:tail}
\\end{figure}

On the arc the logarithm comes from one sum.  In \\eqref{eq:Qclosed}
the sums $T_1$ and $T_2$ converge, since their numerators stay finite while
$E^{+}E^{-}S\\simeq2p^{3}$, and $T_3=J-T_2+\\Delta^{2}T_1$ grows with $J$, as
$\\tfrac12\\ln(2\\Lambda/\\ell_0)$ by \\eqref{eq:Jinf}, with
$\\ell_0=\\sqrt{\\ell_+\\ell_-+\\mu^{2}}$ as in \\eqref{eq:anyrule}.  The
coefficient of the logarithm in each content is therefore half the coefficient
of $T_3$: $\\mu\\Delta^{2}$ in $Q_\\mu$, and $\\mu^{2}-\\tfrac12\\rho^{2}$ in
$Q_\\Delta/\\Delta$.  In $V$ the logarithm is $\\operatorname{arsinh}(\\Lambda/m)$,
with the coefficient $\\tfrac12m^{2}-q_B^{2}$, and since the last bracket of
\\eqref{eq:Vdef} tends to $\\pi/2-\\arcsin(q_B/m)$,
\\begin{equation*}
  V(\\Lambda)=\\tfrac12\\Lambda^{2}+\\tfrac14m^{2}+\\bigl(\\tfrac12m^{2}-q_B^{2}\\bigr)\\ln\\frac{2\\Lambda}{m}
  -q_B\\sqrt{m^{2}-q_B^{2}}\\,\\arccos\\frac{q_B}{m}+O(\\Lambda^{-2}) .
\\end{equation*}
The difference of the two coefficients,
$\\mu^{2}-\\tfrac12\\rho^{2}-\\tfrac12m^{2}+q_B^{2}=\\mu^{2}-\\tfrac14m_B^{2}-\\tfrac12\\Delta^{2}$,
is the coefficient of the tail of $f_D$, found the other way.  The
powers cancel.  The boundary term of $Q_\\Delta/\\Delta$ is
$\\Lambda S/4=\\tfrac12\\Lambda^{2}+\\tfrac14\\rho^{2}+O(\\Lambda^{-2})$, and its
$\\tfrac12\\Lambda^{2}$ is the part of $V$ that the coupling took.  $Q_\\mu$ has
no power at all: its boundary term tends to $-\\tfrac13\\mu\\Delta^{2}$.
Collecting the constants, the density and the denominator at a large cutoff
are
\\begin{equation}\\label{eq:Qinf}
  \\begin{aligned}
  Q_\\mu&=\\mu\\Delta^{2}\\ln\\frac{2\\Lambda}{\\ell_0}+q_\\mu+O(\\Lambda^{-2}),\\\\
  D&=\\bigl(\\mu^{2}-\\tfrac14m_B^{2}-\\tfrac12\\Delta^{2}\\bigr)\\ln\\frac{2\\Lambda}{\\ell_0}+D_0+O(\\Lambda^{-2}),\\\\
  q_\\mu&=2\\mu\\Bigl[-\\frac{\\Delta^{2}}{6}+\\Delta^{2}\\bigl(\\mu^{2}-\\tfrac13m^{2}+\\Delta^{2}\\bigr)T_1^{\\infty}
  +\\tfrac13\\bigl(\\mu^{2}-m^{2}-5\\Delta^{2}\\bigr)T_2^{\\infty}+\\Delta^{2}J_1\\Bigr],\\\\
  D_0&=\\frac{\\Delta^{2}}{4}+\\bigl(q_B^{2}-\\tfrac12m^{2}\\bigr)\\ln\\frac{\\ell_0}{m}
  +q_B\\sqrt{m^{2}-q_B^{2}}\\,\\arccos\\frac{q_B}{m}\\\\
  &\\quad+2\\Bigl[\\bigl(\\mu^{2}(\\mu^{2}-m^{2}-\\tfrac12\\Delta^{2})+\\Delta^{2}(\\mu^{2}-\\tfrac12\\rho^{2})\\bigr)T_1^{\\infty}
  -\\bigl(\\tfrac52\\mu^{2}-\\tfrac12\\rho^{2}\\bigr)T_2^{\\infty}+\\bigl(\\mu^{2}-\\tfrac12\\rho^{2}\\bigr)J_1\\Bigr],
  \\end{aligned}
\\end{equation}
where $T_1^{\\infty}$ and $T_2^{\\infty}$ are $T_1$ and $T_2$ at the end of the
arc, $\\varphi_\\Lambda\\to\\varphi_1$, and $J_1$ is the second term of
\\eqref{eq:Jinf}.  In $D_0$ the term $\\tfrac14\\Delta^{2}=\\tfrac14(\\rho^{2}-m^{2})$
is the difference of the constants of the two boundary terms, the arccosine
is the constant of $V$, and the term with $\\ln(\\ell_0/m)$ moves the logarithm
of $V$ from the scale $m$ to the scale $\\ell_0$.  Both equations keep a
logarithm of the cutoff, and the coefficients of the two logarithms are
derivatives of one function:
\\begin{equation}\\label{eq:bosegas}
  \\begin{gathered}
  \\mu^{2}-\\tfrac14m_B^{2}-\\tfrac12\\Delta^{2}=-\\frac{\\partial\\Omega_B}{\\partial(\\Delta^{2})},\\qquad
  \\mu\\Delta^{2}=-\\frac12\\frac{\\partial\\Omega_B}{\\partial\\mu},\\\\
  \\Omega_B\\equiv\\Delta^{2}\\bigl(\\tfrac14m_B^{2}-\\mu^{2}\\bigr)+\\tfrac14\\Delta^{4}
  =\\tfrac14\\bigl[(m_B^{2}-\\mu_B^{2})\\,\\Delta^{2}+\\Delta^{4}\\bigr],\\qquad \\mu_B=2\\mu .
  \\end{gathered}
\\end{equation}
The two equations are derivatives of the potential,
$D=-\\partial(\\Omega/N)/\\partial(\\Delta^{2})$ and
$Q_\\mu=-\\tfrac12\\partial(\\Omega/N)/\\partial\\mu$.  With
$\\Omega=\\Delta^{2}/G-N\\,I(\\Lambda)$ and $1/(NG)=V(\\Lambda)$,
\\eqref{eq:split} and \\eqref{eq:Vdef} give, at a fixed mass and a fixed
binding of the pair,
\\begin{equation}\\label{eq:runB}
  \\Lambda\\frac{\\partial}{\\partial\\Lambda}\\,\\frac{\\Omega}{N}
  =-2\\Lambda^{4}-m^{2}\\Lambda^{2}+\\frac{m^{4}}{4}+\\Omega_B+O(\\Lambda^{-2}) ,
\\end{equation}
so that apart from the vacuum the logarithm of the potential is
$\\Omega_B\\ln\\Lambda$.  Here $-\\Omega_B$ is the coefficient $c_3/2$ of
\\eqref{eq:Sasym} less the logarithms that the vacuum and the coupling take,
$-\\tfrac14m^{4}$ and $(\\tfrac12m^{2}-q_B^{2})\\Delta^{2}$.  In the language of
\\eqref{eq:RG} this is the renormalization group of the crossover: the scale of
the logarithm runs one function, $\\Omega_B$.

At any gap, $\\Omega_B$ is the mean-field potential of a relativistic Bose
gas: a field with the chemical potential $\\mu_B=2\\mu$, the mass $m_B$ and a
quartic repulsion, which condenses when $\\mu_B$ exceeds $m_B$: for $q_B>0$,
the bound pair itself.  Its kinetic term and its quartic term come with one
common logarithm, the signature of a composite field (T.~Eguchi, Phys.\\ Rev.\\ D
\\textbf{14}, 2755 (1976); W.~A.~Bardeen, C.~T.~Hill and M.~Lindner,
Phys.\\ Rev.\\ D \\textbf{41}, 1647 (1990)).  Once the coupling is traded for
$q_B$, the cutoff is left only in the normalization of the field of the pair.
With all momenta integrated its logarithm is counted from the scale $\\lambda$
of Sec.~\\ref{sec:end}, and \\eqref{eq:Qinf} hold with $\\lambda$ in place of
$\\Lambda$ and no remainder:
\\begin{equation*}
  Q_\\mu=\\mu\\Delta^{2}\\ln\\frac{2\\lambda}{\\ell_0}+q_\\mu,\\qquad
  D=\\bigl(\\mu^{2}-\\tfrac14m_B^{2}-\\tfrac12\\Delta^{2}\\bigr)\\ln\\frac{2\\lambda}{\\ell_0}+D_0 .
\\end{equation*}
With the logarithm of the loop \\eqref{eq:Vdef} counted from the same scale,
\\begin{equation*}
  V_\\lambda\\equiv\\lim_{\\Lambda\\to\\infty}\\Bigl[V(\\Lambda)-\\frac{\\Lambda^{2}}{2}
  -\\bigl(\\tfrac12m^{2}-q_B^{2}\\bigr)\\ln\\frac{\\Lambda}{\\lambda}\\Bigr]
  =\\frac{m^{2}}{4}+\\bigl(\\tfrac12m^{2}-q_B^{2}\\bigr)\\ln\\frac{2\\lambda}{m}
  -q_B\\sqrt{m^{2}-q_B^{2}}\\,\\arccos\\frac{q_B}{m} ,
\\end{equation*}
the potential is, up to a constant, $\\Omega/N=\\Delta^{2}V_\\lambda-I_\\lambda$,
and the two equations are its derivatives:
$D=-\\partial(\\Omega/N)/\\partial(\\Delta^{2})=\\partial I_\\lambda/\\partial(\\Delta^{2})-V_\\lambda$
and
$Q_\\mu=-\\tfrac12\\partial(\\Omega/N)/\\partial\\mu=\\tfrac12\\partial I_\\lambda/\\partial\\mu$.
The scale $\\lambda$ is a second number of the model.  It sets the effective
range of the pair (Sec.~\\ref{sec:range}); in the Nambu--Jona-Lasinio model of
S1 it is fixed by the pion decay constant, (S1.73).  For a triangle
$(m,\\mu,\\Delta)$ and these two numbers, these are the gap equation and the
density in closed form.  As in S1 (its Sec.~7.4), the state is the local
minimum that continues from small gaps: with the logarithm counted from
$\\lambda$ the potential turns down at gaps of the order of $\\lambda$ and is
not bounded below.
""".replace(u"@PB@", u"%.3f" % float(pl_roots[0][1])).replace(u"@PF1@", u"%.3f" % float(pl_roots[0][0]))
   .replace(u"@PV@", u"%.3f" % float(pl_roots[1][1])).replace(u"@PF2@", u"%.3f" % float(pl_roots[1][0]))
   .replace(u"@PT@", u"%.3f" % float(pl_top)).replace(u"@PS@", u"%.3f" % float(pl_qs))
   .replace(u"@TR@", u"%.3f" % float(at7[0])).replace(u"@TN@", u"%.3f" % float(at7[1])))

# ============================================================================
#  §8  TWO PARTICLES IN THE VACUUM: THE EFFECTIVE RANGE
# ============================================================================
SAY(u"--- §8  two particles in the vacuum: the effective range " + u"-" * 18)
F(u"\\section{Two particles in the vacuum: the effective range}\\label{sec:range}")
#   (1) the expansion of the denominator of the vacuum amplitude: (2/(pi m))[1/(NG) - V(q)] = -1/a + q - r_e q^2/2 + O(q^3)
with mp.workdps(40):
    Ls9_ = (mpf(2), mpf(10), mpf(100))
    c1_ = [mp.diff(lambda x_: V_n(L_, mpf(1), x_), 0) for L_ in Ls9_]
    c2_ = [mp.diff(lambda x_: V_n(L_, mpf(1), x_), 0, 2)/2 for L_ in Ls9_]
    re_f = lambda L_: 4/mp.pi*(msqrt(L_*L_ + 1)/L_ - mp.asinh(L_))
    dDe1 = max(abs(-2/mp.pi*c_ - 1) for c_ in c1_)
    dDe2 = max(abs(-2/mp.pi*c_ + re_f(L_)/2) for c_, L_ in zip(c2_, Ls9_))
    #   at q = -ik, with the factor m/E_k, the imaginary part is -k exactly: the denominator is k cot(delta) - i k
    L9_, ia9_ = mpf(10), mpf(3)/10
    K9_ = lambda k_: 2/mp.pi/msqrt(1 + k_*k_)*((V_n(L9_, mpf(1), mpf(0)) - mp.pi/2*ia9_) - V_n(L9_, mpf(1), -mp.j*k_))
    dIm9 = max(abs(mp.im(K9_(k_)) + k_) for k_ in (mpf(1)/10, mpf(3)/10, mpf(7)/10))
    #   the large cutoff: Lambda^2 [r_e + (4/pi)(ln(2 Lambda) - 1)] tends to a constant
    ra9_ = [(re_f(L_) + 4/mp.pi*(mlog(2*L_) - 1))*L_*L_ for L_ in (mpf(100), mpf(1000), mpf(10000))]
assert dDe1 < mpf(10)**(-25) and dDe2 < mpf(10)**(-20) and dIm9 < mpf(10)**(-30)
assert abs(ra9_[1] - ra9_[2]) < mpf(10)**(-4)*abs(ra9_[2]) and abs(ra9_[0] - ra9_[2]) < mpf(10)**(-2)*abs(ra9_[2])
OK(u"numbers: eq:Vdef expanded in q at m = 1, Lambda = 2, 10, 100: the coefficient of q is 1 to %s, that of q^2 is -r_e/2 with r_e of eq:Dexp to %s   [eq:Dexp]" % (mp.nstr(dDe1, 2), mp.nstr(dDe2, 2)))
OK(u"numbers: at q = -ik (Lambda = 10, 1/a = 0.3, k = 0.1, 0.3, 0.7) the imaginary part of (2/pi)(m/E_k)[1/(NG) - V] is -k to %s: the denominator is k cot(delta) - i k   [eq:Dexp]" % mp.nstr(dIm9, 2))
OK(u"numbers: Lambda^2 [r_e + (4/(pi m))(ln(2 Lambda/m) - 1)] at Lambda = 100, 1000, 10000: %s, %s, %s   [eq:re]" % tuple(mp.nstr(r_, 8) for r_ in ra9_))
#   with all momenta integrated: the loop with the scale lambda in place of the cutoff (the display after eq:re)
q9l, m9l, l9l = var('q9l m9l l9l', domain='positive')
Vl9 = m9l^2/4 + (m9l^2/2 - q9l^2)*log(2*l9l/m9l) - q9l*sqrt(m9l^2 - q9l^2)*arccos(q9l/m9l)
v1l9 = Vl9.diff(q9l).subs(q9l=0); v2l9 = (Vl9.diff(q9l, 2)/2).subs(q9l=0)
assert bool((v1l9 + pi*m9l/2).canonicalize_radical().simplify_full() == 0)
assert bool((4/(pi*m9l)*v2l9 + 4/(pi*m9l)*(log(2*l9l/m9l) - 1)).canonicalize_radical().simplify_full() == 0)
OK(u"with the scale lambda in place of the cutoff the loop is m^2/4 + (m^2/2 - q^2) ln(2 lambda/m) - q sqrt(m^2 - q^2) arccos(q/m); its coefficient of q is -pi m/2 and that of q^2 is 1 - ln(2 lambda/m), so r_e = -(4/(pi m))[ln(2 lambda/m) - 1] with nothing dropped (Sage)   [eq:re]")
#   (2) the two roots of -1/a + q - r_e q^2/2 meet at q = 1/r_e (exact algebra)
q9s, re9s = var('q9s re9s')
assert bool((-1/(2*re9s) + q9s - re9s*q9s^2/2 + re9s/2*(q9s - 1/re9s)^2).simplify_full() == 0)
OK(u"the quadratic -1/a + q - r_e q^2/2 has a double root at q = 1/r_e, reached when 1/a = 1/(2 r_e); with eq:re this is the estimate of q_* in Sec. VII B   [eq:Dexp]")
#   (3) the spinors: the Dirac loop is a constant plus the spinless loop times (E_pair/2m)^2; the spinless r_e is positive
E9, p9, q9, m9 = var('E9 p9 q9 m9')
assert bool(((E9/(p9^2 + q9^2) - 1/E9 - ((m9^2 - q9^2)/m9^2)*(m9^2/E9)/(p9^2 + q9^2))*E9*(p9^2 + q9^2) - (E9^2 - p9^2 - m9^2)).simplify_full() == 0)
def _spinors9():
    u"""eq:spinors by quadrature (relative); V_s against its closed form; the q^2 coefficient of V_s, E_L/L (m = 1), by
       differentiation, and with it r_e = r_e(spinless) - (4/pi) arsinh(L) against eq:Dexp"""
    out_ = [mpf(0), mpf(0), mpf(0)]
    with mp.workdps(40):
        for L_ in (mpf(2), mpf(10), mpf(1000)):
            E_ = msqrt(L_*L_ + 1)
            def Vs_q(q_):
                if q_ == 0: return mp.asinh(L_)
                return mp.asinh(L_) - q_/msqrt(1 - q_*q_)*mp.atan(msqrt(1 - q_*q_)*L_/(q_*E_))
            for q_ in (mpf('0.3'), mpf('0.8')):
                VD_ = mquad(lambda p_: msqrt(p_*p_ + 1)*p_*p_/(p_*p_ + q_*q_), [0, 1, L_])
                Vs_ = mquad(lambda p_: p_*p_/(msqrt(p_*p_ + 1)*(p_*p_ + q_*q_)), [0, 1, L_])
                C_ = mquad(lambda p_: p_*p_/msqrt(p_*p_ + 1), [0, 1, L_])
                out_[0] = max(out_[0], abs(VD_ - C_ - (1 - q_*q_)*Vs_)/VD_)
                out_[1] = max(out_[1], abs(Vs_ - Vs_q(q_))/Vs_)
            h_ = mpf(10)**(-8)
            cs_ = (Vs_q(h_) - Vs_q(0) + mp.pi/2*h_)/h_**2
            out_[2] = max(out_[2], abs(cs_ - E_/L_), abs(4/mp.pi*(cs_ - mp.asinh(L_)) - 4/mp.pi*(E_/L_ - mp.asinh(L_))))
    return out_
sp9 = _spinors9()
assert sp9[0] < mpf(10)**(-28) and sp9[1] < mpf(10)**(-28) and sp9[2] < mpf(10)**(-6)
OK(u"E/(p^2 + q^2) = 1/E + [(m^2 - q^2)/m^2] (m^2/E)/(p^2 + q^2) with E^2 = p^2 + m^2 (Sage); by quadrature at Lambda = 2, 10, 1000 m and q = 0.3, 0.8 m, V - int p^2/E - (E_pair/2m)^2 V_s over V: %s; V_s against its closed form: %s; the q^2 coefficient of V_s is E_Lambda/Lambda, so r_e(spinless) = (4/pi m) E_Lambda/Lambda > 0 and r_e = r_e(spinless) - (4/pi m) arsinh(Lambda/m), to %s   [eq:spinors] [eq:Dexp]" % tuple(mp.nstr(x_, 2) for x_ in sp9))
#   (4) the narrow resonance: the equations with lambda at k_F -> 0 and fixed k_F r_e, against the two-channel model
def newton2_(F_, x_, y_, tol_=mpf(10)**(-20), it_=50):
    u"""Newton's method in two unknowns with a forward-difference Jacobian"""
    for _ in range(it_):
        f1_, f2_ = F_(x_, y_)
        if abs(f1_) + abs(f2_) < tol_:
            return x_, y_
        h_ = mpf(10)**(-12)
        a1_, a2_ = F_(x_ + h_, y_); b1_, b2_ = F_(x_, y_ + h_)
        j11_, j21_, j12_, j22_ = (a1_ - f1_)/h_, (a2_ - f2_)/h_, (b1_ - f1_)/h_, (b2_ - f2_)/h_
        det_ = j11_*j22_ - j12_*j21_
        x_, y_ = x_ - (f1_*j22_ - f2_*j12_)/det_, y_ - (j11_*f2_ - j21_*f1_)/det_
    raise ValueError(u"newton2_: no convergence")
nodes9 = [mpf(0), mpf(1)/4, mpf(1)/2, mpf(3)/4, mpf(1), mpf(5)/4, mpf(3)/2, mpf(2), mpf(4), mpf(10), mp.inf]
def twoch_n(eta_, kfre_, g_):
    u"""eq:twochannel in units k_F, eps_F = k_F^2/2m: independent of k_F at fixed k_F r_e"""
    def F_(mu_, y_):
        D_ = mp.exp(y_); E_ = lambda x_: msqrt((x_*x_ - mu_)**2 + D_*D_)
        v2_ = lambda x_: (D_*D_/(E_(x_)*(E_(x_) + x_*x_ - mu_)) if x_*x_ > mu_ else 1 - (x_*x_ - mu_)/E_(x_))/2   # 2 v^2 without cancellation
        gg_ = mquad(lambda x_: x_*x_/E_(x_) - 1, nodes9); nn_ = mquad(lambda x_: x_*x_*v2_(x_), nodes9)
        return (gg_ + mp.pi/2*(eta_ - kfre_*mu_/2), nn_ + mp.pi/16*abs(kfre_)*D_*D_ - mpf(1)/3)
    x_, y_ = newton2_(F_, g_[0], mlog(g_[1]))
    return x_, mp.exp(y_)
def rel_n(kf_, eta_, lnlam_, g_):
    u"""eq:Qinf with ln(2 lambda/l_0) = ln 2 + ln lambda - ln l_0, the coupling given by 1/a at the threshold; m = 1"""
    def F_(mu_, y_):
        D_ = mp.exp(y_); l0_ = msqrt(fig_n(mpf(1), D_, mu_)['ll'] + mu_*mu_); lg_ = mlog(2) + lnlam_ - mlog(l0_)
        return ((mu_*mu_ - 1 - D_*D_/2)*lg_ + G0_n(mpf(1), D_, mu_, mpf(0)) + mp.pi/2*eta_*kf_, mu_*D_*D_*lg_ + qmu_n(mpf(1), D_, mu_) - kf_**3/3)
    x_, y_ = newton2_(F_, g_[0], mlog(g_[1]))
    return x_, mp.exp(y_)
def lnlam_of(re_):                                                              # ln(lambda/m) from r_e of eq:Dexp, m = 1
    return mp.findroot(lambda t_: 4/mp.pi*(msqrt(1 + mp.exp(-2*t_)) - (t_ + mlog(1 + msqrt(1 + mp.exp(-2*t_))))) - re_,
                       mlog(mp.exp(1 + mp.pi/4*abs(re_))/2))
kfre9 = -mpf('1.7114')
def _narrow9():
    tc_, rl_ = {}, {}
    with mp.workdps(30):
        for eta_, g_ in ((mpf(0), (mpf('0.26'), mpf('0.62'))), (mpf(-1), (mpf('0.72'), mpf('0.40'))), (mpf(1), (mpf('-0.36'), mpf('0.74')))):
            tc_[int(eta_)] = twoch_n(eta_, kfre9, g_)
        for kf_ in (mpf(1)/20, mpf(1)/100):
            ll_ = lnlam_of(kfre9/kf_); eF_ = kf_*kf_/2
            for eta_ in (0, -1, 1):
                mu0_, D0_ = tc_[eta_]
                mu_, D_ = rel_n(kf_, mpf(eta_), ll_, (1 + mu0_*eF_, D0_*eF_))
                rl_[(kf_, eta_)] = ((mu_ - 1)/eF_, D_/eF_)
        dv_ = {kf_: max(max(abs(rl_[(kf_, e_)][0] - tc_[e_][0]), abs(rl_[(kf_, e_)][1] - tc_[e_][1])) for e_ in (0, -1, 1)) for kf_ in (mpf(1)/20, mpf(1)/100)}
    return tc_, rl_, dv_
tc9, rl9, dev9 = _narrow9()
assert dev9[mpf(1)/100] < dev9[mpf(1)/20] < mpf(1)/100 and dev9[mpf(1)/100] < mpf(1)/1000
TC9 = [(e_, tc9[e_][1], tc9[e_][0]) for e_ in (-1, 0, 1)]
def sci9(x_):
    e_ = int(mp.floor(mlog(x_, 10))); c_ = int(mp.nint(x_/mpf(10)**e_))
    if c_ == 10: c_, e_ = 1, e_ + 1
    return u"%d\\times10^{%d}" % (c_, e_)
OK(u"numbers: k_F r_e = -1.7114, 1/(k_F a) = -1, 0, 1: eq:twochannel gives Delta/eps_F = %s, %s, %s; eq:Qinf with lambda gives the same to %s at k_F = 0.05 m and to %s at k_F = 0.01 m (Delta and mu_nr in units eps_F = k_F^2/2m)   [eq:twochannel]"
   % (mp.nstr(TC9[0][1], 5), mp.nstr(TC9[1][1], 5), mp.nstr(TC9[2][1], 5), mp.nstr(dev9[mpf(1)/20], 2), mp.nstr(dev9[mpf(1)/100], 2)))
#   (5) NJL: f_pi^2 = (N_c M^2/2 pi^2)[ln(2 lambda/M) - 1]  =>  r_e = -8 pi f_pi^2/(N_c M^3)
N9, M9, f9 = var('N9 M9 f9')
assert bool((-4/(pi*M9)*(2*pi^2*f9^2/(N9*M9^2)) + 8*pi*f9^2/(N9*M9^3)).simplify_full() == 0)
with mp.workdps(30):
    reNJL9 = -8*mp.pi*mpf('92.4')**2/(3*mpf('303.5')**3)*mpf('197.3269804')
assert abs(reNJL9 + mpf('0.5049')) < mpf('0.0005')
OK(u"r_e = -(4/(pi M))[ln(2 lambda/M) - 1] with ln(2 lambda/M) - 1 = 2 pi^2 f_pi^2/(N_c M^2) is -8 pi f_pi^2/(N_c M^3) (Sage); with M = 303.5 MeV, f_pi = 92.4 MeV, N_c = 3: %s fm   [eq:reNJL]" % mp.nstr(reNJL9, 5))
#   (5a) the phase itself: k cot(delta) = -k Re D/Im D, with no normalization assumed; its slope is (1/2)[r_e + 1/(a m^2)]
def _kcot_slope9():                                     # a function: its names stay local
    L_ = mpf(10); E_ = mp.sqrt(L_*L_ + 1)
    def V_(q_):
        a_ = mp.sqrt(1 - q_*q_)
        return (L_*E_ + mp.asinh(L_))/2 - q_*q_*mp.asinh(L_) - q_*a_*(mp.pi/2 - mp.atan(q_*E_/(L_*a_)))
    re_ = 4/mp.pi*(E_/L_ - mp.asinh(L_)); worst_ = mpf(0)
    for qB_ in (mpf('0.05'), mpf('0.5'), mpf('0.97')):
        def kc_(k_):
            D_ = 2/mp.pi*(V_(qB_) - V_(mp.mpc(0, -1)*k_)); return -k_*mp.re(D_)/mp.im(D_)
        ainv_ = -kc_(mpf(10)**(-15)); h_ = mpf(10)**(-6)
        worst_ = max(worst_, abs(2*(kc_(h_) + ainv_)/h_**2 - (re_ + ainv_))/abs(re_ + ainv_))
    return worst_
with mp.workdps(40):
    kc9 = _kcot_slope9()
    L09 = mp.findroot(lambda L_: mp.sqrt(L_*L_ + 1)/L_ - mp.asinh(L_), mpf('1.5'))
assert kc9 < mpf(10)**(-8) and abs(L09 - mpf('1.50888')) < mpf(10)**(-5)
OK(u"the phase computed from eq:Vdef, k cot(delta) = -k Re D/Im D with no normalization assumed: its slope at k -> 0 is (1/2)[r_e + 1/(a m^2)] to %s for q_B = 0.05, 0.5, 0.97 m at Lambda = 10 m; r_e of eq:Dexp vanishes at Lambda_0 = %s m   [eq:kcot]" % (mp.nstr(kc9, 2), mp.nstr(L09, 6)))
#   the sharp cutoff against the scale
with mp.workdps(40):
    dsh9 = [(re_f(L_) + 4/mp.pi*(mlog(2*L_) - 1) - 1/(mp.pi*L_*L_))*L_**4 for L_ in (mpf(100), mpf(1000), mpf(10000))]
    lam09 = mp.e/2
assert all(abs(d_ + 1/(8*mp.pi)) < mpf(10)**(-3) for d_ in dsh9) and abs(mlog(2*lam09) - 1) < mpf(10)**(-25) and lam09 < L09
OK(u"numbers: a sharp cutoff at Lambda gives the range of the scale lambda = Lambda plus m/(pi Lambda^2) + O(Lambda^-4): Lambda^4 times the rest at Lambda = 100, 1000, 10000 is %s, %s, %s (-m^3/(8 pi) = %s); with the scale, r_e changes sign at lambda = e m/2 = %s m, against Lambda_0 = %s m for the sharp cutoff   [eq:re]"
   % (tuple(mp.nstr(d_, 6) for d_ in dsh9) + (mp.nstr(-1/(8*mp.pi), 6), mp.nstr(lam09, 6), mp.nstr(L09, 6))))
#   the energy l_0 under the logarithm
ml0, nl0, rl0, Ll0 = var('ml0 nl0 rl0 Ll0')
assert bool(((ml0 + nl0)*(ml0 - nl0) + nl0^2 - ml0^2).expand() == 0)                      # l+ l- + mu^2 = m^2 at Delta = 0, mu < m
assert solve(rl0 == -4/(pi*ml0)*(Ll0 - 1), Ll0)[0].rhs().simplify_full() == (1 - pi*ml0*rl0/4).simplify_full()
OK(u"at Delta = 0 and mu < m, l+ l- + mu^2 = (m + mu)(m - mu) + mu^2 = m^2, so l_0 = m and the logarithm of the result is ln(2 lambda/m); with r_e = -(4/(pi m))[ln(2 lambda/m) - 1] it is 1 - (pi/4) m r_e (Sage)   [eq:RG] [eq:re]")
#   (5b) the NJL pion at the physical coupling of S1: bound deep, and the phase has the other sign
with mp.workdps(30):
    Mpi9, mpi9, fpi9, hc9 = mpf('303.5'), mpf('131.7'), mpf('92.4'), mpf('197.3269804')
    Lg9 = 1 + 2*mp.pi**2*fpi9**2/(3*Mpi9**2)                                     # ln(2 lambda/M)
    qpi9 = mp.sqrt(1 - (mpi9/(2*Mpi9))**2)                                       # q_B/M from 2 sqrt(M^2 - q_B^2) = m_pi
    aMinv9 = 2/mp.pi*(qpi9**2*Lg9 + qpi9*mp.sqrt(1 - qpi9**2)*mp.acos(qpi9))    # 1/(a M) = -D(0) M, the cutoff removed
    rph9 = (-4/mp.pi*(Lg9 - 1) + aMinv9)*hc9/Mpi9                                # r_e + 1/(a M^2), fm
assert abs(-4/mp.pi*(Lg9 - 1)*hc9/Mpi9 - reNJL9) < mpf(10)**(-20) and rph9 > 0
OK(u"NJL at the physical coupling of S1 (M = 303.5, f_pi = 92.4, m_pi = 131.7 MeV): q_B = %s M, a = %s fm, 1/(a M^2) = %s fm; the effective range of the phase r_e + 1/(a M^2) = %s fm against r_e = %s fm   [eq:reNJL] [eq:kcot]"
   % tuple(mp.nstr(x_, 5) for x_ in (qpi9, hc9/(Mpi9*aMinv9), aMinv9*hc9/Mpi9, rph9, reNJL9)))
#   (6) the two-body figure: at Delta = 0 and mu < m the ellipse through the apex is the segment, h_E = 0, S/2 = E_p,
#   h_mu^2 = p^2 + q^2, and the pair term is (S/2)/h_mu^2
def _twobody9():
    worst_ = mpf(0)
    for (m_, mu_) in ((mpf(1), mpf(3)/5), (mpf(1), mpf(19)/20), (mpf(3)/10, mpf(1)/10)):
        q2_ = m_*m_ - mu_*mu_
        for p_ in (mpf(1)/5, mpf(1), mpf(7)):
            E_ = msqrt(p_*p_ + m_*m_); S_ = Sn(p_, m_, mpf(0), mu_)
            chi_ = mp.diff(lambda d2_: msqrt((E_ + mu_)**2 + d2_) + msqrt((E_ - mu_)**2 + d2_), 0)
            worst_ = max(worst_, abs(S_/2 - E_), abs(S_*S_/4 - mu_*mu_ - p_*p_ - q2_), abs(chi_ - (S_/2)/(S_*S_/4 - mu_*mu_)))
    return worst_
#   (7) the normalization of the field of the pair: Z = dV/d(mu^2) = int (S/2) p^2/h_mu^4 dp = pi m/(4q) + arsinh(L/m) - E_L/L + O(q)
def _zfield9():
    out_, rem_ = mpf(0), mpf(0)
    for L_ in (mpf(2), mpf(10), mpf(100)):
        EL_ = msqrt(L_*L_ + 1)
        zr_ = mquad(lambda p_: 1/(msqrt(p_*p_ + 1) + 1), [0, 1, L_]) - 1/L_                       # the regular part at q = 0, m = 1
        out_ = max(out_, abs(zr_ - (mp.asinh(L_) - EL_/L_)))
        for q_ in (mpf(10)**(-4), mpf(10)**(-6)):
            zq_ = mquad(lambda p_: p_*p_*msqrt(p_*p_ + 1)/(p_*p_ + q_*q_)**2, [0, q_, 100*q_, 1, L_])
            rem_ = max(rem_, abs(zq_ - mp.pi/(4*q_) - zr_)/q_)                                    # O(q): about (3 pi/8) q
        q_ = mpf(3)/10
        dV_ = -mp.diff(lambda s_: V_n(L_, mpf(1), msqrt(s_)), q_*q_)                               # dV/d(mu^2) = -dV/d(q^2), eq:Vdef
        zq_ = mquad(lambda p_: p_*p_*msqrt(p_*p_ + 1)/(p_*p_ + q_*q_)**2, [0, q_, 1, L_])
        out_ = max(out_, abs(dV_ - zq_))
    return out_, rem_
with mp.workdps(30):
    tb9 = _twobody9()
    zf9, zr9 = _zfield9()
assert tb9 < mpf(10)**(-25) and zf9 < mpf(10)**(-20) and zr9 < 2
OK(u"numbers: at Delta = 0 for (m, mu) = (1, 0.6), (1, 0.95), (0.3, 0.1) and p = 0.2, 1, 7: S/2 = E_p, h_mu^2 = p^2 + q^2 and dS/d(Delta^2) = (S/2)/h_mu^2 to %s   [eq:twobody]" % mp.nstr(tb9, 2))
OK(u"numbers: Z = int p^2 E_p/(p^2 + q^2)^2 dp is dV/d(mu^2) of eq:Vdef to %s at q = 0.3 and Lambda = 2, 10, 100; its regular part at q -> 0 is arsinh(Lambda/m) - E_Lambda/Lambda, so that r_e = -(4/pi m) Z_reg, and Z - pi m/(4q) - Z_reg is at most %s q at q = 1e-4, 1e-6   [eq:Zfield]" % (mp.nstr(zf9, 2), mp.nstr(zr9, 3)))
#   (8) the vertex: the sum over the spins of |u-bar Gamma v|^2 is tr[(pslash + m) Gamma (p'slash - m) Gamma-bar] for a fermion at p and
#   an antifermion at -p (along z; Dirac representation, all matrices real)
R9.<E9t, p9t, m9t> = QQ[]
one9 = identity_matrix(R9, 4); g0_9 = diagonal_matrix(R9, [1, 1, -1, -1])
g3_9 = matrix(R9, [[0, 0, 1, 0], [0, 0, 0, -1], [-1, 0, 0, 0], [0, 1, 0, 0]])
g5_9 = matrix(R9, [[0, 0, 1, 0], [0, 0, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]])
assert g0_9^2 == one9 and g3_9^2 == -one9 and g5_9^2 == one9 and g5_9*g0_9 == -g0_9*g5_9 and g5_9*g3_9 == -g3_9*g5_9 and g0_9*g3_9 == -g3_9*g0_9
ps9, pp9 = E9t*g0_9 - p9t*g3_9, E9t*g0_9 + p9t*g3_9
t5_9 = -((ps9 + m9t*one9)*g5_9*(pp9 - m9t*one9)*g5_9).trace()                                     # Gamma = i gamma_5 = Gamma-bar
t05_9 = ((ps9 + m9t*one9)*(g0_9*g5_9)*(pp9 - m9t*one9)*(g0_9*g5_9)).trace()                       # Gamma = gamma^0 gamma_5 = Gamma-bar
t1_9 = ((ps9 + m9t*one9)*(pp9 - m9t*one9)).trace()                                                  # Gamma = 1 = Gamma-bar
J9 = R9.ideal([E9t^2 - p9t^2 - m9t^2])
assert J9.reduce(t5_9 - 8*E9t^2) == 0 and J9.reduce(t05_9 - 8*m9t^2) == 0 and J9.reduce(t1_9 - 8*p9t^2) == 0
OK(u"the vertex: the sum over the spins of |u-bar Gamma v|^2 for a fermion at p and an antifermion at -p is 8 p^2 for Gamma = 1, 8 E_p^2 for Gamma = i gamma_5 and 8 m^2 for Gamma = gamma^0 gamma_5 (Sage, Dirac matrices)   [eq:vertices]")
#   (8a) two fermions.  C = i gamma^2 gamma^0 is real in the Dirac representation (i gamma^2 = [[0, i s2], [-i s2, 0]] with
#   i s2 = [[0, 1], [-1, 0]]); C gamma^mu^T C^-1 = -gamma^mu, and with the spin sum of u u-bar the spinors C u-bar^T sum to
#   C (pslash + m)^T gamma^0 C^dagger gamma^0 = pslash - m, the spin sum of v v-bar: they are the spinors v.  The amplitude of
#   two fermions at p and -p from the vertex Gamma C is u-bar(p) Gamma C u-bar(-p)^T, and its sum over the spins is
#   tr[Gamma C (p'slash + m)^T gamma^0 (Gamma C)^dagger gamma^0 (pslash + m)], p' = (E, -p): all matrices real, dagger = T
g1_9 = matrix(R9, [[0, 0, 0, 1], [0, 0, 1, 0], [0, -1, 0, 0], [-1, 0, 0, 0]])                          # gamma^1
ig2_9 = matrix(R9, [[0, 0, 0, 1], [0, 0, -1, 0], [0, -1, 0, 0], [1, 0, 0, 0]])                         # i gamma^2
C9 = ig2_9*g0_9
assert g1_9^2 == -one9 and ig2_9^2 == one9 and g1_9*ig2_9 == -ig2_9*g1_9 and ig2_9*g3_9 == -g3_9*ig2_9 and ig2_9*g0_9 == -g0_9*ig2_9
assert g5_9 == g0_9*g1_9*ig2_9*g3_9                                                                    # gamma_5 = i gamma^0 gamma^1 gamma^2 gamma^3
assert C9^2 == -one9 and C9.transpose() == -C9
assert all(C9*G_.transpose()*C9.inverse() == -G_ for G_ in (g0_9, g1_9, ig2_9, g3_9)) and C9*g5_9 == g5_9*C9
assert C9*(ps9 + m9t*one9).transpose()*g0_9*C9.transpose()*g0_9 == ps9 - m9t*one9
dq9 = lambda G_, s_: ((G_*C9)*(pp9 + s_*m9t*one9).transpose()*g0_9*(G_*C9).transpose()*g0_9*(ps9 + s_*m9t*one9)).trace()
assert J9.reduce(dq9(g5_9, 1) - 8*E9t^2) == 0 and J9.reduce(dq9(one9, 1) - 8*p9t^2) == 0
#   the other time order, which the loop adds: an antifermion pair from the same vertex, two holes in the sea, with the same weights
bw9 = lambda G_, Gb_: ((ps9 - m9t*one9)*G_*(pp9 + m9t*one9)*Gb_).trace()
assert J9.reduce(-bw9(g5_9, g5_9) - 8*E9t^2) == 0 and J9.reduce(bw9(one9, one9) - 8*p9t^2) == 0 and J9.reduce(bw9(g0_9*g5_9, g0_9*g5_9) - 8*m9t^2) == 0
assert J9.reduce(dq9(g5_9, -1) - 8*E9t^2) == 0 and J9.reduce(dq9(one9, -1) - 8*p9t^2) == 0
OK(u"two fermions: C = i gamma^2 gamma^0 is real, C^2 = -1, C^T = -C, C gamma^mu^T C^-1 = -gamma^mu for mu = 0..3, C gamma_5 = gamma_5 C; the spinors C u-bar^T sum to pslash - m, so they are the spinors v; the sum over the spins of |u-bar(p) Gamma C u-bar(-p)^T|^2 is 8 E_p^2 for Gamma = gamma_5 and 8 p^2 for Gamma = 1; the other time order (v-bar Gamma u, and two holes v-bar Gamma C v-bar^T) has the same weights 8 p^2, 8 E_p^2, 8 m^2, so the loop of C gamma_5 is the loop of i gamma_5 mode by mode (Sage)   [eq:vertices]")
reg(u'eq:vertices', 'chk', u"§8: the traces in Q[E_p, p, m] modulo E_p^2 = p^2 + m^2 with the Dirac matrices; C real, its transposition rule and the spin sum of C u-bar^T")
#   the loop V_s of the vertex gamma^0 gamma_5 has no logarithm: the q^2 coefficient of V_s, -lim [Z_s(q) - pi m/(4q)]
#   = -int_0^infinity [f(p/Lambda)/E_p - 1] dp/p^2, tends to 1 (m = 1) for any window f; E_Lambda/Lambda for the sharp
#   cutoff
def _spinless_rules9():
    L_ = mpf(1000); out_ = [msqrt(L_*L_ + 1)/L_]
    for f_ in (lambda x_: mp.exp(-x_*x_), lambda x_: mp.exp(-x_**4)):
        out_.append(-mquad(lambda p_: (f_(p_/L_)/msqrt(p_*p_ + 1) - 1)/(p_*p_), [0, 1, 10, L_, 10*L_, mp.inf]))
    return out_
with mp.workdps(30):
    slr9 = _spinless_rules9()
assert all(abs(c_ - 1) < mpf(10)**(-5) for c_ in slr9)
OK(u"numbers: the q^2 coefficient of the spinless loop V_s at Lambda = 1000 m is %s (sharp cutoff, E_Lambda/Lambda), %s (window exp(-x^2)) and %s (window exp(-x^4)): r_e of the channel gamma^0 gamma_5 tends to 4/(pi m) whatever stops the momentum   [eq:spinors]" % tuple(mp.nstr(c_, 8) for c_ in slr9))
#   (9) the pion: the two forms of eq:reNJL; the sharp cutoff of S1; the numbers of the text
N9b, M9b, f9b = var('N9b M9b f9b')
assert bool((-8*pi/(N9b*M9b*(M9b/f9b)^2) + 8*pi*f9b^2/(N9b*M9b^3)).simplify_full() == 0)
assert bool((-8*pi/(M9b^2*(N9b*(M9b/f9b)^2/M9b)) + 8*pi*f9b^2/(N9b*M9b^3)).simplify_full() == 0)
OK(u"-8 pi/(N_c M g^2) with g = M/f_pi is -8 pi f_pi^2/(N_c M^3), and so is -8 pi/(m^2 g_s^2) with m = M and g_s^2 = N_c g^2/M (Sage)   [eq:reNJL]")
with mp.workdps(30):
    Lsh9 = mpf('659.4')/Mpi9                                                    # the sharp cutoff of S1, fitted to f_pi
    resh9 = 4/mp.pi*(msqrt(Lsh9**2 + 1)/Lsh9 - mp.asinh(Lsh9))*hc9/Mpi9
    reM9 = abs(reNJL9)*Mpi9/hc9
    radd9 = 4/mp.pi/(Lsh9*msqrt(Lsh9**2 + 1))*hc9/Mpi9                          # (4/(pi M)) M^2/(Lambda E_Lambda): what the cutoff that is kept adds
    rzsh9 = -4/mp.pi*(mp.asinh(Lsh9) - Lsh9/msqrt(Lsh9**2 + 1))*hc9/Mpi9        # -(4/(pi M)) Z(M) with the same cutoff: r_e of eq:reNJL if the fit were exact
    gs9 = 8/(mp.pi*abs(kfre9))
    qs9 = [(qstar_n(L_, mpf(1)), 1/re_f(L_)) for L_ in (mpf(5), mpf(20), mpf(100))]
assert abs(resh9 + mpf('0.346')) < mpf('0.002') and abs(reM9 - mpf('0.777')) < mpf('0.002') and abs(gs9 - mpf('1.488')) < mpf('0.002')
assert all(r_ < q_ < 0 for q_, r_ in qs9) and all(abs(q_/r_ - 1) < abs(qp_/rp_ - 1) for (q_, r_), (qp_, rp_) in zip(qs9[1:], qs9[:-1]))
OK(u"numbers: the sharp cutoff Lambda = 659.4 MeV of S1 gives r_e = %s fm by eq:Dexp; |r_e| M = %s; gamma_s = 8/(pi k_F |r_e|) = %s at k_F r_e = -1.7114; q_* = %s, %s, %s against 1/r_e = %s, %s, %s at Lambda = 5, 20, 100 m   [eq:reNJL] [eq:twochannel] [eq:Dexp]"
   % tuple(mp.nstr(x_, 4) for x_ in (resh9, reM9, gs9) + tuple(q_ for q_, r_ in qs9) + tuple(r_ for q_, r_ in qs9)))
assert abs(resh9 - rzsh9 - radd9) < mpf(10)**(-25) and abs(rzsh9 - reNJL9) < mpf(10)**(-4) and abs(radd9 - mpf('0.1593')) < mpf('0.0002')
OK(u"numbers: with the sharp cutoff kept, r_e of eq:Dexp is -(4/(pi M)) Z(M) + (4/(pi M)) M^2/(Lambda E_Lambda) exactly; at Lambda = 659.4 MeV the second term is %s fm, and -(4/(pi M)) Z(M) = %s fm is r_e of eq:reNJL to %s fm (the cutoff of S1 is quoted to 0.1 MeV)   [eq:reNJL] [eq:Dexp]"
   % (mp.nstr(radd9, 4), mp.nstr(rzsh9, 5), mp.nstr(abs(rzsh9 - reNJL9), 2)))
reg(u'eq:twobody',   'chk', u"§8: eq:ell2 and eq:heights at Delta = 0; numbers at three momenta for three (m, mu)")
reg(u'eq:Zfield',    'chk', u"§8: dV/d(mu^2) of eq:Vdef against the integral; its regular part at q -> 0 by quadrature, at three cutoffs")
reg(u'eq:kcot',      'num', u"§8: the phase computed from eq:Vdef as -k Re D/Im D, its slope against r_e + 1/(a m^2) for three q_B; the NJL pion at the physical coupling")
reg(u'eq:Dexp',      'chk', u"§8: eq:Vdef expanded in q, coefficients by differentiation at three cutoffs; the imaginary part at q = -ik")
reg(u'eq:re',        'num', u"§8: the asymptotic form of r_e, remainders at three cutoffs")
reg(u'eq:spinors',   'chk', u"§8: the identity by Sage and by quadrature at three cutoffs; V_s in closed form and its q^2 coefficient; r_e as the spinless part minus the logarithm")
reg(u'eq:twochannel','def', u"§8: the two-channel mean field; the equations eq:Qinf with lambda approach it as k_F -> 0 at fixed k_F r_e (numbers)")
reg(u'eq:reNJL',     'chk', u"§8: algebra by Sage; the number with the parameters of S1")
F(u"""
\\subsection{The amplitude of two particles}
The function $V$ of \\eqref{eq:Vdef} does more than fix the coupling.  With
$q_B$ replaced by a variable $q$ it is the vacuum loop of two particles at the
total energy $2\\sqrt{m^{2}-q^{2}}$, and $1/(NG)-V$ is the denominator of their
scattering amplitude.  With the scattering length defined at the threshold of
two particles, $(\\pi m/2)/a\\equiv V|_{q=0}-1/(NG)$, as in
L.~He and P.~Zhuang, Phys.\\ Rev.\\ D \\textbf{75}, 096003 (2007), its expansion near
the threshold is
\\begin{equation}\\label{eq:Dexp}
  \\frac{2}{\\pi m}\\Bigl[\\frac{1}{NG}-V\\Bigr]=-\\frac{1}{a}+q-\\tfrac12\\,r_e\\,q^{2}+O(q^{3}),\\qquad
  r_e=\\frac{4}{\\pi m}\\Bigl[\\frac{E_\\Lambda}{\\Lambda}-\\operatorname{arsinh}\\frac{\\Lambda}{m}\\Bigr] .
\\end{equation}
In terms of $a$ the gap equation \\eqref{eq:gapren} is
$D|_{q_B=0}+\\pi m/2a=0$, for either sign of $a$: this is the form that is used
where the attraction binds nothing and no real $q_B$ exists.
A bound pair is the zero at $q=q_B$.  Above the threshold, at $q=-ik$, and with the factor
$m/\\sqrt{m^{2}+k^{2}}$ of the relativistic phase space, the left side is
$k\\cot\\delta-ik$, where $\\delta$ is the phase shift of two particles of
relative momentum $k$, so that
\\begin{equation}\\label{eq:kcot}
  k\\cot\\delta=-\\frac{1}{a}+\\frac12\\Bigl[r_e+\\frac{1}{a\\,m^{2}}\\Bigr]k^{2}+\\dots,\\qquad k\\ll m .
\\end{equation}
The second term in the bracket comes from that factor alone and is
small near the resonance, $|1/a|\\ll m^{2}|r_e|$.  The effective range of the
phase is therefore $r_e+1/(am^{2})$, which at the resonance, $1/a=0$, is
$r_e$; $r_e$ itself does not depend on the
coupling, it is a property of the channel, and in this document the effective
range means $r_e$.  For a sharp cutoff above $\\Lambda_0=@L0@\\,m$, $r_e$
is negative, and at a large cutoff it grows as a logarithm,
\\begin{equation}\\label{eq:re}
  r_e=-\\frac{4}{\\pi m}\\Bigl[\\ln\\frac{2\\Lambda}{m}-1\\Bigr]+O(\\Lambda^{-2}) .
\\end{equation}
With all momenta integrated, the scale $\\lambda$ of Sec.~\\ref{sec:crossover}
stands in place of the cutoff here as well, and nothing is dropped:
\\begin{equation*}
  r_e=-\\frac{4}{\\pi m}\\Bigl[\\ln\\frac{2\\lambda}{m}-1\\Bigr] .
\\end{equation*}
A sharp cutoff at $\\Lambda$ gives this range with $\\lambda=\\Lambda$, plus
$m/(\\pi\\Lambda^{2})+O(\\Lambda^{-4})$; the sign of $r_e$ changes at $\\Lambda_0$
for the sharp cutoff and at $\\lambda=\\tfrac12e\\,m=@LAM0@\\,m$ with all momenta
integrated.  The two roots of the quadratic in
\\eqref{eq:Dexp} meet at $q=1/r_e$, which estimates the point $q_*$ where the
virtual state leaves the real axis: at $\\Lambda=5m$, $20m$ and $100m$,
$q_*=@QS1@\\,m$, $@QS2@\\,m$ and $@QS3@\\,m$ against $1/r_e=@RI1@\\,m$,
$@RI2@\\,m$ and $@RI3@\\,m$, and $|q_*|$ falls as $1/\\ln(2\\Lambda/m)$.  For a nonrelativistic contact
interaction the effective range is not negative: $r_e=4/\\pi\\Lambda$ at a sharp
cutoff $\\Lambda$, and it vanishes as the cutoff is removed.  The loop then has
no maximum on the side $q<0$, and a virtual state exists at every negative scattering length; the
point $q_*$ is the signature of the negative effective range of the
relativistic pair.

\\subsection{The effective range from the circle}
The figure of Sec.~\\ref{sec:sum} gives this expansion directly.  At
$\\Delta=0$ and $\\mu<m$ the apex lies on the base, between the points $\\pm
E_p$.  The ellipse through it is the segment between its foci, so that $h_E=0$
and $S/2=E_p$, and the height of the circle above $\\mu$ is
\\begin{equation}\\label{eq:twobody}
  h_\\mu^{2}=p^{2}+q^{2},\\qquad q^{2}=m^{2}-\\mu^{2},\\qquad
  \\frac{\\partial S}{\\partial(\\Delta^{2})}\\bigg|_{\\Delta=0}=\\frac{S/2}{h_\\mu^{2}}=\\frac{E_p}{p^{2}+q^{2}} .
\\end{equation}
The square of the height above $\\mu$ is the denominator of the loop, and at
$p=0$ the height is $q$ itself: the binding momentum of a pair is the height
of the smallest circle above the foot of the apex.  The pair term of
\\eqref{eq:diffrel} is the radius over the square of this height, and $V$ is
its sum.  For the point of the circle above $\\mu$, $(S/2)^{2}=\\mu^{2}+h_\\mu^{2}$,
and the sum splits in two,
\\begin{equation}\\label{eq:spinors}
  V(\\Lambda,q)=\\int_0^{\\Lambda}\\frac{p^{2}\\,dp}{E_p}+\\mu^{2}\\int_0^{\\Lambda}\\frac{p^{2}\\,dp}{E_p\\,h_\\mu^{2}}
  =\\int_0^{\\Lambda}\\frac{p^{2}\\,dp}{E_p}+\\Bigl(\\frac{E_{\\rm pair}}{2m}\\Bigr)^{2}V_s(\\Lambda,q),\\qquad
  V_s(\\Lambda,q)=\\int_0^{\\Lambda}\\frac{m^{2}}{E_p}\\,\\frac{p^{2}\\,dp}{p^{2}+q^{2}},
\\end{equation}
with $E_{\\rm pair}=2\\mu=2\\sqrt{m^{2}-q^{2}}$, the energy of the pair.  The
first sum does not depend on that energy; the coupling takes it together with
the value of the second at the threshold, $m^{2}\\int_0^{\\Lambda}dp/E_p$.  The
second carries the energy, through $\\mu^{2}$ alone.  At the threshold the
height above $\\mu$ is the momentum itself, the measure cancels against it, and
what is left is $\\int_0^{\\Lambda}dp/E_p=\\operatorname{arsinh}(\\Lambda/m)$, the
sum of the inverse radii, which grows as a logarithm because the radius grows
only linearly with the momentum.  As the pair binds deeper, the foot of the
apex moves towards the centre and $\\mu^{2}$ falls by $q^{2}$.  This gives the
logarithm $-\\operatorname{arsinh}(\\Lambda/m)$ in the coefficient of $q^{2}$ in
$V$, and $V_s$ adds $E_\\Lambda/\\Lambda$ of its own: that is \\eqref{eq:Dexp}.
The same number is the normalization of the field of the pair of
Sec.~\\ref{sec:crossover}, the response of the pair term to $\\mu^{2}$,
\\begin{equation}\\label{eq:Zfield}
  Z(q)\\equiv\\frac{\\partial V}{\\partial(\\mu^{2})}=\\int_0^{\\Lambda}\\frac{(S/2)\\,p^{2}\\,dp}{h_\\mu^{4}}
  =\\frac{\\pi m}{4q}+\\operatorname{arsinh}\\frac{\\Lambda}{m}-\\frac{E_\\Lambda}{\\Lambda}+O(q),\\qquad
  r_e=-\\frac{4}{\\pi m}\\lim_{q\\to0}\\Bigl[Z(q)-\\frac{\\pi m}{4q}\\Bigr] ,
\\end{equation}
where the first term is the threshold of two free particles.  A negative
effective range is a positive normalization of the field of the pair.

\\subsection{The closed channel}
A potential well of radius $R$ has $r_e$ of the order of $R$, and a contact
interaction of nonrelativistic particles has $r_e=4/(\\pi\\Lambda)$, which
vanishes as the cutoff is removed.  A negative effective range much longer
than the range of the force is the mark of a pair that spends part of its time
in another state, a closed channel, as at a Feshbach
resonance (D.~S.~Petrov, Phys.\\ Rev.\\ Lett.\\ \\textbf{93}, 143201 (2004); V.~Gurarie and L.~Radzihovsky, Ann.\\ Phys.\\ \\textbf{322}, 2 (2007); C.~Chin,
R.~Grimm, P.~Julienne and E.~Tiesinga, Rev.\\ Mod.\\ Phys.\\ \\textbf{82}, 1225 (2010)).

No closed channel has been put in here.  Its part is played by the pair itself
at relative momenta far above the mass, at the end of the arc.  There a mode
holds the charge
$\\mu\\Delta^{2}/p^{3}$ of Sec.~\\ref{sec:weights}, and these modes carry the
logarithm of the density, which is counted from the scale $\\lambda$; seen
from $k\\ll m$ they act as a second channel.  In the model itself the pair is
composite in the
sense of Eguchi, Sec.~\\ref{sec:crossover}, and the closed channel belongs to its
low-energy description.

The mean-field crossover with a finite effective range is that of the
two-channel model of a Feshbach resonance (V.~Gurarie and L.~Radzihovsky, Ann.\\ Phys.\\ \\textbf{322}, 2 (2007)).
In a boson--fermion model the effective range comes from the coupling of the
boson to the fermions (J.~Deng, A.~Schmitt and Q.~Wang, Phys.\\ Rev.\\ D
\\textbf{76}, 034013 (2007)), and J.~Braun, J.\\ Phys.\\ G \\textbf{39}, 033001
(2012), discusses the narrow resonance as the limit of a small boson--fermion
coupling.  For two spin states, $n=k_F^{3}/3\\pi^{2}$, and in the measure used here its
gap equation and density are
\\begin{equation}\\label{eq:twochannel}
  \\begin{gathered}
  \\int_0^{\\infty}\\Bigl[\\frac{k^{2}}{2E_k}-m\\Bigr]dk+\\frac{\\pi m}{2}\\Bigl[\\frac{1}{a}-r_e\\,m\\,\\mu_{\\rm nr}\\Bigr]=0,\\\\
  \\tfrac13k_F^{3}=\\int_0^{\\infty}k^{2}v_k^{2}\\,dk+\\frac{\\pi}{4}\\,m^{2}|r_e|\\,\\Delta^{2},\\qquad
  E_k=\\sqrt{\\bigl(k^{2}/2m-\\mu_{\\rm nr}\\bigr)^{2}+\\Delta^{2}} .
  \\end{gathered}
\\end{equation}
Here $\\mu_{\\rm nr}\\equiv\\mu-m$, and
$v_k^{2}=\\tfrac12[1-(k^{2}/2m-\\mu_{\\rm nr})/E_k]$ is the occupation of a mode.
The last term is the density of the fermions bound in closed-channel
molecules, twice the density of the molecules; with $r_e=0$
these are the equations of Marini, Pistolesi and Strinati (Sec.~\\ref{sec:levels}).

Let $k_F/m\\to0$ with $k_Fr_e=-(4/\\pi)(k_F/m)[\\ln(2\\lambda/m)-1]$ fixed, so that
$\\lambda$ is exponentially large.  Then \\eqref{eq:Qinf}, with $\\lambda$ in
place of $\\Lambda$ and the coupling given by $a$, become
\\eqref{eq:twochannel}.  The logarithm of the density,
$\\mu\\Delta^{2}\\ln(2\\lambda/\\ell_0)\\to m\\Delta^{2}\\ln(2\\lambda/m)$, is,
together with a constant from $q_\\mu$, the part of the density that the
two-channel model assigns to the closed channel,
$\\tfrac{\\pi}{4}m^{2}|r_e|\\Delta^{2}=m\\Delta^{2}[\\ln(2\\lambda/m)-1]$.  The
logarithm of the gap equation,
$(\\mu^{2}-m^{2}-\\tfrac12\\Delta^{2})\\ln(2\\lambda/\\ell_0)\\to
2m\\mu_{\\rm nr}\\ln(2\\lambda/m)$, is, together with a constant from $D_0$, the
dependence of the coupling on the energy,
$-\\tfrac{\\pi}{2}m\\,r_e\\,m\\mu_{\\rm nr}=2m\\mu_{\\rm nr}[\\ln(2\\lambda/m)-1]$.  At $k_Fr_e=-1.711$, for
example, the two-channel model gives
$\\Delta/\\varepsilon_F=@TC1@$, $@TC2@$, $@TC3@$ at $1/(k_Fa)=-1$, $0$, $1$
($\\varepsilon_F=k_F^{2}/2m$), and the relativistic equations give the same
numbers to $@DV1@$ at $k_F=0.05\\,m$ and to $@DV2@$ at $k_F=0.01\\,m$.  The
relativistic crossover at $k_F\\ll m$ is thus that of a resonance of finite
width.

The resonance is narrow for the crossover,
$\\gamma_s=(8/\\pi)/(k_F|r_e|)\\ll1$ in the notation of Gurarie and Radzihovsky, only when
$\\ln(2\\lambda/m)\\gg2m/k_F$; the example above has $\\gamma_s=@GS@$.  At a
fixed $\\lambda$ the product $k_Fr_e$ vanishes as $k_F/m\\to0$, and the
crossover tends to that of Marini, Pistolesi and Strinati
(Sec.~\\ref{sec:nonrel}).

\\subsection{The pion}
In the Nambu--Jona-Lasinio model of S1 the scale $\\lambda$ is
fixed by the pion decay constant, $f_\\pi^{2}=(N_cM^{2}/2\\pi^{2})[\\ln(2\\lambda/M)-1]$,
(S1.73), and the
quark--antiquark channel of the pion has
\\begin{equation}\\label{eq:reNJL}
  r_e=-\\frac{8\\pi f_\\pi^{2}}{N_cM^{3}}=-\\frac{8\\pi}{N_cM\\,g_{\\pi qq}^{2}}\\approx@RENJL@\\ \\text{fm},
  \\qquad g_{\\pi qq}=\\frac{M}{f_\\pi},
\\end{equation}
for $M=303.5$~MeV and $f_\\pi=92.4$~MeV: the effective range the channel
would have at resonance.  The second form is the effective range
$-8\\pi/(m^{2}g_s^{2})$ of the two-channel model of Gurarie and Radzihovsky,
with the pion as the molecule and $g_s^{2}=N_cg_{\\pi qq}^{2}/M$ as its coupling
to a quark and an antiquark at the threshold.  With the cutoff removed,
$|r_e|=@REM@/M$ is shorter than the Compton wavelength of the quark, so the
channel is not close to a narrow resonance, and $r_e$ does not measure a
closed-channel admixture of the pion.  At the coupling of S1 the pion is bound
deep, $q_B\\approx M$, and the effective range of the phase,
$r_e+1/(aM^{2})\\approx+@RPH@$~fm, has the other sign.  With a sharp cutoff
kept at $\\Lambda=659.4$~MeV and fitted to the same $f_\\pi$ (S1, Sec.~7.5),
\\eqref{eq:Dexp} gives $r_e=@RESH@$~fm: the cutoff that is kept adds
$(4/\\pi M)\\,M^{2}/(\\Lambda E_\\Lambda)=@RADD@$~fm, a term that vanishes when
all momenta are integrated.
""".replace(u"@TC1@", mp.nstr(TC9[0][1], 4)).replace(u"@TC2@", mp.nstr(TC9[1][1], 4)).replace(u"@TC3@", mp.nstr(TC9[2][1], 4))
   .replace(u"@DV1@", sci9(dev9[mpf(1)/20])).replace(u"@DV2@", sci9(dev9[mpf(1)/100])).replace(u"@RENJL@", u"%.2f" % float(reNJL9))
   .replace(u"@L0@", mp.nstr(L09, 4)).replace(u"@QBPI@", mp.nstr(qpi9, 2)).replace(u"@RPH@", mp.nstr(rph9, 2))
   .replace(u"@QS1@", mp.nstr(qs9[0][0], 2)).replace(u"@QS2@", mp.nstr(qs9[1][0], 2)).replace(u"@QS3@", mp.nstr(qs9[2][0], 2))
   .replace(u"@RI1@", mp.nstr(qs9[0][1], 2)).replace(u"@RI2@", mp.nstr(qs9[1][1], 2)).replace(u"@RI3@", mp.nstr(qs9[2][1], 2))
   .replace(u"@GS@", mp.nstr(gs9, 2)).replace(u"@RESH@", mp.nstr(resh9, 2)).replace(u"@REM@", mp.nstr(reM9, 2))
   .replace(u"@RADD@", mp.nstr(radd9, 2)).replace(u"@LAM0@", mp.nstr(lam09, 4)))


# ---- figure: the effective range ------------------------------------------------------------------------------------------
def rg_V(L_, q_):
    E_ = mp.sqrt(L_*L_ + 1); a_ = mp.sqrt(1 - q_*q_)
    return (L_*E_ + mp.asinh(L_))/2 - q_*q_*mp.asinh(L_) - q_*a_*(mp.pi/2 - mp.atan(q_*E_/(L_*a_)))
def rg_kcot(L_, k_):
    return mp.re((2/mp.pi)*(rg_V(L_, mpf(0)) - rg_V(L_, mp.mpc(0, -1)*k_))/mp.sqrt(1 + k_*k_))
rg_full = lambda L_: 4/mp.pi*(mp.sqrt(L_*L_ + 1)/L_ - mp.asinh(L_))
rg_spin = lambda L_: 4/mp.pi*mp.sqrt(L_*L_ + 1)/L_                                  # spinless particles, eq:spinors
rg_nr = lambda L_: 4/(mp.pi*L_)
assert all(abs(rg_kcot(L_, mpf(10)**(-3))*mpf(10)**6 - rg_full(L_)/2) < mpf(10)**(-4) for L_ in (mpf(5), mpf(20), mpf(100)))
rg_L0 = mp.findroot(rg_full, mpf('1.5'))
assert abs(rg_full(mpf(1000)) + 4/mp.pi*(mp.log(2000) - 1)) < mpf(10)**(-6)
OK(u"Fig. range: the slope of k cot(delta) at k -> 0 is r_e/2 at lambda = 5, 20, 100 m; the full r_e changes sign at Lambda_0 = %s m and approaches -(4/pi)(ln 2L - 1)   [eq:re]" % mp.nstr(rg_L0, 6))
rg_ks2 = [i_/80.0r for i_ in range(21)]
rg_kc = {str(L_): [0.0r if k2_ == 0 else float(rg_kcot(mpf(L_), mp.sqrt(mpf(k2_)))) for k2_ in rg_ks2] for L_ in (5, 20, 100)}
rg_Ls = [mpf(10)**(mpf(i_)/40) for i_ in range(-40, 121)]
FIGS.effective_range(FIGDIR + '/range', rg_ks2, rg_kc, [float(L_) for L_ in rg_Ls], [float(rg_full(L_)) for L_ in rg_Ls],
                     [float(rg_spin(L_)) for L_ in rg_Ls], [float(rg_nr(L_)) for L_ in rg_Ls], float(rg_L0))
#   (5c) the two forms of eq:reNJL off the chiral limit.  Both forms are read off Z of eq:Zfield at Delta = 0, Z(q) =
#   int E_p p^2 dp/(p^2+q^2)^2 = -dV/d(q^2): at the threshold r_e = -(4/(pi M)) K, K = lim [Z - pi M/(4q)]; at the
#   pion pole q_B the residue gives g_piqq^2 = 2 pi^2/(N_c Z(q_B)), normalized by the chiral limit, where Z(M) = int
#   p^2/E^3 is the integral of f_pi
def _gt9():
    K_ = Lg9 - 1                                                                  # ln(2 lambda/M) - 1 = 2 pi^2 f_pi^2/(N_c M^2)
    dZ_ = lambda q2_: mquad(lambda p_: msqrt(p_*p_ + 1)*p_*p_/(p_*p_ + q2_)**2 - p_*p_/(p_*p_ + 1)**(mpf(3)/2), [0, 1, 10, mp.inf])
    q2_ = qpi9**2; x2_ = (mpi9/Mpi9)**2                                           # units of M
    L_ = mpf(30)
    Zq_ = mquad(lambda p_: msqrt(p_*p_ + 1)*p_*p_/(p_*p_ + q2_)**2, [0, 1, L_])
    dres_ = abs(mp.diff(lambda s_: V_n(L_, mpf(1), msqrt(1 - s_/4)), x2_) - Zq_/4)            # dV/ds = Z/4 at the pole
    ZM_ = mquad(lambda p_: p_*p_/(p_*p_ + 1)**(mpf(3)/2), [0, 1, L_]); Ksh_ = mp.asinh(L_) - msqrt(L_*L_ + 1)/L_
    dsh_ = abs(ZM_ - Ksh_ - 1/(L_*msqrt(L_*L_ + 1)))                              # sharp cutoff: Z(M) - K = M^2/(Lambda E_Lambda)
    gt_ = abs(2*mp.pi**2/(3*K_) - (Mpi9/fpi9)**2)                                 # chiral limit, the cutoff removed: 2 pi^2/(N_c Z(M)) = M^2/f_pi^2
    d2_ = mp.diff(lambda y_: dZ_(1 - y_/4), 0)                                    # dZ/ds at s = 0: 1/(6 M^2)
    x139_ = (mpf('139.57')/Mpi9)**2
    return K_, dZ_(q2_), x2_/6, dres_, dsh_, gt_, d2_, dZ_(1 - x139_/4)/K_
with mp.workdps(30):
    gtK9, gtdZ9, gtser9, gtres9, gtsh9, gtgt9, gtd29, gt1399 = _gt9()
_tz9 = lambda x_: mp.nstr(x_, 2) if x_ != 0 else u'all 30 digits'
assert gtres9 < mpf(10)**(-15) and gtsh9 < mpf(10)**(-20) and gtgt9 < mpf(10)**(-20) and abs(gtd29 - mpf(1)/6) < mpf(10)**(-10)
assert abs(gtdZ9 - gtser9) < gtser9/10 and abs(gt1399 - mpf('0.0597')) < mpf(10)**(-4)
OK(u"the two forms of eq:reNJL off the chiral limit, from Z of eq:Zfield at Delta = 0: dV/ds = Z/4 at the pole (s the square of the energy of the pair) to %s; in the chiral limit 2 pi^2/(N_c Z(M)) = M^2/f_pi^2 (Goldberger-Treiman) to %s with the cutoff removed, and with a sharp cutoff Z(M) - K = M^2/(Lambda E_Lambda) to %s; d[Z(q) - Z(M)]/ds = 1/(6 M^2) at s = 0 to %s.  At m_pi = 131.7 MeV: q_B = %s M, Z(q_B) - Z(M) = %s (m_pi^2/6M^2 = %s), a fraction %s of K = %s: the residue form puts |r_e| that much above the f_pi form; at m_pi = 139.57 MeV the fraction is %s   [eq:reNJL] [eq:Zfield]"
   % (_tz9(gtres9), _tz9(gtgt9), _tz9(gtsh9), _tz9(abs(gtd29 - mpf(1)/6)), mp.nstr(qpi9, 6), mp.nstr(gtdZ9, 6),
      mp.nstr(gtser9, 6), mp.nstr(gtdZ9/gtK9, 4), mp.nstr(gtK9, 6), mp.nstr(gt1399, 4)))
pz9, mz9, qz9 = var('pz9 mz9 qz9', domain='positive')
zi9 = sqrt(pz9^2 + mz9^2)*pz9^2/(pz9^2 + qz9^2)^2                                  # the integrand of Z, eq:Zfield at Delta = 0
assert bool(limit(pz9*zi9, pz9=oo) == 1)
assert bool(limit(pz9^3*(zi9 - 1/pz9), pz9=oo) == mz9^2/2 - 2*qz9^2)
OK(u"the integrand of Z(q) is 1/p + (m^2/2 - 2q^2)/p^3 + ... at every q: the cutoff enters Z at every energy of the pair through the same logarithm, and Z at two energies differs by a convergent integral (Sage)   [eq:Zfield] [eq:Vdef]")
F(u"""
The two forms of \\eqref{eq:reNJL} are values of one function, the
normalization \\eqref{eq:Zfield} of the field of the pair, at different
energies of the pair.  In the momentum
\\begin{equation*}
  Z(q)=\\int_0^{\\Lambda}\\frac{E_p\\,p^{2}\\,dp}{(p^{2}+q^{2})^{2}}=-\\frac{\\partial V}{\\partial(q^{2})} .
\\end{equation*}
At the threshold of two quarks, $q\\to0$, it gives the effective range,
$r_e=-(4/\\pi M)K$ with
$K=\\lim_{q\\to0}[Z(q)-\\pi M/4q]=\\operatorname{arsinh}(\\Lambda/M)-E_\\Lambda/\\Lambda$,
which with the cutoff removed is $\\ln(2\\lambda/M)-1=@GTK@$.  At zero energy,
$q=M$, it is $Z(M)=\\int_0^{\\Lambda}p^{2}dp/E_p^{3}$, the integral of $f_\\pi$ in
S1, $f_\\pi^{2}=(N_cM^{2}/2\\pi^{2})\\,Z(M)$.  At a vanishing gap this is also
the coefficient of $\\mu^{2}\\Delta^{2}$ in \\eqref{eq:integral}: at any gap
$S=2E_\\rho+\\mu^{2}\\Delta^{2}/E_\\rho^{3}+O(\\mu^{4})$ with
$E_\\rho^{2}=p^{2}+M^{2}+\\Delta^{2}$, so that the coefficient is the same
integral with $\\rho$ in place of $M$.  The scale that $f_\\pi$ fixes is thus
the scale of the logarithm of the medium.  With the cutoff removed $Z(M)=K$; with a
sharp cutoff $Z(M)-K=M^{2}/(\\Lambda E_\\Lambda)$.  The same number thus
appears at two places of the curve of the loop: with the cutoff removed, and
in units of the mass, $M\\,r_e=-(4/\\pi)K$ is its curvature at the threshold,
where Fig.~\\ref{fig:pole} shows it, and its slope at the end $q=M$, beyond
the frame of that figure, where the pion of the chiral limit sits.  At the
pole of the pion,
$q=q_B$ with $2(M^{2}-q_B^{2})^{1/2}=m_\\pi$, $Z$ gives the residue of the
amplitude of a quark and an antiquark: with $s=4(M^{2}-q^{2})$ the square of
the energy of the pair, $\\partial V/\\partial s=Z/4$, and the coupling of the
pion to the quarks read off the residue is $g_{\\pi qq}^{2}=2\\pi^{2}/[N_cZ(q_B)]$,
in the normalization fixed by the chiral limit.  By \\eqref{eq:Vdef} this pole
is the onset of the pion phase, $2\\mu=\\mu_I=m_\\pi$.  In the chiral limit it is
at zero energy, $q_B=M$: the coupling is $g_{\\pi qq}=M/f_\\pi$, the relation of
Goldberger and Treiman, the second form of \\eqref{eq:reNJL} is
$-(4/\\pi M)Z(M)$, and with the cutoff removed the two forms coincide.

Off the chiral limit the two forms part.  The first holds at any current mass
of the quarks: S1 defines $f_\\pi$ by the integral at zero momentum, and
neither $Z(M)$ nor $K$ contains the current mass.  The second depends on it
through the pole.  For the pion of S1, $m_\\pi=131.7$~MeV, the pole is at
$q_B=@GTQB@\\,M$, and
\\begin{equation*}
  Z(q_B)-Z(M)=\\int_0^{\\infty}\\Bigl[\\frac{E_p\\,p^{2}}{(p^{2}+q_B^{2})^{2}}-\\frac{p^{2}}{E_p^{3}}\\Bigr]dp
  =@GTDZ@\\simeq\\frac{m_\\pi^{2}}{6M^{2}}=@GTSER@ ,
\\end{equation*}
a convergent integral, the same for every rule, since the integrand of $Z$
falls as $1/p$ at every energy of the pair; its first term is the slope of $Z$
at the chiral limit, $\\partial Z/\\partial s=1/6M^{2}$.  This is @GTREL@~per cent
of $K$, and by as much the second form of \\eqref{eq:reNJL}, with the coupling
read off the residue at the pole, gives a larger $|r_e|$ than the first.
""".replace(u"@GTK@", mp.nstr(gtK9, 3)).replace(u"@GTQB@", mp.nstr(qpi9, 3)).replace(u"@GTDZ@", mp.nstr(gtdZ9, 3))
   .replace(u"@GTSER@", mp.nstr(gtser9, 3)).replace(u"@GTREL@", u"%.1f" % float(100*gtdZ9/gtK9)))
#   (5d) one integral, and one number left after the vacuum.  Symbolic (Sage): the term mu^2 of S at any gap and the
#   coefficient of mu^2 Delta^2; at fixed lambda the hump of (S1.73), its top; at fixed f_pi the minimum of lambda;
#   r_e and lambda through t = ln(M/M_*); dB'/dM from (S1.72) with A' eliminated; B' of (S1.74) at small m_pi; the
#   shift of the mass and of f_pi with the current mass to first order.  Numbers: the mean-field family of S1 at fixed
#   A' and lambda, from the chiral limit.
pk9, Mk9, Dk9, lk9, fk9, Nk9, mk9, Ak9 = var('pk9 Mk9 Dk9 lk9 fk9 Nk9 mk9 Ak9', domain='positive')
muk9 = var('muk9'); tk9 = var('tk9', domain='real')
Ek9 = sqrt(pk9^2 + Mk9^2); Erk9 = sqrt(pk9^2 + Mk9^2 + Dk9^2)
Sk9 = sqrt((Ek9 + muk9)^2 + Dk9^2) + sqrt((Ek9 - muk9)^2 + Dk9^2)
assert bool((Sk9.subs(muk9=0) - 2*Erk9).simplify_full() == 0)
assert bool((diff(Sk9, muk9, 2).subs(muk9=0)/2 - Dk9^2/Erk9^3).simplify_full() == 0)
assert bool((diff(Sk9, muk9, 2, Dk9, 2).subs(muk9=0).subs(Dk9=0)/4 - 1/Ek9^3).simplify_full() == 0)
Kk9 = log(2*lk9/Mk9) - 1                                                          # K with the cutoff removed
f2k9 = Nk9*Mk9^2/(2*pi^2)*Kk9                                                     # (S1.73)
assert bool((diff(f2k9, Mk9) - Nk9*Mk9/(2*pi^2)*(2*Kk9 - 1)).simplify_full() == 0)
Mtk9 = 2*lk9*exp(-3/2)                                                            # the top of the hump at a fixed lambda
assert bool((Kk9.subs(Mk9=Mtk9) - 1/2).expand_log(algorithm='all').simplify_full() == 0)
assert bool((f2k9.subs(Mk9=Mtk9) - Nk9*Mtk9^2/(4*pi^2)).expand_log(algorithm='all').simplify_full() == 0)
assert bool((diff(f2k9, Mk9, 2).subs(Mk9=Mtk9) + Nk9/pi^2).expand_log(algorithm='all').simplify_full() == 0)
lamk9 = Mk9/2*exp(1 + 2*pi^2*fk9^2/(Nk9*Mk9^2))                                   # (S1.73) solved for lambda
assert bool((f2k9.subs(lk9=lamk9) - fk9^2).expand_log(algorithm='all').simplify_full() == 0)
Msk9 = 2*pi*fk9/sqrt(Nk9); lmink9 = exp(3/2)*pi*fk9/sqrt(Nk9)
assert bool(diff(lamk9, Mk9).subs(Mk9=Msk9).simplify_full() == 0)
assert bool((lamk9.subs(Mk9=Msk9) - lmink9).simplify_full() == 0)
assert bool((diff(lamk9, Mk9, 2).subs(Mk9=Msk9) - lmink9*Nk9/(2*pi^2*fk9^2)).simplify_full() == 0)       # a minimum
rek9 = -8*pi*fk9^2/(Nk9*Mk9^3)                                                    # eq:reNJL, the first form
assert bool((rek9.subs(Mk9=Msk9*exp(tk9)) + 2/(pi*Msk9)*exp(-3*tk9)).simplify_full() == 0)
lnk9 = log(lamk9.subs(Mk9=Msk9*exp(tk9))/lmink9)
assert bool((lnk9 - (tk9 - (1 - exp(-2*tk9))/2)).expand_log(algorithm='all').simplify_full() == 0)
assert bool(((tk9 - (1 - exp(-2*tk9))/2).taylor(tk9, 0, 3) - (tk9^2 - 2*tk9^3/3)).simplify_full() == 0)
Bgk9 = Ak9*Mk9 - Nk9/pi^2*Mk9^3*(1/2 - log(2*lk9/Mk9))                            # (S1.72) solved for B'
assert bool((diff(Bgk9, Mk9) - (4*f2k9 + Bgk9/Mk9)).simplify_full() == 0)        # identically in A'
B74k9 = Nk9/(2*pi^2)*Mk9*mk9*(mk9*log(2*lk9/Mk9) - sqrt(4*Mk9^2 - mk9^2)*arcsin(mk9/(2*Mk9)))   # (S1.74)
assert bool((B74k9.taylor(mk9, 0, 5) - (f2k9*mk9^2/Mk9 + Nk9*mk9^4/(24*pi^2*Mk9))).simplify_full() == 0)
dMk9 = (f2k9*mk9^2/Mk9)/(4*f2k9)                                                  # delta M = B'/(dB'/dM) from the chiral limit
assert bool((dMk9 - mk9^2/(4*Mk9)).simplify_full() == 0)
dlfk9 = diff(log(f2k9), Mk9)/2*dMk9                                               # delta ln f_pi along the hump, fixed lambda
assert bool((dlfk9 - mk9^2/(16*pi^2*f2k9)*Nk9*(2*Kk9 - 1)).simplify_full() == 0)
assert bool((Nk9*(2*Kk9 - 1) - (4*pi^2*f2k9/Mk9^2 - Nk9)).simplify_full() == 0)
OK(u"one integral: S = 2 E_rho + mu^2 Delta^2/E_rho^3 + O(mu^4) at any gap, and the coefficient of mu^2 Delta^2 at Delta -> 0 is 1/E_p^3.  One number left (Sage, symbolic): at fixed lambda d(f_pi^2)/dM = (N_c M/2 pi^2)(2K - 1), K = ln(2 lambda/M) - 1, with the top at K = 1/2, f_pi^2 = N_c M^2/4 pi^2 (second derivative -N_c/pi^2); at fixed f_pi lambda = (M/2) exp[1 + 2 pi^2 f_pi^2/(N_c M^2)] has its minimum lambda_min = e^{3/2} pi f_pi/sqrt(N_c) at M_* = 2 pi f_pi/sqrt(N_c); with t = ln(M/M_*) r_e = -(2/(pi M_*)) e^{-3t} and ln(lambda/lambda_min) = t - (1 - e^{-2t})/2 = t^2 - 2t^3/3 + ...; dB'/dM = 4 f_pi^2 + B'/M from (S1.72), identically in A'; B' of (S1.74) = f_pi^2 m_pi^2/M + N_c m_pi^4/(24 pi^2 M) + O(m_pi^6); delta M = m_pi^2/4M, delta ln f_pi = (m_pi^2/16 pi^2 f_pi^2) N_c(2K - 1), N_c(2K - 1) = 4 pi^2 f_pi^2/M^2 - N_c   [eq:reNJL]")
def _knob9():
    N_ = mpf(3); M0_, f_, m_ = Mpi9, fpi9, mpi9
    lam_ = M0_/2*mp.exp(Lg9); c_ = N_/(2*mp.pi**2)
    sq_ = lambda M_, y_: msqrt(4*M_*M_ - y_*y_)*mp.asin(y_/(2*M_))
    A_ = c_*(M0_**2 - (2*M0_**2 - m_**2)*Lg9 - m_*sq_(M0_, m_))                      # (S1.74)
    B_ = c_*M0_*m_*(m_*Lg9 - sq_(M0_, m_))
    gap_ = lambda M_, B__: A_*M_ - B__ - (N_/mp.pi**2)*M_**3*(mpf(1)/2 - mp.log(2*lam_/M_))   # (S1.72)
    f2_ = lambda M_: c_*M_**2*(mp.log(2*lam_/M_) - 1)                                # (S1.73)
    Bpi_ = lambda M_, y_: c_*M_*y_*(y_*mp.log(2*lam_/M_) - sq_(M_, y_))              # B' of (S1.74) at the pion mass y
    res0_ = abs(gap_(M0_, B_))/B_
    Mch_ = mp.findroot(lambda M_: gap_(M_, 0)/M_, M0_)
    def R_(e_):
        Bq_ = e_*B_
        M_ = mp.findroot(lambda M__: gap_(M__, Bq_), Mch_ if e_ < 1 else M0_)
        y_ = mp.findroot(lambda y__: Bpi_(M_, y__) - Bq_, msqrt(Bq_*M_/f2_(M_)))
        return ((msqrt(f2_(M_)/f2_(Mch_)) - 1)*16*mp.pi**2*f2_(M_)/y_**2, (M_ - Mch_)*4*M_/y_**2, M_, y_)
    r1_, r2_ = R_(mpf(10)**-6), R_(2*mpf(10)**-6)
    Kch_ = mp.log(2*lam_/Mch_) - 1
    ph_ = R_(mpf(1))
    lead_ = m_**2/(16*mp.pi**2*f2_(M0_))*N_*(2*(Lg9 - 1) - 1)
    Ms_ = 2*mp.pi*f_/msqrt(N_); lmin_ = mp.exp(mpf(3)/2)*mp.pi*f_/msqrt(N_); t_ = mp.log(M0_/Ms_)
    return dict(res0=res0_, Mch=Mch_, fch=msqrt(f2_(Mch_)), lim=2*r1_[0] - r2_[0], tgt=N_*(2*Kch_ - 1), limM=2*r1_[1] - r2_[1],
                Mph=ph_[2], mph=ph_[3], exact=msqrt(f2_(M0_)/f2_(Mch_)) - 1, lead=lead_, Ms=Ms_, lmin=lmin_, t=t_,
                lam_t=lmin_*mp.exp(t_ - (1 - mp.exp(-2*t_))/2), lam=lam_, re_t=-2/(mp.pi*Ms_)*mp.exp(-3*t_)*hc9,
                coef=N_*(2*(Lg9 - 1) - 1))
with mp.workdps(40):
    kn9 = _knob9()
assert kn9['res0'] < mpf(10)**(-30) and abs(kn9['Mph'] - Mpi9) < mpf(10)**(-25) and abs(kn9['mph'] - mpi9) < mpf(10)**(-25)
assert abs(kn9['lim']/kn9['tgt'] - 1) < mpf(10)**(-9) and abs(kn9['limM'] - 1) < mpf(10)**(-9)
assert abs(kn9['lam_t']/kn9['lam'] - 1) < mpf(10)**(-25) and abs(kn9['re_t']/reNJL9 - 1) < mpf(10)**(-20)
OK(u"numbers at f_pi = 92.4 MeV, N_c = 3: M_* = %s MeV, lambda_min = %s MeV; at M = 303.5 MeV t = %s, lambda = %s MeV by the t-form (by (S1.73): %s), r_e = %s fm by the t-form (eq:reNJL: %s), N_c(2K - 1) = %s.  The mean-field family of S1 at fixed A' and lambda: (S1.72) with (S1.74) at the physical point to %s, which the family returns (M = %s, m_pi = %s MeV); chiral limit M = %s MeV, f_pi = %s MeV; from current masses 1e-6 and 2e-6 of the physical one, [f_pi/f_pi(0) - 1] 16 pi^2 f_pi^2/m_pi^2 -> %s against N_c(2K - 1) = %s at the chiral limit, and delta M/(m_pi^2/4M) -> %s; at the physical current mass f_pi/f_pi(0) - 1 = %s exactly and %s by the first-order term with the K of M = 303.5 MeV   [eq:reNJL]"
   % (mp.nstr(kn9['Ms'], 6), mp.nstr(kn9['lmin'], 6), mp.nstr(kn9['t'], 6), mp.nstr(kn9['lam_t'], 7), mp.nstr(kn9['lam'], 7),
      mp.nstr(kn9['re_t'], 5), mp.nstr(reNJL9, 5), mp.nstr(kn9['coef'], 4), mp.nstr(kn9['res0'], 2), mp.nstr(kn9['Mph'], 6),
      mp.nstr(kn9['mph'], 6), mp.nstr(kn9['Mch'], 6), mp.nstr(kn9['fch'], 6), mp.nstr(kn9['lim'], 10), mp.nstr(kn9['tgt'], 10),
      mp.nstr(kn9['limM'], 10), mp.nstr(kn9['exact'], 4), mp.nstr(kn9['lead'], 4)))
#   Fig. knob: the pion decay constant at a fixed scale, the scale at the measured f_pi and the effective range,
#   against the mass of the quarks.  Computed here: the second mass of the scale of M = 303.5 MeV, the effective range
#   at the three marked masses, and the height of the maximum of f_pi at three scales
def _knobfig9():
    with mp.workdps(30):
        N_ = mpf(3); f_, M0_, lam_ = fpi9, Mpi9, kn9['lam']
        f2_ = lambda M_: N_/(2*mp.pi**2)*M_**2*(mp.log(2*lam_/M_) - 1)                 # (S1.73)
        M2_ = mp.findroot(lambda M_: f2_(M_) - f_*f_, mpf(373))
        re_ = lambda M_: -8*mp.pi*f_*f_/(N_*M_**3)*hc9
        top_ = lambda l_: msqrt(N_)*2*l_*mp.exp(-mpf(3)/2)/(2*mp.pi)                   # the maximum of f_pi at the scale l_, reached at M = 2 l e^{-3/2}
        out_ = dict(M2=M2_, re0=re_(M0_), res=re_(kn9['Ms']), re2=re_(M2_), top0=top_(lam_), topmin=top_(kn9['lmin']), top700=top_(mpf(700)))
    return out_
kf9 = _knobfig9()
assert abs(kf9['M2'] - mpf('372.80')) < mpf('0.01') and kf9['M2'] > kn9['Ms'] > Mpi9
assert abs(kf9['re0'] + mpf('0.505')) < mpf('0.001') and abs(kf9['res'] + mpf('0.375')) < mpf('0.001') and abs(kf9['re2'] + mpf('0.272')) < mpf('0.001')
assert abs(kf9['topmin'] - fpi9) < mpf(10)**(-20) and kf9['top0'] > fpi9 > kf9['top700']
FIGS2.knob(FIGDIR + '/knob', float(fpi9), 3.0r, float(Mpi9), float(kn9['lam']), float(kf9['M2']), float(kn9['Ms']), float(kn9['lmin']), float(hc9))
OK(u"Fig. knob: at f_pi = 92.4 MeV, N_c = 3: M_* = %s MeV, lambda_min = %s MeV; the scale %s MeV of M = 303.5 MeV belongs to M = %s MeV as well; r_e = %s, %s, %s fm at 303.5 MeV, at M_* and at the second mass; the maximum of f_pi at a fixed scale is %s MeV at lambda = %s MeV, f_pi itself at lambda_min, and %s MeV at 700 MeV   [eq:reNJL]"
   % (mp.nstr(kn9['Ms'], 5), mp.nstr(kn9['lmin'], 5), mp.nstr(kn9['lam'], 5), mp.nstr(kf9['M2'], 5), mp.nstr(kf9['re0'], 3), mp.nstr(kf9['res'], 3),
      mp.nstr(kf9['re2'], 3), mp.nstr(kf9['top0'], 4), mp.nstr(kn9['lam'], 4), mp.nstr(kf9['top700'], 4)))
#   the curve of Fig. pole with the cutoff removed, in units of the mass: its curvature at the threshold and its slope
#   at the right end, q = m, are one number, m r_e = -(4/pi) K
def _ends9():
    with mp.workdps(30):
        m_ = mpf(1); L_ = Lg9; K_ = Lg9 - 1                                           # ln(2 lambda/M) of M = 303.5 MeV, in units m = 1
        Vl_ = lambda q_: m_*m_/4 + (m_*m_/2 - q_*q_)*L_ - q_*msqrt(m_*m_ - q_*q_)*mp.acos(q_/m_)
        y_ = lambda q_: 2/(mp.pi*m_)*(Vl_(q_) - Vl_(mpf(0)))
        h_ = mpf(10)**(-10)
        out_ = (mp.diff(y_, mpf(0), 2), (y_(m_) - y_(m_ - h_))/h_, -4/mp.pi*K_)
    return out_
en9 = _ends9()
assert abs(en9[0] - en9[2]) < mpf(10)**(-12) and abs(en9[1] - en9[2]) < mpf(10)**(-8)
OK(u"the curve (2/pi m)[V(q) - V(0)] with the cutoff removed, at the ln(2 lambda/M) of M = 303.5 MeV, in units m = 1: its second derivative at the threshold is %s and its slope at the right end q = m is %s, against m r_e = -(4/pi) K = %s   [eq:Dexp] [eq:reNJL]"
   % (mp.nstr(en9[0], 10), mp.nstr(en9[1], 10), mp.nstr(en9[2], 10)))
F(u"""
\\subsection{The constituent quark mass}\\label{sec:quarkmass}
The vacuum does not fix the constituent mass of the quarks.  The three conditions
(S1.72)--(S1.74) fix the three numbers $A'$, $B'$ and $\\lambda$ of the potential
(S1.70) from $M$, $f_\\pi$ and $m_\\pi$, and of these inputs only $M$ is not
an observable.  At a given $f_\\pi$, (S1.73) and the first form of \\eqref{eq:reNJL}
fix the scale and the effective range as functions of the mass,
\\begin{equation*}
  \\lambda=\\frac{M}{2}\\exp\\Bigl[1+\\frac{2\\pi^{2}f_\\pi^{2}}{N_cM^{2}}\\Bigr],\\qquad
  r_eM^{3}=-\\frac{8\\pi f_\\pi^{2}}{N_c} ,
\\end{equation*}
so that the magnitude of the effective range falls as the inverse cube of
the mass.

At a fixed $\\lambda$ the pion decay constant of (S1.73), as a function of the
mass, rises, passes a maximum and falls (Fig.~\\ref{fig:knob}a),
\\begin{equation*}
  \\frac{df_\\pi^{2}}{dM}=\\frac{N_cM}{2\\pi^{2}}\\,(2K-1),\\qquad K=\\ln\\frac{2\\lambda}{M}-1 .
\\end{equation*}
The maximum is at $K=\\tfrac12$, that is at $M=2\\lambda e^{-3/2}$, and its
height is $f_\\pi=\\sqrt{N_c}\\,M/2\\pi$.  The measured $f_\\pi$ cannot exceed
this height, and this bounds the scale from below,
\\begin{equation*}
  \\lambda\\ge\\lambda_{\\min}=\\frac{e^{3/2}\\,\\pi f_\\pi}{\\sqrt{N_c}},\\qquad
  M_*=\\frac{2\\pi f_\\pi}{\\sqrt{N_c}} .
\\end{equation*}
At $\\lambda=\\lambda_{\\min}$ the measured $f_\\pi$ is reached at one mass,
$M_*$.  At a larger $\\lambda$ it is reached at two masses, one below $M_*$
and one above (Fig.~\\ref{fig:knob}b).  For $f_\\pi=92.4$~MeV and $N_c=3$,
$M_*=@KMS@$~MeV and $\\lambda_{\\min}=@KLM@$~MeV, and the scale
$\\lambda=@KL0@$~MeV of $M=303.5$~MeV belongs to $M=@KM2@$~MeV as well, with
$r_e=@KR0@$ and $@KR2@$~fm (Fig.~\\ref{fig:knob}c).  A value of $\\lambda$
therefore does not single out the model, and a value of $M$ does: the free
number is the mass.  At the maximum the coupling of Goldberger
and Treiman is $g_{\\pi qq}=M/f_\\pi=2\\pi/\\sqrt{N_c}$, and $M_*$ is the mass of
the quarks that R.~Delbourgo and M.~D.~Scadron, Mod.\\ Phys.\\ Lett.\\ A
\\textbf{10}, 251 (1995), found in the linear sigma model generated at one
loop.  In the variable $t=\\ln(M/M_*)$,
\\begin{equation*}
  r_e=-\\frac{2}{\\pi M_*}\\,e^{-3t},\\qquad
  \\ln\\frac{\\lambda}{\\lambda_{\\min}}=t-\\tfrac12\\bigl(1-e^{-2t}\\bigr)=t^{2}+O(t^{3}) ,
\\end{equation*}
and near the maximum $\\lambda$ changes at second order in $t$, the effective
range at first.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=\\linewidth]{figs/knob.pdf}
  \\caption{The constituent mass of the quarks as the free number, $N_c=3$; masses and
    scales in MeV. (a)~The pion decay constant against the mass at three fixed
    scales: $\\lambda=@KL0R@$ (solid), $\\lambda_{\\min}=@KLMR@$ (dashed) and
    $700$ (dotted).  The horizontal line is $f_\\pi=92.4$~MeV: the first curve
    meets it at two masses (dots), the second touches it at $M_*$ (open
    circle), and the third stays below it. (b)~The scale against the mass at
    $f_\\pi=92.4$~MeV, with its minimum $\\lambda_{\\min}$ at $M_*$; the dots are
    the two masses of (a). (c)~The effective range \\eqref{eq:reNJL} at the same
    $f_\\pi$.}
  \\label{fig:knob}
\\end{figure}

The scale is thus fixed once, in the vacuum: the measured $f_\\pi$ gives
$\\lambda$ at a given $M$, and with it the effective range of the channel of
the pion.  The mass $M$, the constituent mass of the quark in the vacuum, is
the one number that the vacuum leaves free.

The two masses of one $f_\\pi$ at one $\\lambda$ are told apart by the dependence
of $f_\\pi$ on the current mass $m_0$ of the quarks.  In (S1.70) $m_0$ enters
only through $B'=m_0/2G$, and at fixed $A'$ and $\\lambda$
\\begin{equation*}
  \\frac{dB'}{dM}=4f_\\pi^{2}+\\frac{B'}{M},\\qquad
  B'M=f_\\pi^{2}m_\\pi^{2}\\bigl[1+O(m_\\pi^{2}/M^{2})\\bigr] .
\\end{equation*}
The first is the derivative of (S1.72), with $A'$ eliminated by (S1.72) itself
and $f_\\pi$ taken from (S1.73); the second is (S1.74) at small $m_\\pi$, the
relation of Gell-Mann, Oakes and Renner (M.~Gell-Mann, R.~J.~Oakes and
B.~Renner, Phys.\\ Rev.\\ \\textbf{175}, 2195 (1968)).  From the chiral limit
the mass of the quarks therefore moves by $\\delta M=m_\\pi^{2}/4M$ to first
order in $m_0$.  At fixed $\\lambda$, $f_\\pi$ depends on $M$ alone and moves
along the curve of Fig.~\\ref{fig:knob}a,
$\\delta(f_\\pi^{2})=(df_\\pi^{2}/dM)\\,\\delta M$, so that
\\begin{equation*}
  \\frac{f_\\pi}{f_\\pi|_{m_0=0}}=1+\\frac{m_\\pi^{2}}{16\\pi^{2}f_\\pi^{2}}\\,N_c(2K-1)+O(m_\\pi^{4}),\\qquad
  N_c(2K-1)=\\frac{4\\pi^{2}f_\\pi^{2}}{M^{2}}-N_c .
\\end{equation*}
On the side $M<M_*$ the coefficient is positive and $f_\\pi$ grows with the
current mass; on the side $M>M_*$ it falls; at the maximum it does not change
at this order.  The expansion has the form of that of chiral perturbation
theory, $f_\\pi=f\\,[1+(m_\\pi^{2}/16\\pi^{2}f^{2})\\,\\bar l_4+O(m_\\pi^{4})]$
(J.~Gasser and H.~Leutwyler, Ann.\\ Phys.\\ \\textbf{158}, 142 (1984)), and if
the coefficient is read as $\\bar l_4$, it fixes the mass,
$M=2\\pi f_\\pi/\\sqrt{N_c+\\bar l_4}$.  The mean field has no loops of pions,
while $\\bar l_4$ contains their chiral logarithm; the comparison needs that
logarithm taken out at some scale, and it is an estimate.
""".replace(u"@KMS@", mp.nstr(kn9['Ms'], 4)).replace(u"@KLM@", mp.nstr(kn9['lmin'], 4)).replace(u"@KL0@", mp.nstr(kn9['lam'], 4))
   .replace(u"@KM2@", mp.nstr(kf9['M2'], 4)).replace(u"@KR0@", u"%.2f" % float(kf9['re0'])).replace(u"@KR2@", u"%.2f" % float(kf9['re2']))
   .replace(u"@KL0R@", u"%.0f" % float(kn9['lam'])).replace(u"@KLMR@", u"%.0f" % float(kn9['lmin'])))
#   §8, last subsection: the vertices and the diquark, after the main line of the section
F(u"""
\\subsection{Which pairs have the logarithm}
The negative effective range comes from the pairing vertex; relativity alone
does not give it.  The integrand of the loop \\eqref{eq:Vdef} is
$E_p^{2}/E_p$ times $p^{2}/(p^{2}+q^{2})$, and eight times the square of the
radius, $8E_p^{2}$, is the squared matrix element of the pairing
vertex between a fermion at $\\mathbf p$ and an antifermion at $-\\mathbf p$,
summed over the spins.  For three vertices, and for two fermions paired by the
charge conjugation $C=i\\gamma^{2}\\gamma^{0}$, it is
\\begin{equation}\\label{eq:vertices}
  \\sum_{\\rm spins}\\bigl|\\bar u(\\mathbf p)\\,\\Gamma\\,v(-\\mathbf p)\\bigr|^{2}=
  \\begin{cases}
    8p^{2}, & \\Gamma=1,\\\\
    8E_p^{2}, & \\Gamma=i\\gamma_5,\\\\
    8m^{2}, & \\Gamma=\\gamma^{0}\\gamma_5,
  \\end{cases}
  \\qquad
  \\sum_{\\rm spins}\\bigl|\\bar u(\\mathbf p)\\,\\Gamma C\\,\\bar u(-\\mathbf p)^{\\rm T}\\bigr|^{2}=
  \\begin{cases}
    8p^{2}, & \\Gamma=1,\\\\
    8E_p^{2}, & \\Gamma=\\gamma_5 .
  \\end{cases}
\\end{equation}
The two columns agree because the spinors $C\\bar u^{\\rm T}$ are the spinors
$v$ of the antifermion.  The pairing term of \\eqref{eq:H}, a unit Dirac matrix
in the basis used there, is the vertex $\\gamma_5$ between the fermion and the
antifermion, and its weight
$8E_p^{2}=8(S/2)^{2}$ at $\\Delta=0$ grows with the energy.  The scalar vertex
vanishes at the threshold as $p^{2}$: it pairs in a $p$ wave.  With the vertex
$\\gamma^{0}\\gamma_5$ the square of the radius would be $m^{2}$ and the loop
would be $V_s$ itself.  Its logarithm does not depend on the energy, so its
effective range has no logarithm: the coefficient of $q^{2}$ differs from that of the
loop of $\\gamma_5$ by $\\int_0^{\\Lambda}dp/E_p$, which comes from momenta above
the mass.  With a sharp cutoff its effective range is
$(4/\\pi m)E_\\Lambda/\\Lambda>0$, and it tends to $4/\\pi m$ for any rule that
stops the momentum, as for a relativistic contact interaction of spinless
particles at resonance (V.~Pascalutsa, PoS CD15, 114 (2016)).

The effective range is the ratio of two coefficients of one loop, in which the
coupling and any factor of colour or flavour cancel.  By the second column of
\\eqref{eq:vertices}, two fermions paired by $C\\gamma_5=\\gamma_5C$, as in the
scalar diquark of quark matter, have the loop of the pion: at the same $m$ and
$\\lambda$ the two have the same $r_e$, and only their scattering lengths
differ.  The vertex that makes a pseudoscalar of a quark and an antiquark makes
a scalar of two quarks; the intrinsic parity of the antiquark is carried by
$C$.

Figure~\\ref{fig:range} shows the effective range as the slope of $k\\cot\\delta$,
and its dependence on the cutoff for three kinds of pairs: nonrelativistic,
spinless and Dirac.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.96\\linewidth]{figs/range.pdf}
  \\caption{(a)~$k\\cot\\delta$ at $1/a=0$ against $k^{2}$: a well of radius
    $R=1/m$ ($r_e=R$), the nonrelativistic contact ($r_e=0$) and the relativistic
    pair at $\\lambda=5$, $20$, $100\\,m$, of slope $\\tfrac12r_e<0$. (b)~The
    effective range against a sharp cutoff for three kinds of pairs: the
    nonrelativistic contact, $4/\\pi\\Lambda$; spinless particles,
    $(4/\\pi m)E_\\Lambda/\\Lambda>0$, tending to $4/\\pi m$; Dirac particles with
    the vertex $\\gamma_5$, \\eqref{eq:spinors}, with the logarithmic growth; the
    sign changes at $\\Lambda_0=1.509\\,m$ for a sharp cutoff.}
  \\label{fig:range}
\\end{figure}
""")

# ============================================================================
#  §9  THE NONRELATIVISTIC CORNER
# ============================================================================
SAY(u"--- §9  the nonrelativistic corner " + u"-" * 42)
# ---- figure: the triangle in the corner ----------------------------------------------------------------------------------
cn_tri = [(float(mr_), [float(-2*mr_), 0.5r, 0.0r], [0.0r, 1.0r, 0.0r]) for mr_ in (mpf('1.5'), mpf(4), mpf(12))]
FIGS.corner_triangle(FIGDIR + '/corner', cn_tri, 0.5r)

F(u"\\section{The nonrelativistic corner}\\label{sec:nonrel}")

#   §9.1  the figure in the corner.  xi = E_p - mu, exactly: E- = sqrt(xi^2 + Delta^2), and the two heights are
RX.<xiv, muv, Dlv, Epv, Emv> = QQ[]                                             # xi, mu, Delta, E+, E-
IX = RX.ideal([Epv^2 - (xiv + 2*muv)^2 - Dlv^2, Emv^2 - xiv^2 - Dlv^2])          # E_p + mu = xi + 2 mu
Sx = Epv + Emv
hEx, hmux = Sx^2/4 - (xiv + muv)^2, Sx^2/4 - muv^2
assert IX.reduce(hmux - hEx - xiv*(xiv + 2*muv)) == 0 and IX.reduce(hmux + hEx - Epv*Emv - Dlv^2) == 0
OK(u"with xi = E_p - mu:  h_mu^2 - h_E^2 = xi (xi + 2 mu),  h_mu^2 + h_E^2 = E+ E- + Delta^2, exactly   [eq:nrexact]")
#   the third kind at the parameters 1 and k^2, by differentiation: s = sin(phi), c = cos(phi), D = sqrt(1 - k^2 s^2)
PQ.<k2p, sp, cp, Dp> = QQ[]
IP = PQ.ideal([sp^2 + cp^2 - 1, Dp^2 - 1 + k2p*sp^2])
#   d/dphi { F - [E - tan(phi) D]/(1 - k^2) } = 1/(cos^2 D), times (1 - k^2) D cos^2;  d[tan D]/dphi = [c^2 D^2 - k^2 s^2 c^2 + s^2 D^2]/(c^2 D)
assert IP.reduce((1 - k2p)*cp^2 - (Dp^2*cp^2 - (cp^2*Dp^2 - k2p*sp^2*cp^2 + sp^2*Dp^2)) - (1 - k2p)) == 0
#   d/dphi { [E - k^2 s c/D]/(1 - k^2) } = 1/((1 - k^2 s^2) D), times (1 - k^2) D^3;  d[s c/D]/dphi = [(c^2 - s^2) D^2 + k^2 s^2 c^2]/D^3
assert IP.reduce(Dp^4 - k2p*((cp^2 - sp^2)*Dp^2 + k2p*sp^2*cp^2) - (1 - k2p)) == 0
OK(u"Pi(phi; 1, k) = F - [E - tan(phi) sqrt(1 - k^2 sin^2 phi)]/(1 - k^2)  and  Pi(phi; k^2, k) = [E - k^2 sin(phi) cos(phi)/sqrt(1 - k^2 sin^2 phi)]/(1 - k^2), by differentiation   [eq:Pi1]")

# ---- numbers: the corner at m = 10^4, 10^6, 10^8 (Delta = 1, mu - m = 0.3) ----------------------------------
Dn_, mun_ = mpf(1), mpf(3)/10
lmn_ = msqrt(mun_*mun_ + Dn_*Dn_); kap2_ = (1 + mun_/lmn_)/2
dk_, dom_, dph_ = [], [], []
for e_ in (4, 6, 8):
    mN_ = mpf(10)**e_; f_ = fig_n(mN_, Dn_, mN_ + mun_)
    dk_.append((f_['k2'] - kap2_)*mN_); dom_.append((f_['k2']*f_['x1'] - kap2_)*mN_); dph_.append((1 - f_['x1'])*mN_)
assert all(abs(d_[2] - d_[1]) < mpf(10)**(-5)*max(1, abs(d_[2])) and abs(d_[1] - d_[0]) < mpf(10)**(-3)*max(1, abs(d_[2])) for d_ in (dk_, dom_, dph_))
assert abs(dph_[2] - (lmn_ - mun_)) < mpf(10)**(-6)
OK(u"numbers: at m = 10^4, 10^6, 10^8 with mu - m = 0.3, Delta = 1:  m (k^2 - kappa^2) = %s, %s, %s;  m (omega^2 - kappa^2) = %s, %s, %s;  m cos^2 phi_1 = %s, %s, %s against l- - mu_nr = %s   [eq:nrmod]"
   % tuple([mp.nstr(v_, 7) for d_ in (dk_, dom_, dph_) for v_ in d_] + [mp.nstr(lmn_ - mun_, 7)]))
#   the two heights and the step in the corner: the exact sums over 0 < p < 3 sqrt(2 m Delta) against their limits
def corner_sums(mN_):
    muN_ = mN_ + mun_; Lc_ = 3*msqrt(2*mN_*Dn_); pts_ = mp.linspace(0, Lc_, 13)
    def parts(p_):
        ep_, em_ = lev(p_, mN_, Dn_, muN_); S_ = ep_ + em_; xi_ = msqrt(p_*p_ + mN_*mN_) - muN_
        return ep_, em_, S_, xi_, S_*S_/4 - p_*p_ - mN_*mN_, S_*S_/4 - muN_*muN_
    ex_ = [mquad(lambda p_: (lambda a_: w_(a_)/(a_[0]*a_[1]*a_[2]))(parts(p_)), pts_) for w_ in (lambda a_: 1, lambda a_: a_[4], lambda a_: a_[5])]
    li_ = [mquad(lambda p_: (lambda a_: 1/(4*mN_*mN_*a_[1]))(parts(p_)), pts_),
           mquad(lambda p_: (lambda a_: (1 - a_[3]/a_[1])/2/(2*mN_))(parts(p_)), pts_),
           mquad(lambda p_: (lambda a_: (1 + a_[3]/a_[1])/2/(2*mN_))(parts(p_)), pts_)]
    return [(x_/l_ - 1)*mN_ for x_, l_ in zip(ex_, li_)]
cs4, cs6 = corner_sums(mpf(10)**4), corner_sums(mpf(10)**6)
assert all(abs(a_) < 20 and abs(a_ - b_) < mpf(1)/10*max(1, abs(b_)) for a_, b_ in zip(cs4, cs6))
OK(u"numbers: the sums of the three weights over 0 < p < 3 sqrt(2 m Delta) against (1/4m^2) int dp/E-, (1/2m) int v^2 dp, (1/2m) int u^2 dp: m (ratio - 1) = %s, %s, %s at m = 10^4 and %s, %s, %s at m = 10^6   [eq:nrheights] [eq:nrsums]"
   % tuple(mp.nstr(v_, 5) for v_ in cs4 + cs6))
#   the integral I_5 of Marini, Pistolesi and Strinati, and the mixed derivative
def I5_closed(x0_):
    r_ = msqrt(1 + x0_*x0_); kp2_ = (1 + x0_/r_)/2; x12_ = (r_ + x0_)/2
    return msqrt(r_)*mp.ellipe(kp2_) - mp.ellipk(kp2_)/(4*x12_*msqrt(r_))
dI5 = max(abs(I5_closed(x_) - mquad(lambda t_: t_*t_/((t_*t_ - x_)**2 + 1)**(mpf(3)/2), [0, 1, 2, 5, 20, mp.inf])) for x_ in (-mpf(1)/2, mpf(3)/10, mpf(2)))
assert dI5 < mpf(10)**(-25)
def mixed_n(m_, D_, mu_):                                                       # the convergent integral of eq:nrI5
    sc_ = msqrt(2*m_*D_)
    def f_(x_):
        p_ = sc_*x_; ep_, em_ = lev(p_, m_, D_, mu_)
        return sc_*p_*p_*m_*D_*D_/msqrt(p_*p_ + m_*m_)*(1/em_**3 - 1/ep_**3)
    return mquad(f_, [0, mpf(1)/2, 1, 2, 5, 20, 100, mp.inf])
rI5 = [(mixed_n(mpf(10)**e_, Dn_, mpf(10)**e_ + mun_)/((2*mpf(10)**e_)**(mpf(3)/2)*msqrt(Dn_)) - I5_closed(mun_/Dn_))*mpf(10)**e_ for e_ in (4, 6)]
assert abs(rI5[0]) < 10 and abs(rI5[0] - rI5[1]) < mpf(1)/10*max(1, abs(rI5[1]))
OK(u"numbers: I_5(x0) in closed form against a quadrature at x0 = -0.5, 0.3, 2: %s; the mixed derivative over (2m)^(3/2) Delta^(1/2) minus I_5(0.3), times m: %s at m = 10^4, %s at m = 10^6   [eq:nrI5]"
   % (mp.nstr(dI5, 2), mp.nstr(rI5[0], 6), mp.nstr(rI5[1], 6)))
#   the mixed derivative of the closed form: -d^2/dm dmu of [C - (c3/4) ln((l+ l- + mu^2)/4)] is the same integral
def Cfull_n(m_, D_, mu_):
    f_ = fig_n(m_, D_, mu_); return C0_n(m_, D_, mu_) - coef_n(m_, D_, mu_)[2]/4*mlog((f_['ll'] + mu_*mu_)/4)
st_ = STATES[0]
with mp.workdps(40):
    dmix_ = -mp.diff(lambda a_, b_: Cfull_n(a_, st_[1], b_), (st_[0], st_[2]), (1, 1)) - mixed_n(*st_)
assert abs(dmix_) < mpf(10)**(-12)
OK(u"numbers: for (m, Delta, mu) = (1, 1.1, 0.7) the mixed derivative of the closed form eq:Cfin, taken numerically, minus the integral of eq:nrI5: %s   [eq:nrI5]" % mp.nstr(dmix_, 2))

#   §9.3  the equations in the corner: the denominator D and the density of §7 at a fixed nonrelativistic cutoff,
#   Lambda = x_L sqrt(2 m Delta) and q_B = qh sqrt(2 m Delta), against the integrals of Marini et al. cut at x_L;
#   q_B of both signs, a bound pair and a virtual state
x0_, xL_ = mun_/Dn_, mpf(30)
ptsx_ = [0, mpf(1)/2, 1, 2, 5, 10, 20, xL_]
I1L_ = mquad(lambda x_: x_*x_/msqrt((x_*x_ - x0_)**2 + 1) - 1, ptsx_)
Gnr_ = lambda qh_: I1L_ + qh_*(mp.pi/2 - mp.atan(qh_/xL_))
Nnr_ = mquad(lambda x_: x_*x_*(1 - (x_*x_ - x0_)/msqrt((x_*x_ - x0_)**2 + 1)), ptsx_)
QH8 = (mpf(1)/2, -mpf(1)/2)
dGc_, dNc_ = [[] for _ in QH8], []
with mp.workdps(50):
    for e_ in (4, 6, 8):
        mN_ = mpf(10)**e_; sc_ = msqrt(2*mN_*Dn_); L_ = xL_*sc_
        qc_ = Q_closed(L_, mN_, Dn_, mN_ + mun_)
        for i_, qh_ in enumerate(QH8):
            dGc_[i_].append(((qc_[2]/Dn_ - V_n(L_, mN_, qh_*sc_))/(mN_*sc_) - Gnr_(qh_))*mN_)
        dNc_.append((qc_[0]/(sc_**3/2) - Nnr_)*mN_)
assert all(abs(d_[2] - d_[1]) < mpf(10)**(-3)*abs(d_[2]) and abs(d_[1] - d_[0]) < mpf(1)/10*abs(d_[2]) for d_ in dGc_ + [dNc_])
OK(u"numbers: at Lambda = 30 sqrt(2 m Delta), mu - m = 0.3, Delta = 1:  m [G/(m sqrt(2 m Delta)) - limit] = %s, %s, %s with q_B = 0.5 sqrt(2 m Delta), a bound pair, and %s, %s, %s with q_B = -0.5 sqrt(2 m Delta), a virtual state;  m [Q_mu/((2 m Delta)^(3/2)/2) - limit] = %s, %s, %s; at m = 10^4, 10^6, 10^8: the corrections are of the order 1/m   [eq:nreqs]"
   % tuple(mp.nstr(v_, 8) for v_ in dGc_[0] + dGc_[1] + dNc_))
#   the two integrals of Marini et al. to which the limits tend as x_L grows; I_1 changes sign at the point 1/a_s = 0
I1f_ = lambda x0: mquad(lambda x_: x_*x_/msqrt((x0 - x_*x_)**2 + 1) - 1, [0, 1, 2, 5, 20, mp.inf])
I1_ = I1f_(x0_)
I2_ = mquad(lambda x_: x_*x_*(1 - (x_*x_ - x0_)/msqrt((x_*x_ - x0_)**2 + 1)), [0, 1, 2, 5, 20, mp.inf])
xu_ = mp.findroot(I1f_, mpf(43)/50)
assert mp.nstr(xu_, 4) == '0.8604' and I1f_(mpf(1)/2) < 0 < I1f_(mpf(3)/2)
OK(u"numbers: at x0 = 0.3 the two integrals of Marini et al. are I_1 = %s and I_2 = %s; cut at x_L = 30 with the arctangent of the subtraction, the right sides of eq:nreqs are %s (q_B > 0) and %s; I_1 vanishes at x0 = %s, where 1/a_s = 0, and is positive beyond it, where q_B < 0   [eq:nreqs]"
   % (mp.nstr(I1_, 10), mp.nstr(I2_, 10), mp.nstr(Gnr_(QH8[0]), 10), mp.nstr(Nnr_, 10), mp.nstr(xu_, 10)))
#   the other order of the limits: the cutoff of the order of m, Lambda = 2m, against the full integrals I_1 + pi qh/2 and I_2;
#   the region p ~ m then contributes, and the corrections are of the order sqrt(Delta/m)
dGr_, dNr_ = [[] for _ in QH8], []
with mp.workdps(60):
    for e_ in (4, 6, 8):
        mN_ = mpf(10)**e_; sc_ = msqrt(2*mN_*Dn_); L_ = 2*mN_
        qc_ = Q_closed(L_, mN_, Dn_, mN_ + mun_)
        for i_, qh_ in enumerate(QH8):
            dGr_[i_].append(((qc_[2]/Dn_ - V_n(L_, mN_, qh_*sc_))/(mN_*sc_) - I1_ - mp.pi*qh_/2)*msqrt(mN_/Dn_))
        dNr_.append((qc_[0]/(sc_**3/2) - I2_)*msqrt(mN_/Dn_))
assert all(abs(d_[2] - d_[1]) < mpf(1)/100*abs(d_[2]) and abs(d_[2]) > mpf(1)/100 for d_ in dGr_ + [dNr_])
OK(u"numbers: with the cutoff Lambda = 2m instead, against the full integrals I_1 + pi qh/2 and I_2: sqrt(m/Delta) times the differences is %s, %s, %s (q_B > 0), %s, %s, %s (q_B < 0) and %s, %s, %s (density) at m = 10^4, 10^6, 10^8: corrections of the order sqrt(Delta/m)   [eq:nreqs]"
   % tuple(mp.nstr(v_, 6) for v_ in dGr_[0] + dGr_[1] + dNr_))

reg(u'eq:nrexact',   'chk', u"§9.1: in Q[xi, mu, Delta, E+, E-] modulo the two levels")
reg(u'eq:nrheights', 'num', u"§9.1: the leading terms of eq:nrexact at large m; the sums of the weights at m = 10^4 and 10^6")
reg(u'eq:nrsums',    'num', u"§9.1: eq:nrheights summed; the same numbers")
reg(u'eq:nrmod',     'num', u"§9.2: the limits at m = 10^4, 10^6, 10^8, corrections of the order 1/m")
reg(u'eq:Pi1',       'chk', u"§9.2: by differentiation, in Q[k^2, sin, cos, sqrt(1 - k^2 sin^2)]")
reg(u'eq:nrI5',      'num', u"§9.2: the integral at m = 10^4 and 10^6 against I_5; I_5 against a quadrature; the mixed derivative of eq:Cfin")
reg(u'eq:nreqs',     'num', u"§9.3: the denominator D and the density of §7 at m = 10^4, 10^6, 10^8 against the integrals of the nonrelativistic problem, for q_B of both signs; with Lambda = 2m against the full integrals, corrections of the order sqrt(Delta/m)")

F(u"""
In one corner of the parameter space the answer has long been known.  Let the
far end of the base go to infinity: $m\\to\\infty$ with $\\mu_{\\rm nr}\\equiv\\mu-m$ and $\\Delta$ fixed.
The level of the antiparticle then goes away to $2m$, and what is left is the
problem with one point of Sec.~\\ref{sec:levels} (Fig.~\\ref{fig:corner}).
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.56\\linewidth]{figs/corner.pdf}
  \\caption{The triangle $(-m,m,w)$ in units of $\\Delta$ about the end $m$ of
    the base, at a fixed $\\mu-m=\\Delta/2$: as $m/\\Delta$ grows, the far end
    runs away and only the corner at $m$ is left.}
  \\label{fig:corner}
\\end{figure}

\\subsection{The figure in the corner}
Let $\\xi_p\\equiv E_p-\\mu$ be the free energy counted from the chemical
potential, so that $E^{-}=\\sqrt{\\xi_p^{2}+\\Delta^{2}}$ exactly.  By
\\eqref{eq:prodheights} the two heights are, exactly,
\\begin{equation}\\label{eq:nrexact}
  h_\\mu^{2}-h_E^{2}=\\xi_p\\,(\\xi_p+2\\mu),\\qquad
  h_\\mu^{2}+h_E^{2}=E^{+}E^{-}+\\Delta^{2} .
\\end{equation}
In the corner $\\xi_p\\to p^{2}/2m-\\mu_{\\rm nr}$ stays finite while
$E^{+}\\to2m$, and with the amplitudes of BCS theory,
$u_p^{2},v_p^{2}=\\tfrac12(1\\pm\\xi_p/E^{-})$,
\\begin{equation}\\label{eq:nrheights}
  h_E^{2}=2mE^{-}\\,v_p^{2}\\,\\bigl[1+O(m^{-1})\\bigr],\\qquad
  h_\\mu^{2}=2mE^{-}\\,u_p^{2}\\,\\bigl[1+O(m^{-1})\\bigr],\\qquad
  \\frac{dp}{E^{+}E^{-}S}=\\frac{dp}{4m^{2}E^{-}}\\,\\bigl[1+O(m^{-1})\\bigr] .
\\end{equation}
The square of the height above $E_p$ becomes the occupation of the mode, and
the square of the height above $\\mu$ its complement.  They are equal on the
Fermi sphere, as in Sec.~\\ref{sec:sum}.  At a fixed $\\Lambda$ the three sums
\\eqref{eq:Tsums} become
\\begin{equation}\\label{eq:nrsums}
  T_1\\to\\frac{1}{4m^{2}}\\int_0^{\\Lambda}\\!\\frac{dp}{E^{-}},\\qquad
  T_2\\to\\frac{1}{2m}\\int_0^{\\Lambda}\\!v_p^{2}\\,dp,\\qquad
  T_3\\to\\frac{\\Lambda}{2m}-\\frac{1}{2m}\\int_0^{\\Lambda}\\!v_p^{2}\\,dp .
\\end{equation}
The third sum is $\\Lambda/2m$ minus the second: this is \\eqref{eq:thirdJ} in the
corner, where $S\\to2m$ and the integral \\eqref{eq:Jexact} of $1/S$ becomes
$\\Lambda/2m$.  With the level of the antiparticle frozen, the third weight
brings no new function: what the sea keeps is one minus what the mode holds.

\\subsection{Legendre's data in the corner}
The triangle opens into an angle: the apex sees the near end of the base at
the distance $\\ell_-=\\sqrt{\\mu_{\\rm nr}^{2}+\\Delta^{2}}$ and the far end along
the axis, and $\\cos\\theta\\to\\mu_{\\rm nr}/\\ell_-$.  Then
\\begin{equation}\\label{eq:nrmod}
  k^{2},\\ \\omega^{2}\\ \\longrightarrow\\ \\kappa^{2}=\\frac12\\Bigl(1+\\frac{\\mu_{\\rm nr}}{\\sqrt{\\mu_{\\rm nr}^{2}+\\Delta^{2}}}\\Bigr),
  \\qquad
  \\cos^{2}\\varphi_1=\\frac{\\ell_--\\mu_{\\rm nr}}{m}+O(m^{-2}),\\qquad
  \\alpha^{2}\\ \\longrightarrow\\ 1 .
\\end{equation}
The modulus is still the cosine of half the angle at the apex,
\\eqref{eq:kdict}.  The amplitude of the end tends to $\\pi/2$: the arc of
Sec.~\\ref{sec:path} grows to a quarter of the ellipse, and the integrals
become complete.  The parameter of the third kind meets one in
\\eqref{eq:closed} and the modulus in \\eqref{eq:closedJ}, and at those values
the integral of the third kind is not a new function:
\\begin{equation}\\label{eq:Pi1}
  \\begin{gathered}
  \\Pi(\\varphi;1,k)=\\EllF(\\varphi,k)-\\frac{\\EllE(\\varphi,k)-\\tan\\varphi\\,\\sqrt{1-k^{2}\\sin^{2}\\varphi}}{1-k^{2}},\\\\
  \\Pi(\\varphi;k^{2},k)=\\frac{1}{1-k^{2}}\\Bigl[\\EllE(\\varphi,k)-\\frac{k^{2}\\sin\\varphi\\cos\\varphi}{\\sqrt{1-k^{2}\\sin^{2}\\varphi}}\\Bigr] .
  \\end{gathered}
\\end{equation}
What is left is $\\EllK(\\kappa)$ and $\\EllE(\\kappa)$.  These are the functions,
and $\\kappa$ is the modulus, of M.~Marini, F.~Pistolesi and G.~C.~Strinati,
Eur.\\ Phys.\\ J.~B \\textbf{1}, 151 (1998) [arXiv:cond-mat/9703160], who
solved the nonrelativistic crossover in complete elliptic integrals of the
first and second kinds.  One of their integrals can be compared directly.
None of the coefficients of the three growing terms of \\eqref{eq:asymp}
contains $m$ and $\\mu$ together, so the mixed derivative of the integral converges by itself, and in
the corner
\\begin{equation}\\label{eq:nrI5}
  \\begin{gathered}
  -\\frac{\\partial^{2}}{\\partial m\\,\\partial\\mu}\\int_0^{\\infty}p^{2}\\bigl(E^{+}+E^{-}\\bigr)\\,dp
  =\\int_0^{\\infty}\\frac{m\\Delta^{2}}{E_p}\\Bigl[\\frac{1}{(E^{-})^{3}}-\\frac{1}{(E^{+})^{3}}\\Bigr]p^{2}\\,dp
  \\ \\longrightarrow\\ (2m)^{3/2}\\,\\Delta^{1/2}\\,I_5(x_0),\\\\
  I_5(x_0)\\equiv\\int_0^{\\infty}\\frac{x^{2}\\,dx}{\\bigl[(x^{2}-x_0)^{2}+1\\bigr]^{3/2}}
  =(1+x_0^{2})^{1/4}\\,\\EllE(\\kappa)-\\frac{\\EllK(\\kappa)}{4x_1^{2}\\,(1+x_0^{2})^{1/4}},\\\\
  x_0=\\frac{\\mu_{\\rm nr}}{\\Delta},\\qquad x_1^{2}=\\frac{\\sqrt{1+x_0^{2}}+x_0}{2} ,
  \\end{gathered}
\\end{equation}
with $p^{2}=2m\\Delta\\,x^{2}$; on the left the derivative is understood to be
taken under the integral.  The relative difference of the two sides falls as $1/m$,
and the closed form \\eqref{eq:Cfin} gives the same mixed derivative.

Two points of the triangle must not be confused here.  In that reference
$\\kappa^{2}=\\tfrac12$ marks $\\mu_{\\rm nr}=0$, the place where the minimum of
the spectrum leaves $p=0$.  In the triangle $k^{2}=\\tfrac12$ is a right angle
at the apex, $\\mu^{2}+\\Delta^{2}=m^{2}$, while the minimum of $E^{-}$ leaves
$p=0$ at $\\mu=m$, a right angle at the base.  The two coincide only in the
corner.

\\subsection{The equations in the corner}
The two equations of Sec.~\\ref{sec:crossover} have their limits in the corner
as well.  Measure the momentum in the units of the nonrelativistic problem,
$p=\\sqrt{2m\\Delta}\\,x$, keep the cutoff and $q_B$ fixed in
these units, $\\Lambda=\\sqrt{2m\\Delta}\\,x_\\Lambda$ and
$q_B=\\sqrt{2m\\Delta}\\,\\hat q$, and let $m\\to\\infty$.  Then, with
$\\xi_x=x^{2}-x_0$ and $E_x=\\sqrt{\\xi_x^{2}+1}$,
\\begin{equation}\\label{eq:nreqs}
  \\begin{gathered}
  \\frac{D(\\Lambda)}{m\\sqrt{2m\\Delta}}\\ \\longrightarrow\\
  \\int_0^{x_\\Lambda}\\Bigl(\\frac{x^{2}}{E_x}-1\\Bigr)dx+\\hat q\\,\\Bigl[\\frac{\\pi}{2}-\\arctan\\frac{\\hat q}{x_\\Lambda}\\Bigr],\\\\
  \\frac{Q_\\mu(\\Lambda)}{\\tfrac12(2m\\Delta)^{3/2}}\\ \\longrightarrow\\
  \\int_0^{x_\\Lambda}x^{2}\\Bigl(1-\\frac{\\xi_x}{E_x}\\Bigr)dx ,
  \\end{gathered}
\\end{equation}
with corrections of the order $\\Delta/m$ at fixed $x_\\Lambda$.  As $x_\\Lambda\\to\\infty$ the right
sides are $I_1(x_0)+\\tfrac12\\pi\\hat q$ and $I_2(x_0)$, with the two integrals
of Marini, Pistolesi and Strinati, their Eqs.~(2.9) and (2.10).  The gap
equation $D=0$ and the density $n=Q_\\mu/\\pi^{2}$ of two spin states
are then their Eqs.~(2.8a) and (2.8b),
$-1/a=(2/\\pi)\\sqrt{2m\\Delta}\\,I_1(x_0)$ and
$n=(2m\\Delta)^{3/2}I_2(x_0)/(2\\pi^{2})$, with the scattering length
$a=1/q_B$, their $a_s$.  The inverse scattering length is the binding momentum of the
pair where there is a bound pair, $q_B>0$, and the virtual state of
Sec.~\\ref{sec:crossover} where there is not, $q_B<0$.  Both signs are needed:
$I_2(x_0)$ is positive, but $I_1(x_0)$ takes both signs, as that reference
notes, and vanishes at $x_0=0.8604$, the point $1/a=0$; for larger $x_0$, on
the side of BCS pairing, $q_B<0$.  In the corner $|q_B|\\ll m$, while the
virtual state leaves the real axis only at $|q_*|$ of the order of $m$.  So
the nonrelativistic crossover, on both sides of $1/a=0$, is the corner of
the relativistic one.

The order of the limits matters.  If the cutoff is of the order of $m$
instead of fixed in the units $\\sqrt{2m\\Delta}$, as when $\\lambda$ takes its
place in \\eqref{eq:Qinf}, the region $p\\sim m$ contributes as well, and the
logarithm of \\eqref{eq:Qinf} does not vanish in the corner.  In the gap
equation its coefficient is
$\\mu^{2}-\\tfrac14m_B^{2}-\\tfrac12\\Delta^{2}\\simeq2m\\Delta\\,(x_0+\\hat q^{2})$,
against the scale $m\\sqrt{2m\\Delta}$ of the equation, and in the density it
is $\\mu\\Delta^{2}\\simeq m\\Delta^{2}$, against $\\tfrac12(2m\\Delta)^{3/2}$, so
the denominator and the density approach $I_1(x_0)+\\tfrac12\\pi\\hat q$ and $I_2(x_0)$ with
corrections of the relative order $\\sqrt{\\Delta/m}\\,\\ln(2\\lambda/m)$, that is
of the order $k_Fr_e$ of Sec.~\\ref{sec:range}; at $\\Lambda=2m$, where the
logarithm is of the order one, they are of the order $\\sqrt{\\Delta/m}$.  At a
fixed ratio $\\lambda/m$ they vanish in the corner, and one number, the scattering
length, is enough.  If $\\lambda$ grows so that $k_Fr_e$ stays finite, the
second number stays as well, and the corner is the two-channel model of
Sec.~\\ref{sec:range}.
""")

# ============================================================================
#  §10  THE SOLUTIONS OF THE CROSSOVER
# ============================================================================
SAY(u"--- §10  the solutions of the crossover " + u"-" * 36)
import json as _json
P2DATA = os.path.abspath(DATADIR)
sol_d = _json.load(open(os.path.join(P2DATA, 'crossover.json')))
_lsrc = open(STATESRC).read()
_lns = {}; _dps = mp.dps; exec(_lsrc[:_lsrc.index('STATES = [')] if 'STATES = [' in _lsrc else _lsrc, _lns); _LState = _lns['State']; mp.dps = _dps   # State sets dps = 30
sol_kF2 = mpf(sol_d['kF2'])
def _sol_err():                                    # a function, so that its loop variables do not overwrite the generator's mu_, D_
    err_ = mpf(0)
    for rows_ in sol_d['small'].values():
        for r_ in rows_:
            if r_[0] not in (-1.0r, 0.0r, 1.0r): continue
            mu_, D_, lnl_ = mpf(r_[2]), mpf(r_[3]), mpf(r_[4]); st_ = _LState(1, mu_, D_)
            lg_ = mp.log(2) + lnl_ - mp.log(st_.l0)
            e1_ = (mu_**2 - 1 - D_**2/2)*lg_ + st_.G0(0) + mp.pi/2*mpf(r_[0])*sol_kF2
            e2_ = mu_*D_**2*lg_ + st_.qmu() - sol_kF2**3/3
            err_ = max(err_, abs(e1_)/sol_kF2**2, abs(e2_)/sol_kF2**3)
    return err_
sol_err = _sol_err()
assert sol_err < mpf(10)**(-8), sol_err
OK(u"Figs. solutions, twochannel: the drawn points at k_F = 0.05 m solve the equations again to %s; the k_F = m/2 curves were checked separately against the model with the cutoff kept" % mp.nstr(sol_err, 2))
#   the gap at k_F = m/2 is one drawing; the gap and the chemical potential at k_F = 0.05 m, on the two-channel model,
#   are the other. FIGS.crossover of paper2_figs.py is no longer called.
FIGS2.family(FIGDIR + '/solutions', sol_d['curves'], sol_d['marini'], sol_d['kF'])
FIGS2.twochannel(FIGDIR + '/twochannel', sol_d['small'], sol_d['twoch'], sol_d['twoch_mu'], sol_d['univ'], sol_d['kF2'])
#   the share of the effective range at k_F = m/2: the equations of Sec. crossover against the two-channel model with the same
#   a and r_e, and against the universal crossover (r_e = 0); the point lambda = 10 m is the cutoff of He and Zhuang
def _share8b():
    out_ = {}
    eF_ = mpf(1)/8                                                                # k_F = m/2, eps_F = k_F^2/2m
    guess_ = {-1: ((mpf('0.70'), mpf('0.37')), (mpf('0.94'), mpf('0.21'))), 0: ((mpf('0.34'), mpf('0.63')), (mpf('0.59'), mpf('0.69'))),
              1: ((mpf('-0.35'), mpf('0.79')), (mpf('-0.78'), mpf('1.33')))}
    with mp.workdps(30):
        for lam_, eta_ in ((20, -1), (20, 1), (10, 0)):
            kfre_ = -2/mp.pi*(mlog(2*mpf(lam_)) - 1)                              # k_F r_e = -(4/pi)(k_F/m)[ln(2 lambda/m) - 1]
            g_, gu_ = guess_[eta_]
            mu_, D_ = rel_n(mpf(1)/2, mpf(eta_), mlog(mpf(lam_)), (1 + g_[0]*eF_, g_[1]*eF_))
            tm_, tD_ = twoch_n(mpf(eta_), kfre_, g_)
            um_, uD_ = twoch_n(mpf(eta_), mpf(0), gu_)
            out_[(lam_, eta_)] = (kfre_, (mu_ - 1)/eF_, D_/eF_, tm_, tD_, um_, uD_)
    return out_
sh8 = _share8b()
for (lam_, eta_) in ((20, -1), (20, 1)):                                          # the drawn curve of lambda = 20 m passes through the same points
    row_ = [r_ for r_ in sol_d['curves']['20.0'] if abs(r_[0] - eta_) < 1e-9r][0]
    assert abs(mpf(row_[1]) - sh8[(lam_, eta_)][2]) < mpf(10)**(-6)
assert all(abs(sh8[k_][4] - sh8[k_][2]) < abs(sh8[k_][6] - sh8[k_][2])/3 for k_ in ((20, -1), (20, 1)))
assert abs(sh8[(10, 0)][5] - mpf('0.5906')) < mpf('0.0002')
OK(u"numbers: k_F = m/2, lambda = 20 m (k_F r_e = %s): Delta/eps_F = %s and %s at 1/(k_F a) = -1 and 1, against %s and %s in the two-channel model and %s and %s in the universal crossover; lambda = 10 m (k_F r_e = %s), unitarity: mu_nr/eps_F = %s, two-channel %s, universal %s"
   % tuple(mp.nstr(x_, 4) for x_ in (sh8[(20, 1)][0], sh8[(20, -1)][2], sh8[(20, 1)][2], sh8[(20, -1)][4], sh8[(20, 1)][4], sh8[(20, -1)][6], sh8[(20, 1)][6],
                                       sh8[(10, 0)][0], sh8[(10, 0)][1], sh8[(10, 0)][3], sh8[(10, 0)][5])))
#   the part of the density that eq:twochannel assigns to the closed channel, as a share of the density, at the point
#   of He and Zhuang (k_F = m/2, lambda = 10 m): (pi/4) m^2 |r_e| Delta^2 / (k_F^3/3) = (3 pi/16) k_F |r_e|
#   (Delta/eps_F)^2, with the gap of eq:Qinf and with the gap of the two-channel model
def _closed10():
    out_ = {}
    eF_ = mpf(1)/8; kf_ = mpf(1)/2
    guess_ = {-1: (mpf('0.76'), mpf('0.34')), 0: (mpf('0.34'), mpf('0.63')), 1: (mpf('-0.41'), mpf('0.88'))}
    with mp.workdps(30):
        re_ = -4/mp.pi*(mlog(mpf(20)) - 1)                                        # m r_e at lambda = 10 m
        kfre_ = kf_*re_
        for eta_ in (-1, 0, 1):
            g_ = guess_[eta_]
            mu_, D_ = rel_n(kf_, mpf(eta_), mlog(mpf(10)), (1 + g_[0]*eF_, g_[1]*eF_))
            tm_, tD_ = twoch_n(mpf(eta_), kfre_, g_)
            sh_ = lambda d_: 3*mp.pi/16*abs(kfre_)*d_**2                          # d_ = Delta/eps_F
            assert abs(sh_(D_/eF_) - (mp.pi/4*abs(re_)*D_**2)/(kf_**3/3)) < mpf(10)**(-20)
            out_[eta_] = (sh_(D_/eF_), sh_(tD_))
    return out_
cl10 = _closed10()
assert all(abs(cl10[e_][0] - mpf(v_)) < mpf('0.002') and abs(cl10[e_][1] - mpf(w_)) < mpf('0.002')
           for e_, v_, w_ in ((-1, '0.088', '0.102'), (0, '0.297', '0.314'), (1, '0.581', '0.497')))
OK(u"numbers: k_F = m/2, lambda = 10 m: the share (3 pi/16) k_F |r_e| (Delta/eps_F)^2 of the density that eq:twochannel assigns to the closed channel is %s, %s, %s at 1/(k_F a) = -1, 0, 1 with the gap of eq:Qinf and %s, %s, %s with the gap of the two-channel model"
   % tuple(mp.nstr(x_, 3) for x_ in (cl10[-1][0], cl10[0][0], cl10[1][0], cl10[-1][1], cl10[0][1], cl10[1][1])))
pc10 = lambda x_: u"%d" % int(mp.nint(100*x_))
#   the first pass of the sync with the paper: where the drawn curves cross the universal one; the gap at lambda = 5 m
#   and unitarity against the two-channel model and the universal crossover; the potential with all momenta
#   integrated, Omega/N = Delta^2 V_lambda - I_lambda, whose derivatives are the two equations with the scale lambda
def _cross10():
    import numpy as np_
    mar_ = np_.array(sorted(sol_d['marini'])); out_ = {}
    for lam_ in ('5.0', '20.0', '100.0'):
        c_ = np_.array(sol_d['curves'][lam_]); d_ = c_[:, 1r] - np_.interp(c_[:, 0r], mar_[:, 0r], mar_[:, 1r])
        i_ = [j_ for j_ in range(len(d_) - 1r) if d_[j_]*d_[j_ + 1r] < 0r]
        assert len(i_) == 1r
        j_ = i_[0r]; out_[lam_] = float(c_[j_, 0r] - d_[j_]*(c_[j_ + 1r, 0r] - c_[j_, 0r])/(d_[j_ + 1r] - d_[j_]))
    k5_ = [k_ for k_ in sol_d['twoch'] if abs(float(k_) + 0.8293r) < 2e-3r][0r]
    out_['u5'] = ([r_ for r_ in sol_d['curves']['5.0'] if abs(r_[0r]) < 1e-9r][0r][1r], [r_ for r_ in sol_d['twoch'][k5_] if abs(r_[0r]) < 1e-9r][0r][1r])
    return out_
cr10 = _cross10()
assert abs(cr10['5.0'] + 0.161r) < 0.005r and abs(cr10['20.0'] + 0.200r) < 0.005r and abs(cr10['100.0'] + 0.279r) < 0.005r
assert abs(cr10['u5'][0r] - 0.647r) < 0.002r and abs(cr10['u5'][1r] - 0.6745r) < 0.002r
OK(u"numbers: the drawn curves of lambda = 5, 20, 100 m cross the universal one at 1/(k_F a) = %.3f, %.3f, %.3f; at lambda = 5 m and unitarity Delta/eps_F = %.4f, against %.4f in the two-channel model and %s in the universal crossover"
   % (cr10['5.0'], cr10['20.0'], cr10['100.0'], cr10['u5'][0r], cr10['u5'][1r], mp.nstr(sh8[(10, 0)][6], 4)))
def _pot73():
    with mp.workdps(40):
        m_, mu_, D_, q_, lam_ = mpf(1), mpf(4)/5, mpf(3)/5, mpf(3)/10, mpf(5)
        def I_(mu__, D2__):
            Dd_ = msqrt(D2__); l0_ = msqrt(fig_n(m_, Dd_, mu__)['ll'] + mu__*mu__)
            return C0_n(m_, Dd_, mu__) + (mu__*mu__*D2__ - (m_*m_ + D2__)**2/4)*mlog(2*lam_/l0_)
        Vl_ = m_*m_/4 + (m_*m_/2 - q_*q_)*mlog(2*lam_/m_) - q_*msqrt(m_*m_ - q_*q_)*mp.acos(q_/m_)
        l0_ = msqrt(fig_n(m_, D_, mu_)['ll'] + mu_*mu_); lg_ = mlog(2*lam_/l0_)
        Dl_ = (mu_*mu_ - (m_*m_ - q_*q_) - D_*D_/2)*lg_ + G0_n(m_, D_, mu_, q_)
        Ql_ = mu_*D_*D_*lg_ + qmu_n(m_, D_, mu_)
        e1_ = abs(mp.diff(lambda x_: I_(mu_, x_), D_*D_) - Vl_ - Dl_)
        e2_ = abs(mp.diff(lambda x_: I_(x_, D_*D_), mu_)/2 - Ql_)
        e3_ = abs(V_n(mpf(10)**6, m_, q_) - mpf(10)**12/2 - (m_*m_/2 - q_*q_)*mlog(mpf(10)**6/lam_) - Vl_)
    return e1_, e2_, e3_
pot73 = _pot73()
assert pot73[0r] < mpf(10)**(-12) and pot73[1r] < mpf(10)**(-12) and pot73[2r] < mpf(10)**(-10), pot73
OK(u"§7.3: the potential with all momenta integrated, Omega/N = Delta^2 V_lambda - I_lambda, at (m, mu, Delta, q_B, lambda) = (1, 0.8, 0.6, 0.3, 5): dI_lambda/d(Delta^2) - V_lambda = D to %s and (1/2) dI_lambda/dmu = Q_mu to %s (numerical derivatives); V_lambda against V(Lambda) at Lambda = 10^6 m to %s"
   % tuple(mp.nstr(x_, 2) for x_ in pot73))
#   the chemical potential beside the gap at k_F = 0.05 m: crossover.json holds mu_nr/eps_F of the two-channel model
#   ('twoch_mu') and the universal crossover, r_e = 0, on the same grid ('univ').  Here: the distances between the
#   drawn curves, the scale lambda that each k_F r_e needs at this k_F, the point where mu passes the mass, and the
#   stored curves of the two-channel model solved again at two points by the solver of Sec. range
def _tw10():
    import numpy as np_
    eF_ = float(sol_kF2)**2r/2r; out_ = {}
    uni_ = np_.array(sol_d['univ'], dtype=float); mar_ = np_.array(sorted(sol_d['marini']), dtype=float)
    in_ = (uni_[:, 0r] > mar_[0r, 0r]) & (uni_[:, 0r] < mar_[-1r, 0r])
    out_['marini'] = float(abs(np_.interp(uni_[in_, 0r], mar_[:, 0r], mar_[:, 1r]) - uni_[in_, 1r]).max())
    def cross_(x_, y_):
        i_ = [j_ for j_ in range(len(y_) - 1r) if y_[j_]*y_[j_ + 1r] < 0r]
        assert len(i_) == 1r
        j_ = i_[0r]; return float(x_[j_] - y_[j_]*(x_[j_ + 1r] - x_[j_])/(y_[j_ + 1r] - y_[j_]))
    i0_ = int(np_.argmin(abs(uni_[:, 0r]))); i1_ = int(np_.argmin(abs(uni_[:, 0r] - 1r)))
    assert abs(uni_[i0_, 0r]) < 1e-9r and abs(uni_[i1_, 0r] - 1r) < 1e-9r
    out_['u'] = {'g0': float(uni_[i0_, 1r]), 'm0': float(uni_[i0_, 2r]), 'x0': cross_(uni_[:, 0r], uni_[:, 2r])}
    res_ = 0r; out_['keys'] = []
    with mp.workdps(30):
        for i_ in (i0_, i1_):
            m_, D_ = twoch_n(mpf(float(uni_[i_, 0r])), mpf(0), (mpf(float(uni_[i_, 2r])), mpf(float(uni_[i_, 1r]))))
            res_ = max(res_, abs(float(m_) - uni_[i_, 2r]), abs(float(D_) - uni_[i_, 1r]))
        for lam_ in (5, 20, 100):                                                 # the scales of the curves at k_F = m/2
            kfre_ = -2/mp.pi*(mlog(2*mpf(lam_)) - 1); key_ = '%.4f' % float(kfre_); out_['keys'].append(key_)
            sm_ = np_.array(sol_d['small'][key_], dtype=float); tg_ = np_.array(sol_d['twoch'][key_], dtype=float)
            tm_ = np_.array(sol_d['twoch_mu'][key_], dtype=float)
            assert np_.allclose(sm_[:, 0r], uni_[:, 0r]) and np_.allclose(tg_[:, 0r], uni_[:, 0r]) and np_.allclose(tm_[:, 0r], uni_[:, 0r])
            lnl_ = mp.pi/4*abs(kfre_)/sol_kF2 + 1 - mlog(2)                       # ln(lambda/m) of this k_F r_e at k_F = 0.05 m
            assert abs(float(lnl_) - sm_[0r, 4r]) < 1e-9r
            mu_ = (sm_[:, 2r] - 1r)/eF_
            out_[key_] = {'dg': float(abs(sm_[:, 1r] - tg_[:, 1r]).max()), 'dm': float(abs(mu_ - tm_[:, 1r]).max()), 'lam': mp.exp(lnl_),
                          'g0': float(sm_[i0_, 1r]), 'm0': float(mu_[i0_]), 'x0': cross_(sm_[:, 0r], mu_)}
            for i_ in (i0_, i1_):
                m_, D_ = twoch_n(mpf(float(tm_[i_, 0r])), kfre_, (mpf(float(tm_[i_, 1r])), mpf(float(tg_[i_, 1r]))))
                res_ = max(res_, abs(float(m_) - tm_[i_, 1r]), abs(float(D_) - tg_[i_, 1r]))
    out_['res'] = float(res_)
    return out_
tw10 = _tw10(); tk10 = tw10['keys']
assert tw10['res'] < 1e-6r and tw10['marini'] < 1e-3r and all(tw10[k_]['dg'] < 0.002r and tw10[k_]['dm'] < 0.002r for k_ in tk10), (tw10['res'], tw10['marini'])   # the stored curves are fsolve's, good to 1e-7
assert abs(tw10['u']['m0'] - 0.5906r) < 2e-4r and abs(tw10['u']['x0'] - 0.553r) < 3e-3r
assert tw10[tk10[0r]]['m0'] > tw10[tk10[1r]]['m0'] > tw10[tk10[2r]]['m0'] > 0.18r and tw10[tk10[0r]]['x0'] > tw10[tk10[1r]]['x0'] > tw10[tk10[2r]]['x0'] > 0.41r
OK(u"Fig. twochannel: k_F = 0.05 m, k_F r_e = %s, %s, %s (lambda = %s, %s, %s m): the largest |closed form - two-channel| over the drawn range is %.4f, %.4f, %.4f eps_F in the gap and %.4f, %.4f, %.4f eps_F in mu; at unitarity mu_nr/eps_F = %.3f, %.3f, %.3f against %.3f at r_e = 0; mu = m at 1/(k_F a) = %.3f, %.3f, %.3f against %.3f (linear interpolation on the grid); the stored two-channel and universal curves solved again at 1/(k_F a) = 0 and 1: %.1e; the universal curve against the stored one of Marini et al.: %.1e"
   % (tuple(tk10) + tuple(mp.nstr(tw10[k_]['lam'], 2) for k_ in tk10) + tuple(tw10[k_]['dg'] for k_ in tk10) + tuple(tw10[k_]['dm'] for k_ in tk10)
      + tuple(tw10[k_]['m0'] for k_ in tk10) + (tw10['u']['m0'],) + tuple(tw10[k_]['x0'] for k_ in tk10) + (tw10['u']['x0'], tw10['res'], tw10['marini'])))
#   T. Brauner, Phys. Rev. D 77, 096006 (2008), Sec. III B, at T = 0.  Two flavours and three colours at a common
#   mass: the red and green quarks pair, the blue ones are a free gas; k_F = 0.2 m, the momentum stopped sharply at 5
#   m (the parameters of Abuki).  In the measure of Sec. crossover his gap equation (15) is D|_{q_B=0} + (pi m/2)/a =
#   0 and his density (16) is 2 Q_mu + theta(mu - m)(mu^2 - m^2)^{3/2}/3 = k_F^3; his axis is G_c/G_R = (pi/2)(1/(m
#   a))/arsinh(Lambda/m). Solved twice: with his bound, by the closed sums eq:Qclosed and eq:Vdef, and with all
#   momenta integrated, eq:Qinf, at the scale lambda of the same effective range.  The reference numbers asserted
#   below come from an independent solution by quadrature.
def _brauner10():
    with mp.workdps(40):
        kf_, Lam_, m_ = mpf(1)/5, mpf(5), mpf(1); ash_ = mp.asinh(Lam_)
        re_ = -4/mp.pi*(ash_ - msqrt(1 + 1/Lam_**2))                               # m r_e of the bound (Sec. range)
        lnlam_ = 1 + mp.pi/4*abs(re_) - mlog(2)                                    # ln(lambda/m) of the same r_e
        free_ = lambda mu_: (mu_*mu_ - 1)**(mpf(3)/2)/3 if mu_ > 1 else mpf(0)     # the unpaired colour
        def Fb_(mu_, D_):                                                          # his bound: D at q_B = 0; the density over k_F^3, less 1
            q_ = Q_closed(Lam_, m_, D_, mu_)
            return q_[2]/D_ - V_n(Lam_, m_, mpf(0)), (2*q_[0] + free_(mu_))/kf_**3 - 1
        def Fa_(mu_, D_):                                                          # all momenta integrated
            lg_ = mlog(2) + lnlam_ - mlog(msqrt(fig_n(m_, D_, mu_)['ll'] + mu_*mu_))
            return ((mu_*mu_ - 1 - D_*D_/2)*lg_ + G0_n(m_, D_, mu_, mpf(0)),
                    (2*(mu_*D_*D_*lg_ + qmu_n(m_, D_, mu_)) + free_(mu_))/kf_**3 - 1)
        out_ = {'re': re_, 'kfre': kf_*re_, 'lam': mp.exp(lnlam_), 'axis': mp.pi/2*kf_/ash_, 'pts': []}
        for x_, g_ in (('-0.4', ('1.0198', '0.00029')), ('-0.2', ('1.0195', '0.0027')), ('0', ('1.0116', '0.0161')),
                       ('0.2', ('0.9714', '0.0318')), ('0.4', ('0.8915', '0.0417'))):
            c_ = ash_*mpf(x_)                                                      # (pi m/2)/a at this G_c/G_R
            row_ = [mpf(x_)]
            for F_ in (Fb_, Fa_):
                def G_(a_, b_, F_=F_, c_=c_):
                    r_ = F_(a_, mp.exp(b_)); return r_[0] + c_, r_[1]
                mu_, y_ = newton2_(G_, mpf(g_[0]), mlog(mpf(g_[1])))
                row_ += [mu_, mp.exp(y_)]
            out_['pts'].append(tuple(row_))
        for name_, F_ in (('x0b', Fb_), ('x0a', Fa_)):                             # mu = m: the density gives the gap, the gap equation the coupling
            D_ = mp.findroot(lambda d_: F_(mpf(1), d_)[1], mpf('0.0241'))
            out_[name_] = -F_(mpf(1), D_)[0]/ash_
    return out_
br10 = _brauner10()
assert abs(br10['re'] + mpf('1.6458')) < mpf('0.0001') and abs(br10['lam'] - mpf('4.9505')) < mpf('0.0001') and abs(br10['axis'] - mpf('0.13586')) < mpf('0.00001')
assert abs(br10['pts'][2][1] - mpf('1.011581')) < mpf('2e-6') and abs(br10['pts'][2][2] - mpf('0.016119')) < mpf('2e-6')        # the quadrature of brauner_compare.py
assert abs(br10['pts'][4][2] - mpf('0.041739')) < mpf('2e-6') and abs(br10['pts'][4][4] - mpf('0.041823')) < mpf('2e-6')
br_dg = [abs(r_[4]/r_[2] - 1) for r_ in br10['pts']]; br_dm = max(abs(r_[3] - r_[1]) for r_ in br10['pts'])
assert max(br_dg) == br_dg[-1] and mpf('0.0019') < br_dg[-1] < mpf('0.0021') and br_dm < mpf('0.0002')
assert abs(br10['x0b'] - mpf('0.0825')) < mpf('0.0002') and abs(br10['x0a'] - mpf('0.0825')) < mpf('0.0002')
OK(u"numbers: Brauner 2008 at T = 0 (k_F = 0.2 m, a sharp cutoff at 5 m; two colours paired, the third a free gas): the cutoff gives m r_e = %s, k_F r_e = %s; lambda of the same effective range is %s m; G_c/G_R = %s/(k_F a); at G_c/G_R = -0.4, -0.2, 0, 0.2, 0.4 the gap with all momenta integrated differs from the gap with the cutoff by %s, %s, %s, %s, %s (relative) and mu by at most %s m; mu = m at G_c/G_R = %s with the cutoff and %s with all momenta integrated (his text: about 0.08)"
   % ((mp.nstr(br10['re'], 5), mp.nstr(br10['kfre'], 3), mp.nstr(br10['lam'], 5), mp.nstr(br10['axis'], 4)) + tuple(mp.nstr(x_, 2) for x_ in br_dg)
      + (mp.nstr(br_dm, 2), mp.nstr(br10['x0b'], 4), mp.nstr(br10['x0a'], 4))))
bx10 = (mp.nstr(br10['x0b'], 3), mp.nstr(br10['x0a'], 3))                           # the sentence on mu = m: one number if the two agree in three digits
BX10 = (u"$G_c/G_R=%s$ in both" % bx10[0]) if bx10[0] == bx10[1] else (u"$G_c/G_R=%s$ with his cutoff and at $%s$ with all momenta integrated" % bx10)
SEC('solutions', u"""\\section{Solutions of the crossover}\\label{sec:solutions}
With all momenta integrated, the gap equation and the density (<<eq:Qinf>>) are
two equations for $\\mu$ and $\\Delta$ at a given density $n=k_F^{3}/3\\pi^{2}$,
with the coupling given by the scattering length and the second number by
$\\lambda$.  Every function in them is in closed form, so a solution is the root
of two closed expressions, found by Newton's method, and no momentum integral
is computed.  Figure~\\ref{fig:solutions} shows the gap at $k_F=m/2$ for
$\\lambda=5$, $20$ and $100\\,m$.  The larger $\\lambda$, the larger $|r_e|$ and
the flatter the curve.  The three curves cross the universal one of Marini,
Pistolesi and Strinati on the side of BCS pairing, at $1/(k_Fa)=@X5@$,
$@X20@$ and $@X100@$: at weaker attraction the gap is larger than in the
universal crossover, and at stronger attraction it is smaller.

At $\\lambda=20\\,m$ most of the difference from the universal crossover is the
effective range: with
$k_Fr_e=@KR20@$, the gap at $1/(k_Fa)=-1$ and $1$ is $@D20A@\\,\\varepsilon_F$
and $@D20B@\\,\\varepsilon_F$, against $@T20A@\\,\\varepsilon_F$ and
$@T20B@\\,\\varepsilon_F$ in the two-channel model (<<eq:twochannel>>) with
the same $a$ and $r_e$ and $@U20A@\\,\\varepsilon_F$ and $@U20B@\\,\\varepsilon_F$ in
the universal crossover.  What is left, some per cent, is the relativity that
the two-channel model does not have.  At $\\lambda=5\\,m$ this is no longer so:
at unitarity the gap is $@U5R@\\,\\varepsilon_F$, against
$@U5T@\\,\\varepsilon_F$ in the two-channel model and $@U5U@\\,\\varepsilon_F$ in
the universal crossover.

At $k_F=0.05\\,m$ the equations lie on the two-channel model, as
Sec.~<<sec:range>> requires, in the gap and in the chemical potential
(Fig.~<<fig:crossover>>).  For $k_Fr_e=@K1@$, $@K2@$ and $@K3@$ the
largest difference over the range of the figure is $@DG1@$, $@DG2@$ and
$@DG3@\\,\\varepsilon_F$ in the gap and $@DM1@$, $@DM2@$ and
$@DM3@\\,\\varepsilon_F$ in the chemical potential.  The effective range
itself moves both far from the universal crossover: at unitarity
$\\mu_{\\rm nr}=@M1@$, $@M2@$ and $@M3@\\,\\varepsilon_F$, against
$@MU@\\,\\varepsilon_F$ at $r_e=0$, and the chemical potential passes the mass
at $1/(k_Fa)=@X1@$, $@X2@$ and $@X3@$, against $@XU@$.  At this $k_F$ these
values of $k_Fr_e$ require $\\lambda/m=@L1@$, $@L2@$ and $@L3@$: the figure
shows the limit of Sec.~<<sec:range>>, $k_F/m\\to0$ at a fixed $k_Fr_e$, in
which $\\lambda$ is exponentially large.

L.~He and P.~Zhuang solved the relativistic crossover with the cutoff kept at
$\\Lambda=10\\,m$ (Sec.~<<sec:range>>).  At $k_F=m/2$ that cutoff gives
$k_Fr_e=@KRHZ@$, as does $\\lambda=10\\,m$ with all momenta integrated, and at
unitarity the equations here give $\\mu_{\\rm nr}=@MHZ@\\,\\varepsilon_F$, against
$@THZ@\\,\\varepsilon_F$ in the two-channel model with the same $r_e$ and
$@UHZ@\\,\\varepsilon_F$ in the universal crossover.

T.~Brauner solved the crossover of a colour superconductor with a sharp cutoff
at $\\Lambda=5\\,m$ and $k_F=0.2\\,m$ (Phys.\\ Rev.\\ D \\textbf{77}, 096006
(2008), Sec.~III\\,B).  In his model the quarks of two colours pair and those
of the third are a free gas.  At zero temperature the gap equation is then that
of Sec.~<<sec:crossover>>, with the coupling given by the scattering length,
and the density is $2Q_\\mu+\\tfrac13(\\mu^{2}-m^{2})^{3/2}=k_F^{3}$, the second
term present for $\\mu>m$.  His cutoff gives $k_Fr_e=@BKR@$, and his axis is
$G_c/G_R=@BAX@/(k_Fa)$.  With all momenta integrated and
$\\lambda=@BLAM@\\,m$, which gives the same effective range, the gap differs
from the gap with his cutoff by at most $@BDG@$ per cent over the range of his
Fig.~2, $|G_c/G_R|\\le0.4$.  The chemical potential passes the mass at
@BX0@; his text gives about $0.08$.

The last term of the density in (<<eq:twochannel>>) is the part that the
two-channel model assigns to the closed channel.  As a share of the density it
is
\\begin{equation*}
  \\frac{\\tfrac{\\pi}{4}\\,m^{2}|r_e|\\,\\Delta^{2}}{\\tfrac13k_F^{3}}
  =\\frac{3\\pi}{16}\\,k_F|r_e|\\,\\Bigl(\\frac{\\Delta}{\\varepsilon_F}\\Bigr)^{2} .
\\end{equation*}
At the point of He and Zhuang it is $@C10A@$, $@C10B@$ and $@C10C@$ per cent
at $1/(k_Fa)=-1$, $0$ and $1$ with the gap of the equations here, and
$@T10A@$, $@T10B@$ and $@T10C@$ per cent with the gap of the two-channel
model.  In an atomic Fermi gas at a broad resonance this share was measured by
optical spectroscopy of the pairs and found to be below $10^{-3}$
(G.~B.~Partridge, K.~E.~Strecker, R.~I.~Kamar, M.~W.~Jack and R.~G.~Hulet,
Phys.\\ Rev.\\ Lett.\\ \\textbf{95}, 020404 (2005)), and a negative effective
range much longer than the distance between the particles was realized at a
narrow resonance (E.~L.~Hazlett, Y.~Zhang, R.~W.~Stites and K.~M.~O'Hara,
Phys.\\ Rev.\\ Lett.\\ \\textbf{108}, 045304 (2012)).

\\paragraph{How the points are computed.}
The coupling is given by the scattering length at the threshold of two
particles, $D=D|_{q_B=0}+\\pi m/2a$, and the density by $Q_\\mu=k_F^{3}/3$, that
is $n=Q_\\mu/\\pi^{2}$ for two spin states.  Newton's method runs along
$1/(k_Fa)$ from unitarity outwards, each solution the start of the next.  The
curves at $k_F=m/2$ were computed separately and checked against the model
with the upper limit kept.  Those at $k_F=0.05\\,m$ and the curves of the
two-channel model (<<eq:twochannel>>) are read from the file
\\texttt{crossover.json}, and the script substitutes the drawn points back into
the two equations: they hold to $10^{-8}$ or better.  With $r_e=0$ the
two-channel model is the universal crossover, the black curves of
Fig.~<<fig:crossover>>.  The
equations with the cutoff of Brauner are solved with the closed sums
(<<eq:Qclosed>>) and (<<eq:Vdef>>).
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.56\\linewidth]{figs/solutions.pdf}
  \\caption{The gap against the inverse scattering length, $1/(k_Fa)$, at
    $k_F=m/2$; $\\varepsilon_F=k_F^{2}/2m$.  The
    closed-form equations at $\\lambda=5$, $20$, $100\\,m$, and the
    nonrelativistic solution of Marini et al.\\ ($r_e=0$).}
  \\label{fig:solutions}
\\end{figure}
""".replace(u"@KR20@", mp.nstr(sh8[(20, 1)][0], 3)).replace(u"@D20A@", mp.nstr(sh8[(20, -1)][2], 2)).replace(u"@D20B@", mp.nstr(sh8[(20, 1)][2], 2))
   .replace(u"@T20A@", mp.nstr(sh8[(20, -1)][4], 2)).replace(u"@T20B@", mp.nstr(sh8[(20, 1)][4], 2))
   .replace(u"@U20A@", mp.nstr(sh8[(20, -1)][6], 2)).replace(u"@U20B@", mp.nstr(sh8[(20, 1)][6], 3))
   .replace(u"@KRHZ@", mp.nstr(sh8[(10, 0)][0], 3)).replace(u"@MHZ@", mp.nstr(sh8[(10, 0)][1], 2))
   .replace(u"@THZ@", mp.nstr(sh8[(10, 0)][3], 2)).replace(u"@UHZ@", mp.nstr(sh8[(10, 0)][5], 2))
   .replace(u"@C10A@", pc10(cl10[-1][0])).replace(u"@C10B@", pc10(cl10[0][0])).replace(u"@C10C@", pc10(cl10[1][0]))
   .replace(u"@T10A@", pc10(cl10[-1][1])).replace(u"@T10B@", pc10(cl10[0][1])).replace(u"@T10C@", pc10(cl10[1][1]))
   .replace(u"@X5@", u"%.2f" % cr10['5.0']).replace(u"@X20@", u"%.2f" % cr10['20.0']).replace(u"@X100@", u"%.2f" % cr10['100.0'])
   .replace(u"@U5R@", u"%.3f" % cr10['u5'][0r]).replace(u"@U5T@", u"%.3f" % cr10['u5'][1r]).replace(u"@U5U@", mp.nstr(sh8[(10, 0)][6], 3))
   .replace(u"@K1@", u"%.2f" % float(tk10[0r])).replace(u"@K2@", u"%.2f" % float(tk10[1r])).replace(u"@K3@", u"%.2f" % float(tk10[2r]))
   .replace(u"@DG1@", u"%.4f" % tw10[tk10[0r]]['dg']).replace(u"@DG2@", u"%.4f" % tw10[tk10[1r]]['dg']).replace(u"@DG3@", u"%.4f" % tw10[tk10[2r]]['dg'])
   .replace(u"@DM1@", u"%.4f" % tw10[tk10[0r]]['dm']).replace(u"@DM2@", u"%.4f" % tw10[tk10[1r]]['dm']).replace(u"@DM3@", u"%.4f" % tw10[tk10[2r]]['dm'])
   .replace(u"@M1@", u"%.3f" % tw10[tk10[0r]]['m0']).replace(u"@M2@", u"%.3f" % tw10[tk10[1r]]['m0']).replace(u"@M3@", u"%.3f" % tw10[tk10[2r]]['m0'])
   .replace(u"@MU@", u"%.3f" % tw10['u']['m0'])
   .replace(u"@X1@", u"%.2f" % tw10[tk10[0r]]['x0']).replace(u"@X2@", u"%.2f" % tw10[tk10[1r]]['x0']).replace(u"@X3@", u"%.2f" % tw10[tk10[2r]]['x0'])
   .replace(u"@XU@", u"%.2f" % tw10['u']['x0'])
   .replace(u"@L1@", sci9(tw10[tk10[0r]]['lam'])).replace(u"@L2@", sci9(tw10[tk10[1r]]['lam'])).replace(u"@L3@", sci9(tw10[tk10[2r]]['lam']))
   .replace(u"@BKR@", mp.nstr(br10['kfre'], 2)).replace(u"@BAX@", mp.nstr(br10['axis'], 3)).replace(u"@BLAM@", mp.nstr(br10['lam'], 3))
   .replace(u"@BDG@", u"%.1f" % float(100*max(br_dg))).replace(u"@BX0@", BX10))

# ============================================================================
#  §11  THE NAMBU--JONA-LASINIO MODEL AT ISOSPIN DENSITY
# ============================================================================
SAY(u"--- §11  the Nambu--Jona-Lasinio model at isospin density " + u"-" * 17)
lat_N = _json.load(open(os.path.join(P2DATA, 'lattice_njl.json')))
assert all(k_ in lat_N['models'] for k_ in ('phys', 'M250', 'M350', 'fpi70', 'fpi120'))
OK(u"Fig. isospin: the curves of the model are read from lattice_njl.json; they were checked separately against the numbers of S1")
FIGS2.isospin(FIGDIR + '/isospin', lat_N)
#   the numbers of the text, all from the stored curves: the pressures against one another between 1.5 and 7 m_pi, the
#   pion field alone, the peak of the speed of sound, the mass of the quark along the axis
def _iso11():
    import numpy as np_
    md_ = lat_N['models']; mpi_ = lat_N['mpi_GeV']; x_ = np_.array(md_['phys']['mu_over_mpi'])
    assert all(np_.allclose(np_.array(md_[k_]['mu_over_mpi']), x_) for k_ in md_)
    sel_ = (x_ >= 1.5r) & (x_ <= 7.0r); P_ = lambda k_: np_.array(md_[k_]['P'])
    three_ = np_.vstack([P_(k_)[sel_] for k_ in ('M250', 'phys', 'M350')])
    out_ = {'spread': float((three_.max(0)/three_.min(0) - 1).max())}
    for k_ in ('fpi70', 'fpi120'):
        r_ = P_(k_)[sel_]/P_('phys')[sel_] - 1; out_[k_] = (float(r_.min()), float(r_.max()))
    f_ = md_['phys']['fpi']; PLO_ = f_**2/2*(x_*mpi_)**2*(1 - x_**-2)**2
    out_['lo_onset'] = max(float(abs(P_(k_)[x_ <= 1.5r]/PLO_[x_ <= 1.5r] - 1).max()) for k_ in ('M250', 'phys', 'M350'))
    out_['lo_far'] = sorted(float(PLO_[-1]/P_(k_)[-1] - 1) for k_ in ('M250', 'phys', 'M350'))
    out_['peak'] = {k_: tuple(md_[k_]['peak']) for k_ in ('M250', 'phys', 'M350')}
    i_ = int(np_.argmax(md_['phys']['cs2'])); out_['step'] = float(x_[i_ + 1] - x_[i_])
    out_['M'] = (float(np_.interp(1.5r, x_, md_['phys']['M'])), float(np_.interp(7.0r, x_, md_['phys']['M'])))
    out_['re'] = tuple(md_[k_]['re_fm'] for k_ in ('M250', 'phys', 'M350'))
    return out_
iso11 = _iso11()
assert iso11['spread'] < 0.10r and iso11['fpi70'][1] < -0.2r and iso11['fpi120'][0] > 0.5r
assert iso11['lo_onset'] < 0.10r and iso11['lo_far'][0] > -0.5r and iso11['lo_far'][-1] < -0.4r
assert all(abs(iso11['peak'][k_][0] - 2.4r) < 0.08r for k_ in iso11['peak']) and abs(iso11['step'] - 0.14r) < 0.005r
assert iso11['peak']['M250'][1] < iso11['peak']['phys'][1] < iso11['peak']['M350'][1]
assert abs(iso11['re'][0] + 0.897r) < 0.002r and abs(iso11['re'][1] + 0.501r) < 0.002r and abs(iso11['re'][2] + 0.327r) < 0.002r
OK(u"numbers: from 1.5 to 7 m_pi the pressures at M = 250, 303.5, 350 MeV (r_e = %.2f, %.2f, %.2f fm) differ by at most %.3f; f_pi = 70 and 120 MeV move the pressure by %+.3f to %+.3f and %+.3f to %+.3f; the pion field alone is within %.3f of the model up to 1.5 m_pi and %+.3f to %+.3f of it at 7 m_pi; the peak of c_s^2 is %.3f, %.3f, %.3f at %.2f, %.2f, %.2f m_pi (points %.3f m_pi apart); the mass of the quark falls from %.1f to %.1f MeV between 1.5 and 7 m_pi"
   % (iso11['re'] + (iso11['spread'],) + iso11['fpi70'] + iso11['fpi120'] + (iso11['lo_onset'], iso11['lo_far'][0], iso11['lo_far'][-1])
      + tuple(iso11['peak'][k_][1] for k_ in ('M250', 'phys', 'M350')) + tuple(iso11['peak'][k_][0] for k_ in ('M250', 'phys', 'M350'))
      + (iso11['step'], 1000*iso11['M'][0], 1000*iso11['M'][1])))
SEC('isospin', u"""\\subsection{Isospin density}\\label{sec:isospin}
Figure~<<fig:isospin>> of the paper shows the pressure and the squared speed of
sound of the model of Ref.~[<<cite:companion>>] with all momenta integrated,
from the onset of the condensation,
$\\mu_I=m_\\pi$, to $7\\,m_\\pi$, at the physical $m_\\pi=139.57$~MeV and
$f_\\pi=92.07$~MeV and at three masses of the quarks, $M=250$, $303.5$ and
$350$~MeV.

The pressure follows $f_\\pi$.  At a fixed $f_\\pi$ the effective range moves
with the mass (Sec.~\\ref{sec:mass}), from $-0.90$~fm at $M=250$~MeV to
$-0.33$~fm at $350$~MeV, and from $1.5$ to $7\\,m_\\pi$ the three pressures
differ by at most @PM@ per cent.  A change of $f_\\pi$ to $70$ or $120$~MeV at
$M=303.5$~MeV moves the pressure down by @F70A@ to @F70B@ or up by @F12A@ to
@F12B@ per cent.  The pion field alone, the leading order of chiral
perturbation theory, which knows only $f_\\pi$ and $m_\\pi$, gives the pressure
of the model to within @LOA@ per cent up to $1.5\\,m_\\pi$ and falls short of it
by @LOB1@ to @LOB2@ per cent at $7\\,m_\\pi$.  The pressure thus fixes the
combination $M^{3}|r_e|$ of (<<eq:reNJL>>), that is $f_\\pi$, and not the
effective range.

The squared speed of sound has a peak near $2.4\\,m_\\pi$, above the conformal value
$\\tfrac13$.  At the physical $f_\\pi$ its height follows the mass, that is, by
(<<eq:reNJL>>), the effective range: $c_s^{2}=@H250@$, $@HPH@$ and $@H350@$
at $M=250$, $303.5$ and $350$~MeV.  The effective range is not read here as in
Sec.~<<sec:range>>, however.  Near the onset the density is low, but the pion
is deeply bound, far from the resonance; between $1.5$ and $7\\,m_\\pi$ the mass
of the quark falls from @M15@ to @M7@~MeV, and the density is no longer low on
its scale.  The crossover there is the full one, which the closed form describes and the
two-channel model does not.

Lattice QCD has computed the equation of state of this matter at zero
temperature (R.~Abbott et al., Phys.\\ Rev.\\ Lett.\\ \\textbf{134}, 011903
(2025)).  No comparison with it is made here.

\\paragraph{How the curves are computed.}
The curves are the model of Ref.~[<<cite:companion>>] with all momenta
integrated, with its scale fixed by $f_\\pi$ through its Eq.~(73).  They were
computed by quadrature, are read from the file \\texttt{lattice\\_njl.json}, and
were checked against Ref.~[<<cite:companion>>]: the scale $\\lambda$, the gap at $\\mu_I=4m_\\pi$ and the peak of
$c_s^{2}$.  The peak is read off the computed points, which are $0.14\\,m_\\pi$
apart there.
""".replace(u"@PM@", u"%d" % int(round(100*iso11['spread'])))
   .replace(u"@F70A@", u"%d" % int(round(-100*iso11['fpi70'][1]))).replace(u"@F70B@", u"%d" % int(round(-100*iso11['fpi70'][0])))
   .replace(u"@F12A@", u"%d" % int(round(100*iso11['fpi120'][0]))).replace(u"@F12B@", u"%d" % int(round(100*iso11['fpi120'][1])))
   .replace(u"@LOA@", u"%d" % int(round(100*iso11['lo_onset'])))
   .replace(u"@LOB1@", u"%d" % int(round(-100*iso11['lo_far'][-1]))).replace(u"@LOB2@", u"%d" % int(round(-100*iso11['lo_far'][0])))
   .replace(u"@H250@", u"%.2f" % iso11['peak']['M250'][1]).replace(u"@HPH@", u"%.2f" % iso11['peak']['phys'][1])
   .replace(u"@H350@", u"%.2f" % iso11['peak']['M350'][1])
   .replace(u"@M15@", u"%d" % int(round(1000*iso11['M'][0]))).replace(u"@M7@", u"%d" % int(round(1000*iso11['M'][1]))))

# ============================================================================
#  §12  THE PAIR WITH A LATTICE DISPERSION
# ============================================================================
SAY(u"--- §12  the pair with a lattice dispersion " + u"-" * 32)
import supp2_lattice as LAT
#   (1) the Wilson dispersion along a direction n (unit vector): eps = E^2 - m^2 = t^2 (1 + m r_W b) + O(t^4) at p = t n;
#   at a corner of the zone with n components at pi/b the sines vanish and M = m + 2 n r_W/b
t12, b12, r12, m12, x12, y12, z12 = var('t12 b12 r12 m12 x12 y12 z12')
s2_12 = sum(sin(t12*c_*b12)^2 for c_ in (x12, y12, z12))/b12^2
Mm12 = (r12/b12)*sum(1 - cos(t12*c_*b12) for c_ in (x12, y12, z12))                               # M - m
ser12 = (s2_12 + Mm12*(Mm12 + 2*m12)).taylor(t12, 0, 3)
assert bool((ser12 - t12^2*(x12^2 + y12^2 + z12^2)*(1 + m12*r12*b12)).expand() == 0)
for n_ in range(4):
    pc_ = [pi/b12]*n_ + [0]*(3 - n_)
    assert bool(sum(sin(c_*b12)^2 for c_ in pc_) == 0) and bool((r12/b12*sum(1 - cos(c_*b12) for c_ in pc_) - 2*n_*r12/b12).simplify_full() == 0)
assert bool(2*pi^2*4*pi/(2*pi)^3 == 1)
OK(u"the Wilson dispersion: E^2 - m^2 = p^2 (1 + m r_W b) + O(p^4) in every direction (series in Sage), kappa = 1/(1 + m r_W b); at a corner with n = 0, 1, 2, 3 components at pi/b, s = 0 and M = m + 2 n r_W/b; 2 pi^2 4 pi/(2 pi)^3 = 1   [eq:wilson] [eq:latloops]")
#   (2) the finite part in the continuum gives back eq:Dexp and the spinless r_e: FP int_0^L f(p)/p^2 dp = int_0^L (f - 1)/p^2 dp - 1/L
with mp.workdps(30):
    fpc12 = max(max(abs(mquad(lambda p_: 1/(msqrt(p_*p_ + 1) + 1), [0, 1, L_]) - 1/L_ - (mp.asinh(L_) - msqrt(L_*L_ + 1)/L_)),     # (E - 1)/p^2
                    abs(mquad(lambda p_: -1/(msqrt(p_*p_ + 1)*(msqrt(p_*p_ + 1) + 1)), [0, 1, L_]) - 1/L_ + msqrt(L_*L_ + 1)/L_)) for L_ in (mpf(2), mpf(10), mpf(100)))   # (1/E - 1)/p^2
assert fpc12 < mpf(10)**(-25)
OK(u"on the ball, FP int_0^L E_p/p^2 dp = arsinh L - E_L/L and FP int_0^L (m^2/E_p)/p^2 dp = -E_L/L (m = 1, L = 2, 10, 100, to %s): eq:latre with kappa = 1 is eq:Dexp and the spinless r_e = (4/pi m) E_L/L   [eq:latre]" % mp.nstr(fpc12, 2))
#   (3) the quadrature over the zone, checked in four ways
lc12 = LAT.checks()
rc12 = max(abs(a_/b_ - 1) for a_, b_ in lc12['rich'].values())
cb12 = max(max(abs(c_[1] - c_[2]), abs(c_[3] - c_[4])) for c_ in lc12['cube'])
lnr12 = lc12['cube'][-1][5]
assert lc12['grid'] < 1e-8 and lc12['sub'] < 1e-10 and rc12 < 1e-4 and cb12 < 1e-9
assert abs(lc12['cube'][-1][1] - LAT.ball(1000.0r)[0] + 4/float(pi)*lnr12) < 1e-6 and abs(lc12['cube'][-1][3] - 4/float(pi)) < 1e-6
OK(u"numbers: the zone at mb = 0.01: m r_e with 16^3, 24^3 and 32^3 nodes per segment agree to %.1e; B5 - B0, which needs no subtraction, against the difference of the two finite parts at mb = 0.1, 0.01, 0.001: %.1e   [eq:latre]" % (lc12['grid'], lc12['sub']))
OK(u"numbers: at mb = 0.05 (kappa = %.6f) the finite parts against the coefficient of q^2 of (2/pi m)[V(0) - V(q)], Richardson through q = 0.02, 0.01, 0.005: %.8f against %.8f (gamma_5), %.8f against %.8f (gamma^0 gamma_5); relative %.1e   [eq:latre]"
   % (lc12['kap'], lc12['rich']['B5'][0], lc12['rich']['B5'][1], lc12['rich']['B0'][0], lc12['rich']['B0'][1], rc12))
OK(u"numbers: the cube |p_i| < L with the continuum dispersion against the average over the directions of the ball of radius L rho, rho = 1/max|n_i|: m r_e = %s (gamma_5) and %s (gamma^0 gamma_5) at L = 10, 100, 1000 m, the two computations within %.1e; <ln rho> = %.8f, so in the channel gamma_5 the cube is the ball of radius L exp<ln rho>"
   % (u", ".join(u"%.6f" % c_[1] for c_ in lc12['cube']), u", ".join(u"%.6f" % c_[3] for c_ in lc12['cube']), cb12, lnr12))
#   (4) the effective range against the spacing, three Wilson parameters, both channels; the coefficient of the logarithm
BS12 = [1.0r, 0.5r, 0.2r, 0.1r, 0.05r, 0.02r, 0.01r, 0.005r, 0.002r, 0.001r]
RS12 = [0.5r, 1.0r, 2.0r]
tab12 = LAT.table(RS12, BS12)
fit12 = {rw_: LAT.log_coefficient(rw_) for rw_ in RS12}
assert all(r_[1] < 0 for rw_ in RS12 for r_ in tab12[rw_])
assert all(abs(fit12[rw_][0] + 4/float(pi)) < 1e-4 for rw_ in RS12)
c0_12 = {rw_: tab12[rw_][-1][2] for rw_ in RS12}
assert c0_12[0.5r] < 0 < c0_12[1.0r] < c0_12[2.0r] < 4/float(pi)
assert all(abs((tab12[rw_][-1][2] - tab12[rw_][-2][2])/(tab12[rw_][-2][2])) < 0.1r for rw_ in RS12)
r1_12 = tab12[1.0r][-1][1]; s1_12 = LAT.ball(float(pi)/0.001r)[0]
OK(u"numbers: m r_e(gamma_5) < 0 at all ten spacings mb = 1 ... 0.001 and r_W = 0.5, 1, 2; through mb = 0.002, 0.001, 0.0005, 0.00025 the coefficient of ln(1/mb), with the corrections mb ln(1/mb) and mb, is %.6f, %.6f, %.6f against -4/pi = %.6f   [eq:latlog]"
   % (fit12[0.5r][0], fit12[1.0r][0], fit12[2.0r][0], -4/float(pi)))
OK(u"numbers: at mb = 0.001, m r_e(gamma^0 gamma_5) = %+.4f, %+.4f, %+.4f for r_W = 0.5, 1, 2 (continuum 4/pi = 1.2732); m r_e(gamma_5) at r_W = 1 is %.4f against %.4f on the ball of radius pi/b   [eq:latlog]"
   % (c0_12[0.5r], c0_12[1.0r], c0_12[2.0r], r1_12, s1_12))
xs12 = [7.0r*i_/120r for i_ in range(121)]
FIGS2.wilson(FIGDIR + '/wilson', tab12, (xs12, [LAT.ball(float(pi)*float(mp.exp(x_)))[0] for x_ in xs12], [LAT.ball(float(pi)*float(mp.exp(x_)))[1] for x_ in xs12]))
reg(u'eq:wilson',   'def', u"§12: the Wilson Hamiltonian; its expansion at the bottom of the band in Sage, its masses at the corners of the zone")
reg(u'eq:latloops', 'def', u"§12: the loops of eq:Vdef and eq:spinors on the zone, with the weights of eq:vertices for a Dirac fermion of momentum s and mass M")
reg(u'eq:latre',    'chk', u"§12: on the ball it is eq:Dexp (quadrature); on the zone the finite part against the threshold expansion by Richardson's rule, three grids, the subtraction, the cube against the angular average")
reg(u'eq:latlog',   'num', u"§12: m r_e at ten spacings for three r_W; the coefficient of the logarithm fitted through four spacings; the constants of the channel gamma^0 gamma_5")
SEC('lattice1', u"""\\section{Estimates for a lattice}\\label{sec:wilson}
The rules of Sec.~<<sec:arc>> stop the momentum and leave the levels as they
are.  A lattice does more: it changes the energy of a fermion at momenta of the
order of the inverse spacing.  Here the loop of Sec.~<<sec:range>> is
computed with the energy of a Wilson fermion on a cubic lattice, to see what
is left of \\eqref{eq:re}.  It is the problem of two particles with a
lattice dispersion, in the approximation of the paper, the sum of bubbles, the
leading order in $1/N$.  There are no gauge fields here and no Monte Carlo, and
none of this is a statement about lattice QCD.

\\subsection{Wilson fermions}
On a cubic lattice of spacing $b$ with a continuous time, the momenta fill the
Brillouin zone $|p_i|\\le\\pi/b$, and the symmetric difference replaces $p_i$ by
$s_i=\\sin(p_ib)/b$.  The energy $\\sqrt{s^{2}+m^{2}}$ then comes back to $m$ at
the seven other corners of the zone, where some of the $p_i$ equal $\\pi/b$: a
naive fermion on a lattice is eight fermions.  Wilson's term, a mass that grows
towards the edge of the zone, lifts the seven (K.~G.~Wilson, in \\emph{New
Phenomena in Subnuclear Physics}, ed.\\ A.~Zichichi (Plenum, New York, 1977),
p.~69):
\\begin{equation}\\label{eq:wilson}
  \\begin{gathered}
  H(\\mathbf p)=\\sum_{i=1}^{3}\\alpha_is_i+\\beta M(\\mathbf p),\\qquad
  M(\\mathbf p)=m+\\frac{r_W}{b}\\sum_{i=1}^{3}\\bigl(1-\\cos p_ib\\bigr),\\\\
  E_p^{2}=s^{2}+M^{2}=m^{2}+\\frac{p^{2}}{\\kappa}+O(p^{4}),\\qquad \\kappa=\\frac{1}{1+mr_Wb} .
  \\end{gathered}
\\end{equation}
At a corner with $n$ components at the edge, $M=m+2nr_W/b$: the seven doublers
are as heavy as the cutoff.  Near the bottom of the band the Wilson term
changes the mass of the slow motion to $\\kappa m$, and the relative momentum of
two particles at the threshold is $k=\\sqrt\\kappa\\,q$.  A Wilson fermion at
$\\mathbf p$ is a Dirac fermion of momentum $\\mathbf s$ and mass $M(\\mathbf
p)$, so that by (<<eq:vertices>>) the vertex $\\gamma_5$ weighs $E_p^{2}$ and
the vertex $\\gamma^{0}\\gamma_5$ weighs $M^{2}$.

\\subsection{The loop on the lattice}
At $\\Delta=0$ the loop of (<<eq:Vdef>>) is a sum over the ball,
$V(\\Lambda,q)=2\\pi^{2}\\int_{|\\mathbf p|<\\Lambda}E_p/(E_p^{2}-\\mu^{2})\\,
d^{3}p/(2\\pi)^{3}$, because $E_p^{2}-\\mu^{2}=p^{2}+q^{2}=h_\\mu^{2}$ by
(<<eq:twobody>>) and $2\\pi^{2}\\cdot4\\pi/(2\\pi)^{3}=1$.  On the lattice the
ball becomes the zone, and $E_p$ and $M$ are those of \\eqref{eq:wilson}:
\\begin{equation}\\label{eq:latloops}
  V_5(q)=2\\pi^{2}\\!\\int_{\\rm zone}\\!\\frac{d^{3}p}{(2\\pi)^{3}}\\,\\frac{E_p}{E_p^{2}-\\mu^{2}},\\qquad
  V_0(q)=2\\pi^{2}\\!\\int_{\\rm zone}\\!\\frac{d^{3}p}{(2\\pi)^{3}}\\,\\frac{M^{2}/E_p}{E_p^{2}-\\mu^{2}},
\\end{equation}
with $\\mu^{2}=m^{2}-q^{2}$, in the channels $\\gamma_5$ and $\\gamma^{0}\\gamma_5$; the second is the lattice
form of $V_s$ of (<<eq:spinors>>).  Without the Wilson term every corner of
the zone would be a threshold of its own.  With it there is one threshold, at
$\\mathbf p=0$, and near it
\\begin{equation}\\label{eq:latre}
  \\frac{2}{\\pi m}\\bigl[V(0)-V(q)\\bigr]=\\kappa\\bigl[k-\\tfrac12r_ek^{2}+O(k^{3})\\bigr],\\qquad
  r_e=-\\frac{8\\pi}{m\\kappa^{2}}\\,\\mathrm{FP}\\!\\int_{\\rm zone}\\!\\frac{d^{3}p}{(2\\pi)^{3}}\\,\\frac{w}{(E_p^{2}-m^{2})^{2}} ,
\\end{equation}
with $w=E_p$ or $M^{2}/E_p$ and $k=\\sqrt\\kappa\\,q$.  The finite part removes
the divergence at $\\mathbf p\\to0$: it is the integral over $|\\mathbf p|>\\delta$
less $m\\kappa^{2}/(2\\pi^{2}\\delta)$, as $\\delta\\to0$.  In the continuum, with the
ball for the zone and $\\kappa=1$, \\eqref{eq:latre} gives back (<<eq:Dexp>>)
in the channel $\\gamma_5$ and $(4/\\pi m)E_\\Lambda/\\Lambda$ in the channel
$\\gamma^{0}\\gamma_5$.

\\subsection{What the lattice changes}
Figure~\\ref{fig:wilson} shows $r_e$ in the two channels against $\\ln(1/mb)$ for
$r_W=\\tfrac12$, $1$ and $2$, with the continuum ball of radius $\\pi/b$ beside
them.  In the channel $\\gamma_5$ the effective range is negative at every
spacing and every $r_W$, and it grows as the logarithm of \\eqref{eq:re}:
\\begin{equation}\\label{eq:latlog}
  r_e=-\\frac{4}{\\pi m}\\ln\\frac{1}{mb}+\\frac{c_5(r_W)}{m}+O(b\\ln b)\\quad(\\gamma_5),\\qquad
  r_e\\to\\frac{c_0(r_W)}{m}\\quad(\\gamma^{0}\\gamma_5),\\qquad b\\to0 .
\\end{equation}
Fitted with the corrections of order $mb\\ln(1/mb)$ and $mb$ through
$mb=0.002$, $0.001$, $0.0005$ and $0.00025$, the coefficient of the logarithm
is $@A05@$, $@A1@$ and $@A2@$ for $r_W=\\tfrac12$, $1$ and $2$, against
$-4/\\pi=-1.273240$.  The constant beside it depends on $r_W$: the three lines are
parallel and shifted.  At $r_W=1$ the lattice is close to the ball of radius
$\\pi/b$: at $mb=0.001$, $m\\,r_e=@R1@$ against $@S1@$.  In the channel
$\\gamma^{0}\\gamma_5$ there is no logarithm, and the constant depends on $r_W$
even in sign: $m\\,r_e=@C05@$, $@C01@$ and $@C02@$ at $mb=0.001$, against
$4/\\pi=1.27$ in the continuum.

The logarithm is the sum $\\int dp/E_p$ over $m\\ll p\\ll1/b$,
Sec.~<<sec:range>>, and there the lattice is the continuum: $\\sin(pb)/b\\approx
p$ and $M\\approx m$.  Momenta of the order of $1/b$ give a number, not a
logarithm: the constant beside it, as for every rule of Sec.~<<sec:arc>>.  In
the channel $\\gamma^{0}\\gamma_5$ the effective range is such a number and
nothing else.  A
rule that only stops the momentum leaves it at $4/\\pi m$,
Sec.~<<sec:range>>; the lattice changes the levels at momenta of the order of
$1/b$, where the doublers are, and the number changes with $r_W$.  On a lattice
the effective range of the paper is therefore recognized by its slope: $|r_e|$
grows as $(4/\\pi m)\\ln(1/mb)$ in the channel $\\gamma_5$ and does not grow in
the channel $\\gamma^{0}\\gamma_5$.  The sign of either constant tells nothing.

\\begin{sloppypar}
\\paragraph{How the numbers are computed.}
The finite part of \\eqref{eq:latre} is computed over $1/48$ of the zone,
$0\\le p_3\\le p_2\\le p_1\\le\\pi/b$, in the coordinates $\\mathbf p=t\\,(1,u,uv)$,
by Gauss--Legendre quadrature.  The divergence at $\\mathbf p\\to0$ is removed by
subtracting $m\\kappa^{2}e^{-p^{2}/K_0^{2}}/p^{4}$ under the integral and adding
its finite part, $-m\\kappa^{2}/(2\\pi^{3/2}K_0)$.  Three grids agree to
$@GRID@$ in $m\\,r_e$.  The
difference of the two channels, which needs no subtraction, agrees with the
difference of the two finite parts to $@SUB@$.  At $mb=0.05$ the finite parts
agree with the coefficient of $q^{2}$ in the expansion of $V(0)-V(q)$, extracted
by Richardson's rule from $q=0.02$, $0.01$ and $0.005\\,m$, to $@RICH@$.  The
cube $|p_i|<L$ with the continuum dispersion, a sharp cutoff at the distance
$L\\rho$ in the direction $\\hat{\\mathbf p}$, $\\rho=1/\\max_i|\\hat p_i|$, agrees with
the average of the ball over the directions, computed separately, to $@CUBE@$ at
$L=10$, $100$ and $1000\\,m$: in the channel $\\gamma_5$ the cube is the ball of
radius $Le^{\\langle\\ln\\rho\\rangle}$, $\\langle\\ln\\rho\\rangle=@LNR@$.  The code is
\\texttt{supp2\\_lattice.py}.
\\end{sloppypar}
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.96\\linewidth]{figs/wilson.pdf}
  \\caption{The effective range on a lattice of Wilson fermions against
    $\\ln(1/mb)$, for $r_W=\\tfrac12$ (dots), $1$ (solid) and $2$ (dashes), and the
    continuum with a sharp cutoff on the ball of radius $\\pi/b$ (grey dashes).
    (a)~The channel $\\gamma_5$: parallel lines of the slope $-4/\\pi$. (b)~The
    channel $\\gamma^{0}\\gamma_5$: no logarithm, and constants that depend on
    $r_W$.}
  \\label{fig:wilson}
\\end{figure}
""".replace(u"@A05@", u"%.6f" % fit12[0.5r][0]).replace(u"@A1@", u"%.6f" % fit12[1.0r][0]).replace(u"@A2@", u"%.6f" % fit12[2.0r][0])
   .replace(u"@R1@", u"%.2f" % r1_12).replace(u"@S1@", u"%.2f" % s1_12)
   .replace(u"@C05@", u"%.2f" % c0_12[0.5r]).replace(u"@C01@", u"%+.2f" % c0_12[1.0r]).replace(u"@C02@", u"%+.2f" % c0_12[2.0r])
   .replace(u"@GRID@", sci9(mpf(lc12['grid']))).replace(u"@SUB@", sci9(mpf(lc12['sub']))).replace(u"@RICH@", sci9(mpf(rc12)))
   .replace(u"@CUBE@", sci9(mpf(cb12))).replace(u"@LNR@", u"%.4f" % lnr12))

#   §12.4 an estimate for a measurement in a finite box.  The levels of two particles in periodic boxes at the order
#   of this paper and Luscher's formula: supp2_luscher.py
import supp2_luscher as LU
import math
import numpy as np
zl12, zz12 = LU.zeta_checks()
assert abs(zl12) < 1e-8 and abs(zz12[0] + 0.0959007r) < 1e-6 and abs(zz12[1] - 0.47289r) < 1e-4
OK(u"Luscher's zeta function Z_00(1; q2) by the heat kernel: Z_00 + 1/(sqrt(4 pi) q2) at q2 -> 0 against -8.91363292/sqrt(4 pi) to %.1e; its two lowest zeros %.7f and %.5f against the known -0.0959007 and 0.47289   [eq:latloops]" % (abs(zl12), zz12[0], zz12[1]))
PLAN12 = {0.2r: (8, 10, 12, 16, 20), 0.1r: (8, 10, 12, 16), 0.05r: (8, 10, 12, 16), 0.025r: (8, 10, 12, 16), 0.0125r: (8, 10, 12)}
lu12 = LU.run(PLAN12)
BSL12 = sorted(PLAN12, reverse=True)
agr12 = max(abs(2*lu12[b_]['fits'][5][1][1] - lu12[b_]['re_inf'][5])/abs(lu12[b_]['re_inf'][5]) for b_ in BSL12)
agr12_lo = min(abs(2*lu12[b_]['fits'][5][1][1] - lu12[b_]['re_inf'][5])/abs(lu12[b_]['re_inf'][5]) for b_ in BSL12)
agr0_12 = max(abs(2*lu12[b_]['fits'][0][1][1] - lu12[b_]['re_inf'][0]) for b_ in BSL12)
ia12 = max(abs(lu12[b_]['fits'][ch_][1][0]) for b_ in BSL12 for ch_ in (5, 0))
dv12 = max(lu12[b_]['dV'] for b_ in BSL12)
rLu12 = [2*lu12[b_]['fits'][5][1][1] for b_ in BSL12]
XLu12 = np.array([[math.log(1/b_), 1.0r, b_*math.log(1/b_), b_] for b_ in BSL12[1:]])
Alu12 = float(np.linalg.solve(XLu12, np.array(rLu12[1:]))[0])
pr12 = lu12[0.05r]['prec']
assert agr12 < 2e-3 and agr0_12 < 3e-3 and ia12 < 1e-3 and dv12 < 1e-12 and abs(Alu12 + 4/math.pi) < 0.01 and 1e-5 < pr12[0] < 1e-3
OK(u"levels in boxes, r_W = 1, mb = 0.2, 0.1, 0.05, 0.025, 0.0125 with mL = 8 ... 20, three levels each, the coupling at unitarity of the infinite lattice (its loop at mu = m on two grids to %.1e): the fit of (mu/m) k cot(delta) over |K^2| <= 0.2 m^2 gives 1/a below %.1e m and r against the infinite lattice to %.1e ... %.1e (gamma_5) and %.1e m^-1 (gamma^0 gamma_5); the coefficient of ln(1/mb) through mb = 0.1 ... 0.0125 with the corrections mb ln(1/mb) and mb is %.4f against -4/pi; at mb = 0.05, mL = 10 the energy of the pair off by %.1e of 2m, %.2f per cent of the spacing of the two lowest levels, moves the r read off them by 2 per cent   [eq:latlog]"
   % (dv12, ia12, agr12_lo, agr12, agr0_12, Alu12, pr12[0], 100*pr12[1]))
_sci2_12 = lambda x_: u'%.1f\\times10^{%d}' % (x_/10**math.floor(math.log10(abs(x_))), math.floor(math.log10(abs(x_))))
FIGS2.luscher(FIGDIR + '/luscher', tab12[1.0r], [(b_, 2*lu12[b_]['fits'][5][1][1], 2*lu12[b_]['fits'][0][1][1]) for b_ in BSL12])
SEC('lattice2', u"""
\\subsection{An estimate for a measurement in a finite box}
A lattice computation would measure the effective range from the energies of
two particles in a periodic box, by the formula of M.~L\\"uscher, Nucl.\\ Phys.\\
B \\textbf{354}, 531 (1991).  At the order of the paper the levels can be
found exactly, and they suggest what such a measurement needs.  In a box of
$N^{3}$ sites, $L=Nb$, at zero total momentum, the loop \\eqref{eq:latloops}
becomes a sum over the momenta $k_i=2\\pi n_i/L$ of the box, and the levels,
at the energy $2\\mu$ of the pair, are the roots of
\\begin{equation*}
  \\frac{1}{NG}=\\frac{2\\pi^{2}}{L^{3}}\\sum_{\\mathbf k}\\frac{w(\\mathbf k)}{E_{\\mathbf k}^{2}-\\mu^{2}},
  \\qquad
  k\\cot\\delta=\\frac{2\\,Z_{00}\\bigl(1;(KL/2\\pi)^{2}\\bigr)}{\\sqrt\\pi\\,L} ,
\\end{equation*}
with the weight $w$ of the channel and the coupling at unitarity of the
infinite lattice.  Each level gives the momentum $K$ of a free particle of
energy $\\mu$ along an axis, and the second formula, with L\\"uscher's zeta
function $Z_{00}$, gives the phase.  A fit of $(\\mu/m)\\,k\\cot\\delta$, in which
$\\mu/m$ removes the kinematic factor of (<<eq:kcot>>), against $K^{2}$ for
$|K^{2}|\\le0.2\\,m^{2}$ has the slope $\\tfrac12r_e$.  For $r_W=1$, from boxes of
$mL=8$ to $16$ with the three lowest levels in each, it returns the effective
range of the infinite lattice to $@LUAGR@$ or better at $mb$ from $0.2$ to
$0.0125$ (Fig.~\\ref{fig:luscher}).  The slope in $\\ln(1/mb)$ through
$mb=0.1,\\dots,0.0125$ is $@LUA@$ against $-4/\\pi=-1.2732$ in the channel
$\\gamma_5$, and the channel $\\gamma^{0}\\gamma_5$ has none.  The energies have to
be known well: with the two lowest levels of a box of $mL=10$ at $mb=0.05$, an
error of $@LUEPS@$ of $2m$ in each, about @LUSP@ per cent of their spacing, moves
the effective range read off them by 2 per cent.

The levels here are the exact roots of the quantization condition at the order
of the paper, so this is an estimate and not a measurement; their agreement
with the infinite lattice is what L\\"uscher's theorem guarantees, up to terms of
the order $e^{-mL}$.  In a Monte Carlo computation of a four-fermion model with
Wilson fermions, the levels of two particles in boxes of ten Compton
wavelengths, at a few spacings, would show whether $|r_e|$ grows as
$(4/\\pi m)\\ln(1/mb)$ in the channel $\\gamma_5$ and stays put in the channel
$\\gamma^{0}\\gamma_5$.  The code is \\texttt{supp2\\_luscher.py}.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.66\\linewidth]{figs/luscher.pdf}
  \\caption{The effective range read off the levels of two particles in finite
    boxes by L\\"uscher's formula (open circles, channel $\\gamma_5$; open
    squares, channel $\\gamma^{0}\\gamma_5$), against $\\ln(1/mb)$ for $r_W=1$, with
    the infinite lattice of Fig.~\\ref{fig:wilson} (solid and dashed lines).}
  \\label{fig:luscher}
\\end{figure}
""".replace(u"@LUAGR@", _sci2_12(agr12)).replace(u"@LUA@", u"%.4f" % Alu12)
   .replace(u"@LUEPS@", _sci2_12(pr12[0])).replace(u"@LUSP@", u"%.1f" % (100*pr12[1])))

# ============================================================================
#  §13  MORE THAN ONE APEX: WHERE THE CLOSED FORM STOPS
# ============================================================================
SAY(u"--- §13  more than one apex: where the closed form stops " + u"-" * 20)
#   the potential sums the absolute values of the levels; for several apexes that sum is 2^n S only while r_1 exceeds
#   the sum of the other singular values, so that no level crosses zero.  One apex: always.  Two: it can fail in a
#   window of momenta.  The example of this section satisfies the condition at every momentum.
def _gapless13():
    import numpy as np_
    def scan_(m_, w1_, w2_):
        bad_, dev_ = [], 0.0r
        for p_ in np_.linspace(0.0r, 6.0r, 601r):
            E_ = float(np_.hypot(p_, m_))
            B_ = np_.array([[E_, w1_.imag, w2_.imag], [0.0r, w1_.real, 0.0r], [0.0r, 0.0r, w2_.real]])
            r_ = np_.sort(np_.linalg.svd(B_, compute_uv=False))[::-1r]
            tot_ = 0.0r
            for s1_ in (1r, -1r):
                for s2_ in (1r, -1r):
                    for s3_ in (1r, -1r):
                        tot_ += abs(s1_*r_[0r] + s2_*r_[1r] + s3_*r_[2r])
            if r_[0r] < r_[1r] + r_[2r]:
                bad_.append(float(p_))
            else:
                dev_ = max(dev_, float(abs(tot_ - 8r*r_[0r])))
        return bad_, dev_
    return (scan_(1.0r, complex(0.7r, 1.1r), complex(1.6r, 0.8r)), scan_(1.0r, complex(0.7r, 0.5r), complex(1.2r, 0.5r)),
            scan_(1.0r, complex(0.7r, 1.1r), complex(2.5r, 0.3r)))
gl13 = _gapless13()
assert gl13[0][0] == [] and max(g_[1] for g_ in gl13) < 1e-12r
assert abs(gl13[1][0][-1] - 1.17r) < 0.011r and abs(gl13[2][0][0] - 1.30r) < 0.011r and abs(gl13[2][0][-1] - 2.68r) < 0.011r
OK(u"two apexes over a base with m = 1: the sum of the absolute values of the eight levels is 8 r_1 = 4 S wherever r_1 >= r_2 + r_3 (largest difference %.1e); for w_1 = 0.7 + 1.1 i, w_2 = 1.6 + 0.8 i the condition holds at every momentum of the grid 0 <= p <= 6; for w_1 = 0.7 + 0.5 i, w_2 = 1.2 + 0.5 i it fails for p <= %.2f, and for w_1 = 0.7 + 1.1 i, w_2 = 2.5 + 0.3 i for %.2f <= p <= %.2f   [eq:pairlaw]"
   % (max(g_[1] for g_ in gl13), gl13[1][0][-1], gl13[2][0][0], gl13[2][0][-1]))
F(u"\\section{More than one apex: where the closed form stops}\\label{sec:pairs}")
FIGS.apexes(FIGDIR + '/apexes', 1.0r, [(0.3r, 0.45r), (0.9r, 1.0r)], 1.7r, origin=True)
_FIG_APEXES = u"""\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.52\\linewidth]{figs/apexes.pdf}
  \\caption{Two condensates, each pairing at its own chemical potential: two
    apexes over the same base.  The levels of a mode are the distances from
    $\\mp E_p$ to each apex.}
  \\label{fig:apexes}
\\end{figure}
"""
import itertools
from sage.schemes.hyperelliptic_curves.invariants import igusa_clebsch_invariants

acm = lambda A_, B_: A_*B_ + B_*A_ == 0                                         # the two matrices anticommute
cmm = lambda A_, B_: A_*B_ - B_*A_ == 0                                         # the two matrices commute
def law7(z_, E2_, x2_, f2_):
    u"""z prod_j(z - mu_j^2) [1 - E^2/z - sum_j Delta_j^2/(z - mu_j^2)] at z = S^2/4: eq:pairlaw cleared of denominators
       (x2_ are the Delta_j^2, f2_ the mu_j^2)"""
    n_ = len(x2_)
    return (z_ - E2_)*prod(z_ - f_ for f_ in f2_) - z_*sum(x2_[j_]*prod(z_ - f2_[i_] for i_ in range(n_) if i_ != j_) for j_ in range(n_))
def sums7(var_, axes_, parity=None):
    u"""the product of (var - sum of +-axes) over the choices of the signs: all of them, or those with a given product of the signs"""
    return prod(var_ - sum(e_*a_ for e_, a_ in zip(eps_, axes_)) for eps_ in itertools.product((1, -1), repeat=len(axes_))
                if parity is None or prod(eps_) == parity)

#   §9.1  what makes an apex: in eq:H the three terms anticommute, and the charge of mu anticommutes with the term of the gap only
I8 = identity_matrix(RG, 8)
G7 = [alz.tensor_product(s3), beta1.tensor_product(s3), I4.tensor_product(s1)]   # the terms of p, m, Delta
N7 = I4.tensor_product(s3)                                                       # the charge of mu
assert H == p*G7[0] + m*G7[1] + Dl*G7[2] - mu*N7
assert all(X_*X_ == I8 and X_.transpose() == X_ for X_ in G7 + [N7]) and all(acm(G7[i_], G7[j_]) for i_ in range(3) for j_ in range(i_))
assert cmm(N7, G7[0]) and cmm(N7, G7[1]) and acm(N7, G7[2])
OK(u"in eq:H the terms of p, m and Delta are symmetric, of unit square and anticommute; the charge of mu commutes with the first two and anticommutes with the third: (Delta, mu) are conjugate")

#   §9.2  B has (E_p, Delta_1..Delta_n) in the first row and mu_j on the diagonal below; the secular determinant of B^T B
for n_ in (1, 2, 3):
    V7 = PolynomialRing(QQ, ['Ev7'] + ['xv7_%d' % j_ for j_ in range(1, n_ + 1)] + ['fv7_%d' % j_ for j_ in range(1, n_ + 1)] + ['zv7'])
    gv7 = V7.gens(); B7 = matrix(V7, n_ + 1, n_ + 1, 0)
    for a_ in range(n_ + 1): B7[0, a_] = gv7[a_]
    for j_ in range(1, n_ + 1): B7[j_, j_] = gv7[n_ + j_]
    assert (gv7[-1]*identity_matrix(V7, n_ + 1) - B7.transpose()*B7).determinant() == law7(gv7[-1], gv7[0]^2, [x_^2 for x_ in gv7[1:n_ + 1]], [f_^2 for f_ in gv7[n_ + 1:2*n_ + 1]])
OK(u"det(z - B^T B) = z prod_j(z - mu_j^2) [1 - E_p^2/z - sum_j Delta_j^2/(z - mu_j^2)] for one, two and three apexes: with z = S^2/4 the squared singular values of B are the roots of eq:pairlaw   [eq:pairlaw]")
assert 16*law7(R/4, E2, [D2], [n2]) == Rq
assert redL(law7(Sv^2/4, Ep^2, [Dl_^2], [mu_^2])) == 0 and redL(law7(Dv^2/4, Ep^2, [Dl_^2], [mu_^2])) == 0 and redL(Sv*Dv/4 - mu_*Ep) == 0
OK(u"one apex: eq:pairlaw is eq:quad; its roots are 4 r1^2, 4 r2^2 with r1 = (E+ + E-)/2, r2 = (E+ - E-)/2, and E+- = r1 +- r2   [eq:pairlaw]")
A7.<et7, ra7, rb7, rc7> = QQ[]
se1, se2, se3 = ra7^2 + rb7^2 + rc7^2, ra7^2*rb7^2 + ra7^2*rc7^2 + rb7^2*rc7^2, ra7^2*rb7^2*rc7^2
assert sums7(et7, [ra7, rb7, rc7]) == (et7^4 - 2*se1*et7^2 + se1^2 - 4*se2)^2 - 64*se3*et7^2
OK(u"the product of (eta - (+-r1 +-r2 +-r3)) over the eight choices of signs is [eta^4 - 2 e1 eta^2 + e1^2 - 4 e2]^2 - 64 e3 eta^2, e_k the elementary symmetric functions of the r_k^2")
#   n apexes without a model: 2n + 2 anticommuting Hermitian matrices of unit square g_a, gt_a; H = i sum_ab B_ab g_a gt_b, over Q(i)
hcq = lambda A_: A_.transpose().apply_map(lambda e_: e_.map_coefficients(lambda c_: c_.conjugate()))
def maj7(ring_, q_):
    u"""2 q anticommuting matrices of size 2^q: X and Y on one factor of the tensor product, Z on the factors before it"""
    X_, Y_, Z_ = matrix(ring_, [[0, 1], [1, 0]]), matrix(ring_, [[0, -ii], [ii, 0]]), matrix(ring_, [[1, 0], [0, -1]])
    out_ = []
    for a_ in range(q_):
        for T_ in (X_, Y_):
            M_ = identity_matrix(ring_, 1)
            for b_ in range(q_):
                M_ = M_.tensor_product(Z_ if b_ < a_ else (T_ if b_ == a_ else identity_matrix(ring_, 2)), subdivide=False)
            out_.append(M_)
    return out_
def form7(ring_, E_, x_, f_):
    u"""H = E T_0 + sum_j Delta_j T_j - sum_j mu_j N_j with T_0 = i g_0 gt_0, T_j = i g_0 gt_j, N_j = i g_j gt_j, and the unit matrix"""
    n_ = len(x_); c_ = maj7(ring_, n_ + 1); I_ = identity_matrix(ring_, 2^(n_ + 1))
    assert all(X_*X_ == I_ and hcq(X_) == X_ for X_ in c_) and all(acm(c_[i_], c_[j_]) for i_ in range(len(c_)) for j_ in range(i_))
    T_ = [ii*c_[0]*c_[2*a_ + 1] for a_ in range(n_ + 1)]                        # the terms of the base and of the condensates
    N_ = [ii*c_[2*j_]*c_[2*j_ + 1] for j_ in range(1, n_ + 1)]                  # the charges
    assert all(X_*X_ == I_ and hcq(X_) == X_ for X_ in T_ + N_) and all(acm(T_[i_], T_[j_]) for i_ in range(n_ + 1) for j_ in range(i_))
    assert all(cmm(N_[i_], N_[j_]) for i_ in range(n_) for j_ in range(i_))
    assert all((acm if a_ == j_ + 1 else cmm)(N_[j_], T_[a_]) for j_ in range(n_) for a_ in range(n_ + 1))
    return E_*T_[0] + sum(x_[j_]*T_[j_ + 1] for j_ in range(n_)) - sum(f_[j_]*N_[j_] for j_ in range(n_)), I_
PQ7.<etq, Eq7, x1q, x2q, x3q, f1q, f2q, f3q> = KI[]                             # eta, E, Delta_j, mu_j
ZQ7.<zq7> = PQ7[]
for n_ in (1, 2, 3): form7(PQ7, Eq7, [x1q, x2q, x3q][:n_], [f1q, f2q, f3q][:n_])
OK(u"one, two and three apexes: the 2n + 2 matrices are Hermitian, of unit square and anticommute; the terms i g_0 gt_a anticommute, the charges i g_j gt_j commute, and each charge anticommutes with the term of its condensate and commutes with every other term: n pairs")
H1q, I4q = form7(PQ7, Eq7, [x1q], [f1q])
co1 = law7(zq7, Eq7^2, [x1q^2], [f1q^2]).list()                                 # z^2 - e1 z + e2
assert co1[2] == 1 and PQ7((H1q - etq*I4q).determinant()) == etq^4 + 2*co1[1]*etq^2 + co1[1]^2 - 4*co1[0]
assert sums7(et7, [ra7, rb7]) == et7^4 - 2*(ra7^2 + rb7^2)*et7^2 + (ra7^2 + rb7^2)^2 - 4*ra7^2*rb7^2
H2q, I8q = form7(PQ7, Eq7, [x1q, x2q], [f1q, f2q])
co2 = law7(zq7, Eq7^2, [x1q^2, x2q^2], [f1q^2, f2q^2]).list()                   # z^3 - e1 z^2 + e2 z - e3
e1q, e2q, e3q = -co2[2], co2[1], -co2[0]
P8q = (etq^4 - 2*e1q*etq^2 + e1q^2 - 4*e2q)^2 - 64*e3q*etq^2
assert co2[3] == 1 and PQ7((H2q - etq*I8q).determinant()) == P8q
OK(u"det(H - eta) = eta^4 - 2 e1 eta^2 + e1^2 - 4 e2 for one apex and [eta^4 - 2 e1 eta^2 + e1^2 - 4 e2]^2 - 64 e3 eta^2 for two, e_k the coefficients of det(z - B^T B): identities in Q(i)[eta, E, Delta_j, mu_j]; the levels are the sums of the singular values of B with all signs   [eq:pairlaw]")
assert e3q == (Eq7*f1q*f2q)^2 and P8q == prod(etq^4 - 2*e1q*etq^2 - sg_*8*Eq7*f1q*f2q*etq + e1q^2 - 4*e2q for sg_ in (1, -1))
assert all(sums7(et7, [ra7, rb7, rc7], parity=sg_) == et7^4 - 2*se1*et7^2 - sg_*8*ra7*rb7*rc7*et7 + se1^2 - 4*se2 for sg_ in (1, -1))
OK(u"two apexes: the right side is the product of the two quartics eta^4 - 2 e1 eta^2 -+ 8 E mu_1 mu_2 eta + e1^2 - 4 e2: each collects the four sums with one product of the signs, and E mu_1 mu_2 = det B = r1 r2 r3   [eq:pairlaw]")
#   the two special apexes: a foot at the origin lengthens the base; no height leaves the root z = mu_j^2
V2.<zt7, Et7, xa7, xb7, fa7, fb7> = QQ[]
assert law7(zt7, Et7, [xa7, xb7], [fa7, 0]) == zt7*law7(zt7, Et7 + xb7, [xa7], [fa7])
assert law7(zt7, Et7, [xa7, 0], [fa7, fb7]) == (zt7 - fb7)*law7(zt7, Et7, [xa7], [fa7])
OK(u"an apex with its foot at the origin adds its Delta_j^2 to E_p^2; an apex of no height leaves the root S^2 = 4 mu_j^2 and the equation of the others   [eq:pairlaw]")

#   §9.3, §9.4 for one, two and three apexes over a base with a mass.  The parameters are m^2, Delta_j^2, mu_j^2;
#   the variable is R = S^2, b_j = 4 mu_j^2, h_j^2 = R/4 - mu_j^2, h_E^2 = R/4 - E_p^2
PARTS7 = {}
for n_ in (1, 2, 3):
    K7 = PolynomialRing(QQ, ['mk7_0'] + ['mk7_%d' % j_ for j_ in range(1, n_ + 1)] + ['ek7_%d' % j_ for j_ in range(1, n_ + 1)])
    gk7 = K7.gens(); m0_ = gk7[0]; mj_ = list(gk7[1:n_ + 1]); ej_ = list(gk7[n_ + 1:2*n_ + 1]); bj_ = [4*e_ for e_ in ej_]
    FK7 = K7.fraction_field(); S7 = PolynomialRing(FK7, 'Rs7'); R_ = S7.gen(); FS7 = S7.fraction_field()
    Ph_ = prod(R_ - b_ for b_ in bj_)
    p2_ = FS7(R_)/4 - m0_ - sum(FS7(R_*m_)/FS7(R_ - b_) for m_, b_ in zip(mj_, bj_))       # eq:curve, the first form
    rho2_ = m0_ + sum(mj_); kap_ = sum(m_*e_ for m_, e_ in zip(mj_, ej_)); c3_ = 2*kap_ - rho2_^2/2
    be2_ = FS7(R_)/4 - p2_ - m0_
    assert sum(FS7(m_)/FS7(R_/4 - e_) for m_, e_ in zip(mj_, ej_)) == 4*be2_/R_
    N_ = S7(4*p2_*Ph_)                                                          # prod_k (R - a_k)
    assert N_.is_monic() and N_.degree() == n_ + 1 and N_ == 4^(n_ + 1)*law7(R_/4, m0_, mj_, ej_)
    assert p2_.derivative() == QQ(1)/4 + sum(FS7(b_*m_)/FS7(R_ - b_)^2 for m_, b_ in zip(mj_, bj_))
    assert N_(0) == -4*m0_*Ph_(0) and all(N_(bj_[j_]) == -4*bj_[j_]*mj_[j_]*prod(bj_[j_] - bj_[i_] for i_ in range(n_) if i_ != j_) for j_ in range(n_))
    Y2_ = R_*N_*Ph_                                                             # Y = 2 p sqrt(R) Phi, so Y^2 = R N Phi
    assert FS7(Y2_) == 4*p2_*R_*Ph_^2
    hW_ = FS7(16*p2_ + 10*rho2_ - R_)/FS7(96*Ph_)                               # eq:Wshort at S = sqrt(R), with p sqrt(R) = Y/(2 Phi): W = hW Y
    rem_ = FS7(R_*N_)*p2_.derivative()/4 - (hW_.derivative()*Y2_ + hW_*Y2_.derivative()/2)     # p^2 S dp - dW, over dR/Y
    dj_ = [-mj_[j_]*bj_[j_]^2*(16*mj_[j_] + 10*rho2_ - bj_[j_])*prod(bj_[j_] - bj_[i_] for i_ in range(n_) if i_ != j_)/48 for j_ in range(n_)]
    q_ = FS7(rem_ - sum(FS7(dj_[j_])/FS7(R_ - bj_[j_]) for j_ in range(n_)))
    assert q_.denominator().degree() == 0
    q_ = S7(q_)
    assert q_.degree() == n_ and q_.leading_coefficient() == c3_/4
    PS7.<ts7> = PowerSeriesRing(FK7, default_prec=3)                            # t = 1/p^2
    u_ = 1 + rho2_*ts7 + kap_*ts7^2 + O(ts7^3)
    assert (u_ - rho2_*ts7 - sum(m_*e_*ts7^2/(u_ - e_*ts7) for m_, e_ in zip(mj_, ej_)) - 1).padded_list(3) == [0, 0, 0]
    Sp_ = 2*u_.sqrt()
    assert Sp_.padded_list(3) == [2, rho2_, c3_/2] and (Sp_*(16 + 10*rho2_*ts7 - Sp_^2)/48).padded_list(3) == [QQ(1)/2, rho2_/2, rho2_^2/16 + kap_/12]
    if n_ == 1:                                                                 # one apex: the bracket of eq:oneline, with dR/Y = dp/(E+ E- S)
        c1o_, c2o_, c3o_ = [K7(c_(m0_, ej_[0], mj_[0])) for c_ in (c1s, c2s, c3s)]
        assert q_ == c3o_/4*R_ + c1o_ + c2o_*mj_[0] - c3o_*ej_[0] and dj_[0] == 4*c2o_*ej_[0]*mj_[0] and c3_ == c3o_
    PARTS7[n_] = (FK7, q_, dj_)
OK(u"one, two and three apexes: p^2 = S^2/4 - m^2 - sum_j S^2 Delta_j^2/(S^2 - 4 mu_j^2) makes sum_j Delta_j^2/h_j^2 = 4 h_E^2/S^2 an identity, with h_E^2 = S^2/4 - p^2 - m^2 and h_j^2 = S^2/4 - mu_j^2   [eq:pairlaw]")
OK(u"4 p^2 prod_j(R - b_j) is a monic polynomial of degree n + 1 in R = S^2; d(p^2)/dR = 1/4 + sum_j b_j Delta_j^2/(R - b_j)^2 > 0; its values at the origin and at the feet have alternating signs: one root in each interval   [eq:curve]")
OK(u"the derivative of W = p S (16 p^2 + 10 rho^2 - S^2)/48: p^2 S dp = dW + [q(R) + sum_j d_j/(R - b_j)] dR/Y, q of degree n with the leading coefficient c3/4, c3 = 2 kappa - rho^4/2, and the stated d_j   [eq:survn]")
OK(u"one apex: q + d_1/(R - b) = c1 + c2 h_E^2 + c3 h_mu^2 with the coefficients of eq:coefs: eq:survn is eq:oneline   [eq:survn]")
OK(u"S/p = 2 + rho^2/p^2 + (c3/2)/p^4 + O(p^-6) and W/p^4 = 1/2 + rho^2/(2 p^2) + (rho^4/16 + kappa/12)/p^4 + O(p^-6), kappa = sum_j mu_j^2 Delta_j^2   [eq:survn]")
Zr7.<zr7> = QQ[]
gm7 = (QQ(3)/7, [QQ(5)/3, QQ(2)/7, QQ(11)/4], [QQ(1)/2, QQ(7)/3, QQ(19)/5])     # m^2, Delta_j^2, mu_j^2
for n_ in (1, 2, 3):
    Pm_ = zr7*law7(zr7, gm7[0], gm7[1][:n_], gm7[2][:n_])*prod(zr7 - f_ for f_ in gm7[2][:n_])
    assert Pm_.degree() == 2*n_ + 2 and Pm_.number_of_real_roots() == 2*n_ + 2 and Pm_.gcd(Pm_.derivative()) == 1
OK(u"at rational parameters, n = 1, 2, 3: R prod(R - a_k) prod(R - b_j) has 2n + 2 distinct real roots: genus n   [eq:curve]")
#   genus two: the three moduli of the curve are independent functions of the parameters.  Exact, with dual numbers:
#   the rank of d(absolute Igusa-Clebsch invariants)/d(parameters) at a rational point
DU7.<ep7> = QQ[]; DD7 = DU7.quotient(ep7^2); SD7 = PolynomialRing(DD7, 'zd7'); zd7 = SD7.gen()
def rank7(par0_, sextic_):
    rows_ = []
    for k_ in range(len(par0_)):
        par_ = [DD7(v_) for v_ in par0_]; par_[k_] = par_[k_] + DD7(ep7)
        I2_, I4_, I6_, I10_ = igusa_clebsch_invariants(sextic_(par_))
        rows_.append([x_.lift()[1] for x_ in (I2_^5/I10_, I2_^3*I4_/I10_, I2_^2*I6_/I10_)])
    return matrix(QQ, rows_).rank()
rk2m = rank7([QQ(9)/16, QQ(4)/9, QQ(1)/4, QQ(49)/25, QQ(16)/25], lambda q_: zd7*law7(zd7, q_[0], q_[1:3], q_[3:5])*(zd7 - q_[3])*(zd7 - q_[4]))
assert rk2m == 3
OK(u"genus two: the map from the parameters to the three absolute invariants of the sextic has rank three at a rational point, for two apexes: the family is a generic curve of genus two")

# ---- numbers: two apexes over a base with a mass; eq:survn at a finite cutoff against a quadrature ----------
ex7 = [QQ(1), (QQ(11)/10)^2, (QQ(4)/5)^2, (QQ(7)/10)^2, (QQ(8)/5)^2]             # m^2, Delta_1^2, Delta_2^2, mu_1^2, mu_2^2: w_1 = 0.7 + 1.1 i, w_2 = 1.6 + 0.8 i
FKe, qe_, de_ = PARTS7[2]
toq7 = lambda f_: QQ(FKe(f_).numerator()(*ex7))/QQ(FKe(f_).denominator()(*ex7))
mq_ = lambda r_: mpf(int(QQ(r_).numerator()))/mpf(int(QQ(r_).denominator()))
qn7 = [mq_(toq7(c_)) for c_ in qe_.list()]; dn7 = [mq_(toq7(d_)) for d_ in de_]
m2n7, x1n7, x2n7, f1n7, f2n7 = [mq_(v_) for v_ in ex7]
b1n7, b2n7 = 4*f1n7, 4*f2n7
rho2n7 = m2n7 + x1n7 + x2n7; kapn7 = x1n7*f1n7 + x2n7*f2n7; c3n7 = 2*kapn7 - rho2n7**2/2
def R1n7(p_):                                                                   # the largest root of eq:pairlaw: the square of the diameter
    e2_ = p_*p_ + m2n7
    co_ = [1, -(e2_ + f1n7 + f2n7 + x1n7 + x2n7), e2_*(f1n7 + f2n7) + f1n7*f2n7 + x1n7*f2n7 + x2n7*f1n7, -e2_*f1n7*f2n7]
    return 4*max(mp.re(r_) for r_ in mp.polyroots(co_, maxsteps=200, extraprec=80))
Sn7 = lambda p_: msqrt(R1n7(p_))
Wn7 = lambda p_: p_*Sn7(p_)*(16*p_*p_ + 10*rho2n7 - Sn7(p_)**2)/48
ak7 = sorted(4*mp.re(r_) for r_ in mp.polyroots([1, -(m2n7 + f1n7 + f2n7 + x1n7 + x2n7), m2n7*(f1n7 + f2n7) + f1n7*f2n7 + x1n7*f2n7 + x2n7*f1n7, -m2n7*f1n7*f2n7], maxsteps=200, extraprec=80))
assert 0 < ak7[0] < b1n7 < ak7[1] < b2n7 < ak7[2] and abs(ak7[2] - R1n7(mpf(0))) < mpf(10)**(-25)   # the runs do not overlap
def rem7(Lam_):                                                                 # the bracket of eq:survn along the last run; R = a_1 + t^2 removes the root at the branch point
    tL_ = msqrt(R1n7(Lam_) - ak7[2])
    def f_(t_):
        R_ = ak7[2] + t_*t_
        return 2*(sum(c_*R_**k_ for k_, c_ in enumerate(qn7)) + dn7[0]/(R_ - b1n7) + dn7[1]/(R_ - b2n7))/msqrt(R_*(R_ - ak7[0])*(R_ - ak7[1])*(R_ - b1n7)*(R_ - b2n7))
    return mquad(f_, mp.linspace(0, tL_, 7))
Lam7 = mpf(2)
d_g2 = mquad(lambda p_: p_*p_*Sn7(p_), mp.linspace(0, Lam7, 7)) - Wn7(Lam7) - rem7(Lam7)
assert abs(d_g2) < mpf(10)**(-22)
#   the levels in numbers: the eigenvalues of the bilinear form at a rational point against the sums of the singular values of B
def levels7(E_, x_, f_):
    n_ = len(x_); V_ = PolynomialRing(KI, 'vq7'); Hx_, _ = form7(V_, V_(E_), [V_(v_) for v_ in x_], [V_(v_) for v_ in f_])
    d_ = 2^(n_ + 1); Hn_ = mp.matrix(int(d_), int(d_)); Bn_ = mp.matrix(int(n_ + 1), int(n_ + 1))
    for i_ in range(d_):
        for j_ in range(d_):
            v_ = KI(Hx_[i_, j_]); Hn_[i_, j_] = mp.mpc(mq_(v_[0]), mq_(v_[1]))
    Bn_[0, 0] = mq_(E_)
    for j_ in range(n_): Bn_[0, j_ + 1] = mq_(x_[j_]); Bn_[j_ + 1, j_ + 1] = mq_(f_[j_])
    ev_ = sorted(mp.re(e_) for e_ in mp.eigh(Hn_, eigvals_only=True))
    rr_ = [r_ for r_ in mp.svd_r(Bn_, compute_uv=False)]
    sm_ = sorted(sum(e_*r_ for e_, r_ in zip(eps_, rr_)) for eps_ in itertools.product((1, -1), repeat=n_ + 1))
    assert len(ev_) == len(sm_) == d_
    return max(abs(a_ - b_) for a_, b_ in zip(ev_, sm_))
ap7 = ([QQ(11)/10, QQ(4)/5, QQ(1)/2], [QQ(7)/10, QQ(8)/5, QQ(23)/10])            # Delta_j, mu_j
d_lv = max(levels7(QQ(6)/5, ap7[0][:n_], ap7[1][:n_]) for n_ in (2, 3))
assert d_lv < mpf(10)**(-22)
OK(u"numbers: two apexes over a base with a mass, m = 1, w_1 = 0.7 + 1.1 i, w_2 = 1.6 + 0.8 i: the three runs do not overlap; at Lambda = 2 the integral of p^2 S minus W minus the five integrals of eq:survn is %s   [eq:survn]" % mp.nstr(d_g2, 2))
OK(u"numbers: the levels of the bilinear form with the apexes 0.7 + 1.1 i, 1.6 + 0.8 i (and 2.3 + 0.5 i) over the base +-1.2 against the sums of the singular values of B with all signs, 8 and 16 of them: the largest difference is %s   [eq:pairlaw]" % mp.nstr(d_lv, 2))

reg(u'eq:pairlaw',  'chk', u"§13: an identity for one, two and three apexes with p^2 of eq:curve; the levels from the secular determinant of B^T B; the determinant of the bilinear form over Q(i) for one and two apexes, its levels in numbers for two and three")
reg(u'eq:curve',    'chk', u"§13: eq:pairlaw solved for p^2; the polynomial and its signs at the feet, for one, two and three apexes; distinct real roots at rational parameters")
reg(u'eq:survn',    'chk', u"§13: an identity between rational functions of S^2 and power series in 1/p^2, for one, two and three apexes; two apexes against a quadrature")

F(u"""
A second condensate with a chemical potential of its own is a second apex over
the same base (Fig.~\\ref{fig:apexes}).
""" + _FIG_APEXES + u"""

In \\eqref{eq:H} the terms of the momentum, of the mass and of the gap
anticommute, and the charge of the chemical potential commutes with the first
two and anticommutes with the third.  Call a condensate and a chemical
potential \\emph{conjugate} when the charge of the potential anticommutes with
the term of the condensate and commutes with every other term.  A conjugate
couple is an apex, $w_j=\\mu_j+i\\Delta_j$; the mass has no potential of its own and stays
in the base.  For $n$ apexes over one base the circle of diameter $S$ stands
at the height $h_E$ above the end $E_p$ of the base and at a height $h_j$
above the foot of each apex, and \\eqref{eq:ell2} becomes
\\begin{equation}\\label{eq:pairlaw}
  \\begin{gathered}
  \\frac{S^{2}}4-h_E^{2}=p^{2}+m^{2},\\qquad
  \\sum_{j=1}^{n}\\frac{\\Delta_j^{2}}{h_j^{2}}=\\frac{4h_E^{2}}{S^{2}},\\qquad
  h_j^{2}=\\frac{S^{2}}4-\\mu_j^{2},\\\\
  \\eta=\\pm r_1\\pm r_2\\pm\\dots\\pm r_{n+1} .
  \\end{gathered}
\\end{equation}
For one apex the second equation is the law of the two heights
\\eqref{eq:heights}.  In general it is an equation of degree $n+1$ for
$S^{2}$ with real positive roots, and with $r_k$ half the square root of the
$k$-th root the levels of the mode are all the sums in the second line; the
largest root is the circle, $r_1=\\tfrac12S$.  The reason is that such a
Hamiltonian is a bilinear form,
$H=i\\sum_{a,b}B_{ab}\\,\\gamma_a\\tilde\\gamma_b$, in $2n+2$ anticommuting
matrices of unit square: $i\\gamma_0\\tilde\\gamma_0$ is the term of the base,
$i\\gamma_0\\tilde\\gamma_j$ that of the $j$-th condensate and
$i\\gamma_j\\tilde\\gamma_j$ the charge of its potential, so that the matrix
$B$ has $E_p$ and the $\\Delta_j$ in its first row and the $\\mu_j$ on the
diagonal below.  The levels of such a form are the sums of the singular
values of $B$ with all signs, and the $r_k$ are these singular values.

Solved for the momentum, \\eqref{eq:pairlaw} is
\\begin{equation}\\label{eq:curve}
  p^{2}=\\frac{S^{2}}4-m^{2}-\\sum_{j=1}^{n}\\frac{S^{2}\\,\\Delta_j^{2}}{S^{2}-b_j}
  =\\frac{\\prod_{k=1}^{n+1}(S^{2}-a_k)}{4\\prod_{j=1}^{n}(S^{2}-b_j)},\\qquad
  b_j=4\\mu_j^{2},
\\end{equation}
where the $a_k$ are the roots of \\eqref{eq:pairlaw} at $p=0$; for one apex
this is \\eqref{eq:p2h}.  The integrand $p^{2}S\\,dp$ is a rational function
of $S^{2}$ divided by the square root $Y$ of a polynomial with the $2n+2$
distinct real roots $0$, $a_k$, $b_j$: a curve of genus $n$.

The potential sums the absolute values of the levels.  This sum is $2^{n}S$
as long as $r_1$ exceeds the sum of the other $r_k$, so that no level crosses
zero.  For one apex this always holds; for two it can fail in a window of
momenta, and the integrand of the potential is then not $S$ there.  The
integration by parts of $p^{2}S$ carries over word for word.  With the boundary term
\\eqref{eq:Wshort} as it stands and $\\rho^{2}=m^{2}+\\sum_j\\Delta_j^{2}$,
\\begin{equation}\\label{eq:survn}
  \\begin{gathered}
  p^{2}S\\,dp=dW+\\Bigl[q(S^{2})+\\sum_{j=1}^{n}\\frac{d_j}{S^{2}-b_j}\\Bigr]\\frac{d(S^{2})}{Y},\\qquad
  q(z)=\\frac{c_3}{4}\\,z^{n}+\\dots,\\qquad
  c_3=2\\sum_{j=1}^{n}\\mu_j^{2}\\Delta_j^{2}-\\frac{\\rho^{4}}{2},\\\\
  S=2p+\\frac{\\rho^{2}}{p}+\\frac{c_3/2}{p^{3}}+O(p^{-5}) ,
  \\end{gathered}
\\end{equation}
where $q$ is a polynomial of degree $n$ and the $d_j$ are constants; for one
apex this is \\eqref{eq:oneline}.  So $2n+1$ integrals are left, twice the
genus plus one, and one of them diverges, with the same two powers of the
cutoff in $W$ and the same logarithm, to which each apex adds its
$\\mu_j^{2}\\Delta_j^{2}$.  What does not carry over is the last step.  With two
handles the integrals are hyperelliptic, and for parameters in general
position they do not reduce to elliptic ones: the three moduli of the curve
are independent functions of the parameters.  The closed form of this paper is the case of one handle.
""")

# ============================================================================
#  §14  COLOUR SUPERCONDUCTIVITY
# ============================================================================
SAY(u"--- §14  colour superconductivity " + u"-" * 44)
#   The term mu^2 of the integrand: S(mu) = S(0) + mu^2 Delta^2/(p^2 + rho^2)^{3/2} + O(mu^4), so that the bare weight of
#   mu^2 Delta^2 up to the cutoff is J(Lambda; rho) with J(L; a) = int_0^L p^2 dp/(p^2 + a^2)^{3/2}.  The counterterms of the
#   three schemes remove the same integrand between Lambda' and Lambda at (M, Delta) [massive], at (0, Delta) [massless], or
#   its large-momentum form Delta^2/p [minimal]; the vacuum-matching scheme of GKMBS takes it at (M_vac, 0).
p14, a14, L14, Lq14, M14, D14, Mv14 = var('p14 a14 L14 Lq14 M14 D14 Mv14', domain='positive')
mu14 = var('mu14')
E14 = sqrt(p14^2 + M14^2)
S14 = sqrt((E14 + mu14)^2 + D14^2) + sqrt((E14 - mu14)^2 + D14^2)
assert bool((diff(S14, mu14, 2).subs(mu14=0)/2 - D14^2/(p14^2 + M14^2 + D14^2)^(3/2)).simplify_full() == 0)
J14 = lambda L_, a_: arcsinh(L_/a_) - L_/sqrt(L_^2 + a_^2)
assert bool((diff(J14(L14, a14), L14) - L14^2/(L14^2 + a14^2)^(3/2)).simplify_full() == 0) and bool(J14(0, a14) == 0)
rho14 = sqrt(M14^2 + D14^2)
bare14 = J14(L14, rho14)
C14 = {u'massive':  bare14 - (J14(L14, rho14) - J14(Lq14, rho14)),
       u'massless': bare14 - (J14(L14, D14) - J14(Lq14, D14)),
       u'minimal':  bare14 - log(L14/Lq14),
       u'vacuum matching': bare14 - (J14(L14, Mv14) - J14(Lq14, Mv14))}
closed14 = {u'massive': J14(Lq14, rho14), u'massless': J14(Lq14, D14) + log(D14/rho14), u'minimal': log(2*Lq14/rho14) - 1,
            u'vacuum matching': log(Mv14/rho14) + J14(Lq14, Mv14)}
for k_ in C14:
    assert bool(limit((C14[k_] - closed14[k_]).simplify_full(), L14=oo).expand_log(algorithm='all').simplify_full() == 0)
lam14 = Mv14/2*exp(1 + J14(Lq14, Mv14))
assert bool((closed14[u'vacuum matching'] - (log(2*lam14/rho14) - 1)).expand_log(algorithm='all').simplify_full() == 0)
OK(u"colour superconductivity: (1/2) d^2 S/dmu^2 at mu = 0 is Delta^2/(p^2 + rho^2)^{3/2}, whose integral to L is Delta^2 J(L; rho), J(L; a) = arsinh(L/a) - L/sqrt(L^2 + a^2); with the counterterms between Lambda' and Lambda removed and Lambda -> infinity the weights of -(2/pi^2) mu^2 Delta^2 are J(Lambda'; rho) [massive], J(Lambda'; Delta) + ln(Delta/rho) [massless], ln(2 Lambda'/rho) - 1 [minimal], and ln(M_vac/rho) + J(Lambda'; M_vac) [vacuum matching], which is ln(2 lambda/rho) - 1 with lambda = (M_vac/2) exp[1 + J(Lambda'; M_vac)], the cutoff removed with the lambda of f_pi (Sage, symbolic)   [eq:Qinf]")
#   the three schemes at lambda = Lambda': J(L; a) - [ln(2 L/a) - 1] = 3 a^2/(4 L^2) + O(L^-4), so that the massive and the
#   massless factors exceed the closed form at lambda = Lambda' by 3 rho^2/4 Lambda'^2 and 3 Delta^2/4 Lambda'^2; the minimal one
#   is the closed form at lambda = Lambda'
assert bool(limit(((J14(Lq14, a14) - (log(2*Lq14/a14) - 1))*Lq14^2).simplify_full(), Lq14=oo) == 3*a14^2/4)
assert bool(limit(((closed14[u'massive'] - (log(2*Lq14/rho14) - 1))*Lq14^2).simplify_full(), Lq14=oo).simplify_full() == 3*rho14^2/4)
assert bool(limit(((closed14[u'massless'] - (log(2*Lq14/rho14) - 1))*Lq14^2).expand_log(algorithm='all').simplify_full(), Lq14=oo).simplify_full() == 3*D14^2/4)
assert bool((closed14[u'minimal'] - (log(2*Lq14/rho14) - 1)).simplify_full() == 0)
OK(u"colour superconductivity: at lambda = Lambda' the massive and the massless factors exceed ln(2 lambda/rho) - 1 by 3 rho^2/(4 Lambda'^2) and 3 Delta^2/(4 Lambda'^2) up to O(Lambda'^-4) (limits in Sage), and the minimal one equals it")
F(u"""\\section{Colour superconductivity}\\label{sec:csc}
In the two-flavour colour superconductor (2SC) the paired quarks have the two
levels of Sec.~\\ref{sec:levels}, with the chemical potential of the quarks in
place of $\\mu$ (I.~A.~Shovkovy, Found.\\ Phys.\\ \\textbf{35}, 1309 (2005),
Eqs.~(80), (81)), and the closed form applies to them as it stands.
H.~Gholami, M.~Hofmann and M.~Buballa, Phys.\\ Rev.\\ D \\textbf{111}, 014006
(2025), constructed a treatment of 2SC in the Nambu--Jona-Lasinio model that is
consistent under the renormalization group: the vacuum part is regularized and
fitted, and the medium part is integrated to infinity.  A logarithmic
divergence then remains in the medium, $-(2/\\pi^{2})\\mu^{2}\\Delta^{2}\\ln\\Lambda$,
their (53).  It is the term $\\mu^{2}\\Delta^{2}$ of the coefficient \\eqref{eq:Sasym}
counted for the paired quarks, the logarithm of Sec.~\\ref{sec:crossover}.  They
cancel it by counterterms that vanish in the vacuum, in three schemes,
massive, massless and minimal, each consistent under the renormalization group,
and compare the results.

In the terms of this paper the three schemes differ in one number, the weight
$C$ of $-(2/\\pi^{2})\\mu^{2}\\Delta^{2}$.  With their cutoff $\\Lambda'$,
$\\rho^{2}=M^{2}+\\Delta^{2}$ and
$J(L;a)=\\int_0^{L}p^{2}dp/(p^{2}+a^{2})^{3/2}=\\operatorname{arsinh}(L/a)-L/\\sqrt{L^{2}+a^{2}}$,
the integral (S1.69),
\\begin{equation*}
  C_{\\rm massive}=J(\\Lambda';\\rho),\\qquad
  C_{\\rm massless}=J(\\Lambda';\\Delta)+\\ln\\frac{\\Delta}{\\rho},\\qquad
  C_{\\rm minimal}=\\ln\\frac{2\\Lambda'}{\\rho}-1 .
\\end{equation*}
With the cutoff removed, as in S1, the weight is $\\ln(2\\lambda/\\rho)-1$, with one
scale $\\lambda$ for every channel, and each scheme is this closed form with one
elementary term added.  By Sec.~\\ref{sec:range} the weight measures the
effective range of the channel of two quarks.  The constant $\\tilde Z_\\Delta$ of H.~Gholami, L.~Kurth, U.~Mire,
M.~Buballa and B.-J.~Schaefer, Phys.\\ Rev.\\ D \\textbf{113}, 114020 (2026),
which they note is not directly linked to an observable, is this weight in
the vacuum, $\\rho=M$, times $g_\\Delta^{2}/2\\pi^{2}$, where $g_\\Delta$ is the
coupling of the diquark to the quarks (their (13)): with the cutoff
removed $r_e^{qq}=-8\\pi\\tilde Z_\\Delta/(Mg_\\Delta^{2})$, the effective range of
the pion at the same $\\lambda$ (Sec.~\\ref{sec:range}).  Their vacuum-matching
scheme, their (48), takes the counterterm at the vacuum condensate; carried
over to the Nambu--Jona-Lasinio model it is the potential with the cutoff
removed, with $\\lambda$ fixed by $f_\\pi$.

For the pion the weight is set by $f_\\pi^{2}$, a quantity of the vacuum (S1.73).
With all momenta integrated in one integral the scale is the same for the
diquark, so $f_\\pi$ sets its weight as well.  At three colours no quantity of
the vacuum measures that weight by itself, which is why a scheme with a
counterterm of its own can choose it; at two colours the symmetry of Pauli and
G\\"ursey ties the two (T.~G.~Khunjua, K.~G.~Klimenko and R.~N.~Zhokhov, JHEP
\\textbf{06}, 148 (2020)).  The model here has two flavours and is not neutral; in neutral matter of
three flavours the pairs $us$ and $ds$ have different masses, and the closed form stops there
(Sec.~\\ref{sec:pairs}).
""")

# ============================================================================
#  §15  CHECKS
# ============================================================================
SAY(u"--- §15  checks " + u"-" * 62)
# ---- figures of the checks: the logarithm at a large cutoff, and Legendre's data in the corner -------------------------
ab_m, ab_mu, ab_D, ab_q = mpf(1), mpf('0.8'), mpf('0.6'), mpf('0.3')
ab_lp = mp.sqrt((ab_m + ab_mu)**2 + ab_D**2); ab_lm = mp.sqrt((ab_m - ab_mu)**2 + ab_D**2); ab_l0 = mp.sqrt(ab_lp*ab_lm + ab_mu**2)
def ab_QD(L_):
    def f_(p_):
        e_ = mp.sqrt(p_*p_ + ab_m**2); return p_*p_*(1/(2*mp.sqrt((e_ + ab_mu)**2 + ab_D**2)) + 1/(2*mp.sqrt((e_ - ab_mu)**2 + ab_D**2)))
    return mp.quad(f_, [0, 1, 10, 100, 1000, L_] if L_ > 1000 else [0, 1, L_])
def ab_V(L_):
    return mp.quad(lambda p_: mp.sqrt(p_*p_ + ab_m**2)*p_*p_/(p_*p_ + ab_q**2), [0, 1, 10, 100, 1000, L_] if L_ > 1000 else [0, 1, L_])
ab_Ls = [mpf(10)**(mpf(i_)/10) for i_ in range(5, 41)]
ab_QDv = [ab_QD(L_) for L_ in ab_Ls]; ab_Vv = [ab_V(L_) for L_ in ab_Ls]
ab_G = [a_ - b_ for a_, b_ in zip(ab_QDv, ab_Vv)]; ab_lg = [mp.log(2*L_/ab_l0) for L_ in ab_Ls]
ab_slope = ab_mu**2 - (ab_m**2 - ab_q**2) - ab_D**2/2
ab_fit = (ab_G[-1] - ab_G[-6])/(ab_lg[-1] - ab_lg[-6])
assert abs(ab_fit - ab_slope) < mpf(10)**(-6), (ab_fit, ab_slope)
ab_G0 = ab_G[-1] - ab_slope*ab_lg[-1]
OK(u"Fig. absorb: Q_Delta/Delta - V(Lambda) by quadrature grows as (mu^2 - m_B^2/4 - Delta^2/2) ln Lambda, slope %s against %s   [eq:Qinf]" % (mp.nstr(ab_fit, 9), mp.nstr(ab_slope, 9)))
FIGS.absorb(FIGDIR + '/absorb', [float(L_) for L_ in ab_Ls], [float(x_) for x_ in ab_QDv], [float(x_) for x_ in ab_Vv],
            [float(x_) for x_ in ab_G], [float(x_) for x_ in ab_lg], float(ab_slope), float(ab_G0), r'$(m,\mu,\Delta)=(1,0.8,0.6)$, $q_B=0.3\,m$',
            glabel=r'$D=Q_\Delta/\Delta-V$')
cv_D, cv_dm = mpf(1), mpf(1)/2
def cv_leg(mm_):
    mu_ = mm_ + cv_dm; lp_ = mp.sqrt((mm_ + mu_)**2 + cv_D**2); lm_ = mp.sqrt((mm_ - mu_)**2 + cv_D**2)
    k2_ = ((lp_ + lm_)**2/4 - mm_*mm_)/(lp_*lm_); s_ = 2*mu_/(lp_ + lm_); return k2_, k2_*s_*s_, s_
cv_mr = [mpf(10)**(mpf(i_)/20) for i_ in range(81)]; cv_v = [cv_leg(mm_) for mm_ in cv_mr]
cv_k2 = (1 + cv_dm/mp.sqrt(cv_dm**2 + cv_D**2))/2
assert abs(cv_v[-1][0] - cv_k2) < mpf(10)**(-4) and abs(cv_v[-1][1] - cv_k2) < mpf(10)**(-4) and abs(cv_v[-1][2] - 1) < mpf(10)**(-4)
OK(u"Fig. corner: at m/Delta = 1e4 k^2 = %s, omega^2 = %s against kappa^2 = %s, sin(phi_1) = %s   [eq:nrmod]" % tuple(mp.nstr(x_, 7) for x_ in (cv_v[-1][0], cv_v[-1][1], cv_k2, cv_v[-1][2])))
FIGS.corner_convergence(FIGDIR + '/convergence', [float(x_) for x_ in cv_mr], [float(v_[0]) for v_ in cv_v], [float(v_[1]) for v_ in cv_v],
                        [float(v_[2]) for v_ in cv_v], float(cv_k2))

F(u"\\section{Checks}\\label{sec:checks}")

#   §14.1  the closed form of S1, typed from its Supplementary material (letters M -> m, nu -> mu):
#   the three points a, b, c; the coefficients A1, A2, A3; the boundary term with s1, s2; Legendre's data g, k, alpha, omega
def companion(m_, D_, mu_):
    lp_, lm_ = lev(mpf(0), m_, D_, mu_)
    a_, b_, c_ = (lp_ + lm_)**2, 4*mu_*mu_, (lp_ - lm_)**2
    A1_ = (a_ - b_)/384*(-3*a_*b_ + 15*b_*b_ + 8*a_*c_ - 33*b_*c_ + 16*c_*c_)
    A2_ = (a_ - b_)/384*(-13*a_*b_ + 15*b_*b_ + 8*a_*c_ - 13*b_*c_)
    A3_ = -(a_*a_ - 6*a_*b_ + 5*b_*b_ + 6*a_*c_ - 6*b_*c_ + c_*c_)/128
    return dict(a=a_, b=b_, c=c_, A1=A1_, A2=A2_, A3=A3_, g=2/msqrt(b_*(a_ - c_)), k2=a_*(b_ - c_)/(b_*(a_ - c_)), om2=(b_ - c_)/(a_ - c_),
                al2=a_/b_, phi1=mp.asin(msqrt(b_/a_)), s1=(3*b_ - a_ - c_)/64, s2=-(a_ - b_)*(b_ - c_)/24)
def I_companion(L_, m_, D_, mu_):                                               # its identity at every cutoff
    q_ = companion(m_, D_, mu_); R_ = Sn(L_, m_, D_, mu_)**2
    Y_ = msqrt(R_*(R_ - q_['a'])*(R_ - q_['b'])*(R_ - q_['c']))
    ph_ = mp.asin(msqrt(q_['b']*(R_ - q_['a'])/(q_['a']*(R_ - q_['b']))))
    return ((mpf(1)/32 + q_['s1']/(R_ - q_['b']) + q_['s2']/(R_ - q_['b'])**2)*Y_
            + q_['g']*(q_['A1']*mp.ellipf(ph_, q_['k2']) + q_['A2']*(q_['a'] - q_['c'])/(q_['a'] - q_['b'])*mp.ellipe(ph_, q_['k2'])
                       + q_['A3']*(q_['a'] - q_['b'])*mp.ellippi(q_['al2'], ph_, q_['k2'])))
def Ilog_companion(L_, m_, D_, mu_):                                            # its identity with the explicit logarithm
    q_ = companion(m_, D_, mu_); R_ = Sn(L_, m_, D_, mu_)**2
    Y_ = msqrt(R_*(R_ - q_['a'])*(R_ - q_['b'])*(R_ - q_['c']))
    ph_ = mp.asin(msqrt(q_['b']*(R_ - q_['a'])/(q_['a']*(R_ - q_['b']))))
    return ((mpf(1)/32 + q_['s1']/(R_ - q_['b']) + q_['s2']/(R_ - q_['b'])**2)*Y_ + 2*q_['A3']*mp.atanh(Y_/(R_*(R_ - q_['c'])))
            + q_['g']*((q_['A1'] + (q_['a'] - q_['b'])*q_['A3'])*mp.ellipf(ph_, q_['k2']) + q_['A2']*(q_['a'] - q_['c'])/(q_['a'] - q_['b'])*mp.ellipe(ph_, q_['k2'])
                       - (q_['a'] - q_['b'])*q_['A3']*mp.ellippi(q_['om2'], ph_, q_['k2'])))
def C_companion(m_, D_, mu_):                                                   # its finite part
    q_ = companion(m_, D_, mu_)
    return (-q_['A3']/2 + mu_*mu_*D_*D_/3 + q_['g']*q_['A1']*mp.ellipf(q_['phi1'], q_['k2'])
            + q_['g']*q_['A2']*(q_['a'] - q_['c'])/(q_['a'] - q_['b'])*mp.ellipe(q_['phi1'], q_['k2'])
            + q_['g']*(q_['a'] - q_['b'])*q_['A3']*(mp.ellipf(q_['phi1'], q_['k2']) - mp.ellippi(q_['om2'], q_['phi1'], q_['k2']))
            + q_['A3']*mlog(16/(q_['a'] + q_['b'] - q_['c'])))
dcI, dcC, dcL = mpf(0), mpf(0), mpf(0)
for st_ in STATES:
    for L_ in (mpf(2), mpf(10)):
        dcI = max(dcI, abs(I_companion(L_, *st_)/I_closed(L_, *st_) - 1))
        dcL = max(dcL, abs(Ilog_companion(L_, *st_)/I_closedJ(L_, *st_) - 1))
        assert abs(msqrt(Sn(L_, *st_)**2*(Sn(L_, *st_)**2 - companion(*st_)['a'])*(Sn(L_, *st_)**2 - companion(*st_)['b'])*(Sn(L_, *st_)**2 - companion(*st_)['c']))/(Sn(L_, *st_)**2*(Sn(L_, *st_)**2 - companion(*st_)['c'])) - t_n(L_, *st_)) < mpf(10)**(-26)
    dcC = max(dcC, abs(C_companion(*st_) - Cfull_n(*st_)))
assert dcI < mpf(10)**(-26) and dcC < mpf(10)**(-26) and dcL < mpf(10)**(-26)
OK(u"numbers: the identity at every cutoff printed in the Supplementary material of S1 against eq:closed, three states, Lambda = 2 and 10: the largest relative difference is %s" % mp.nstr(dcI, 2))
OK(u"numbers: the same identity with the explicit logarithm printed there against eq:closedJ, the same states and cutoffs: %s; its argument Y/[R(R-c)] is the t of eq:Jexact" % mp.nstr(dcL, 2))
OK(u"numbers: the finite part printed there against eq:Cfin with the logarithm of eq:asymp, C - (c3/4) ln((l+ l- + mu^2)/4), the finite part of S1: the largest difference is %s   [eq:Cfin]" % mp.nstr(dcC, 2))

#   §14.1, the dictionary: the variable R = S^2 of S1 and the heights of this document.  Identities in
#   Q[R, E_p, mu, Delta, m, l+, l-, E+, E-] modulo the two levels and the two sides; R is free where it is written Rv
DC.<Rv, Epd, mud, Dd, md, lpd, lmd, Epld, Emid> = QQ[]
IDC = DC.ideal([Epld^2 - (Epd + mud)^2 - Dd^2, Emid^2 - (Epd - mud)^2 - Dd^2, lpd^2 - (md + mud)^2 - Dd^2, lmd^2 - (md - mud)^2 - Dd^2])
redD = lambda f_: IDC.reduce(f_)
Sd = Epld + Emid; Rd = Sd^2; p2d = Epd^2 - md^2; rho2d = md^2 + Dd^2
ad, bd, cd = (lpd + lmd)^2, 4*mud^2, (lpd - lmd)^2
hE2d, hmu2d = Rd/4 - Epd^2, Rd/4 - mud^2
assert redD((Rd - bd) - 4*hmu2d) == 0 and redD(hE2d*(Rd - bd) - Dd^2*Rd) == 0
assert redD((Rd - ad)*(Rd - cd) - 4*p2d*(Rd - bd)) == 0                          # Y^2 = R (R-a)(R-b)(R-c) = [2 p S (R-b)]^2 = (8 p S h_mu^2)^2
assert redD((ad/4 - md^2)*(ad - bd) - Dd^2*ad) == 0                              # h_m^2 = Delta^2 a/(a - b): the first line at R = a
assert (ad*(Rv - bd) - Rv*(ad - bd)) - bd*(Rv - ad) == 0                         # 1 - h_E^2/h_m^2 = b (R - a)/[a (R - b)]
s1d, s2d = (3*bd - ad - cd)/64, -(ad - bd)*(bd - cd)/24
assert redD(2*((Rd - bd)^2/32 + s1d*(Rd - bd) + s2d) - (Rd - bd)*(16*p2d + 10*rho2d - Rd)/48) == 0   # the same boundary term W
A1d = (ad - bd)/384*(-3*ad*bd + 15*bd^2 + 8*ad*cd - 33*bd*cd + 16*cd^2)
A2d = (ad - bd)/384*(-13*ad*bd + 15*bd^2 + 8*ad*cd - 13*bd*cd)
A3d = -(ad^2 - 6*ad*bd + 5*bd^2 + 6*ad*cd - 6*bd*cd + cd^2)/128
c1d = mud^2*Dd^2*(12*mud^2 - 11*md^2 - 3*Dd^2)/6; c2d = mud^2*(2*mud^2 - 5*md^2 - 13*Dd^2)/6; c3d = 2*mud^2*Dd^2 - rho2d^2/2
assert redD(A1d*(Rv - bd) + A2d*(Rv - cd) + A3d*(Rv - bd)^2 - (c1d*(Rv - bd) + c2d*Dd^2*Rv + c3d*(Rv - bd)^2/4)) == 0
assert redD(4*A3d - c3d) == 0
OK(u"the variables of S1 in the heights: R - b = 4 h_mu^2, h_E^2 = Delta^2 R/(R - b), Y = 8 p S h_mu^2; its substitution sin^2 phi = b(R-a)/[a(R-b)] is h_E = h_m cos phi; its boundary term is W; the remainder A1 + A2 (R-c)/(R-b) + A3 (R-b) is c1 + c2 h_E^2 + c3 h_mu^2, A3 = c3/4: identities modulo the levels and the sides   [eq:dictR]")
OK(u"with eq:derivs, dR/dp = 2 S dS/dp = 8 p h_mu^2/(E+ E-), so dR/Y = dp/(E+ E- S); with eq:modes, (R - b) dR/Y = 4 h_mu^2 dp/(E+ E- S) = 2 (1 - v-^2 - v+^2) dp/E_p   [eq:dictR]")
reg(u'eq:dictR', 'chk', u"§14.1: identities in Q[R, E_p, mu, Delta, m, l+, l-, E+, E-] modulo the levels and the sides; the step by eq:derivs, the last by eq:modes")

#   §14.2  three limits in which there is nothing to pair or nothing to pair with
def C_free(r_): return r_**4/16 - r_**4/4*mlog(2/r_)                            # the free sea of mass r: the finite part of 2 int p^2 sqrt(p^2 + r^2)
def sea_n(m_, mu_):                                                             # the Fermi sea, 2 int_0^pF p^2 (mu - E_p) dp
    pF_ = msqrt(mu_*mu_ - m_*m_); return mu_*pF_*(2*mu_*mu_ - 5*m_*m_)/12 + m_**4/4*mlog((mu_ + pF_)/m_)
assert abs(sea_n(mpf(1), mpf(8)/5) - mquad(lambda p_: 2*p_*p_*(mpf(8)/5 - msqrt(p_*p_ + 1)), [0, msqrt(mpf(64)/25 - 1)])) < mpf(10)**(-26)
lim_mu = [abs(Cfull_n(mpf(1), mpf(11)/10, mpf(10)**(-e_)) - C_free(msqrt(1 + mpf(121)/100)))*mpf(10)**(2*e_) for e_ in (3, 4)]
lim_D1 = [abs(Cfull_n(mpf(1), mpf(10)**(-e_), mpf(7)/10) - C_free(mpf(1)))*mpf(10)**(2*e_) for e_ in (3, 4)]
lim_D2 = [abs(Cfull_n(mpf(1), mpf(10)**(-e_), mpf(8)/5) - C_free(mpf(1)) - sea_n(mpf(1), mpf(8)/5)) for e_ in (3, 4)]
assert all(abs(v_[0] - v_[1]) < mpf(1)/10*max(v_) for v_ in (lim_mu, lim_D1)) and lim_mu[1] < 10 and lim_D1[1] < 10
assert lim_D2[1] < lim_D2[0]/20 and lim_D2[1] < mpf(10)**(-5)
OK(u"numbers: mu -> 0 at (m, Delta) = (1, 1.1): |C - C_free(rho)|/mu^2 = %s, %s at mu = 10^-3, 10^-4;  Delta -> 0 at mu = 0.7 < m = 1: |C - C_free(m)|/Delta^2 = %s, %s at Delta = 10^-3, 10^-4   [eq:limits3]"
   % tuple(mp.nstr(v_, 6) for v_ in lim_mu + lim_D1))
OK(u"numbers: Delta -> 0 at mu = 1.6 > m = 1: |C - C_free(m) - sea| = %s, %s at Delta = 10^-3, 10^-4, the sea being 2 int_0^pF p^2 (mu - E_p) dp in closed form   [eq:limits3]" % tuple(mp.nstr(v_, 3) for v_ in lim_D2))
dsm = abs(C0_n(mpf(10)**(-6), mpf(6)/5, mpf(9)/10) - C0_quad(mpf(10)**(-6), mpf(6)/5, mpf(9)/10))
assert dsm < mpf(10)**(-20)
OK(u"numbers: a light mass, (m, Delta, mu) = (10^-6, 1.2, 0.9), where k is close to one: eq:Cfin against eq:Cint: %s" % mp.nstr(dsm, 2))
reg(u'eq:limits3', 'num', u"§14.2: the finite part at mu = 10^-3, 10^-4 and at Delta = 10^-3, 10^-4 against the elementary values")

SEC('checks', u"""
\\subsection{The closed form of Ref.~[<<cite:companion>>]}
Reference~[<<cite:companion>>] reduces the same integral in the variable $R=S^{2}$, by Hermite's
integration by parts, and prints the result three times: as an identity at every upper limit, in three points $a>b>c$
of the line of $S^{2}$ and three coefficients $A_1$, $A_2$, $A_3$; as the same
identity with the logarithm made explicit; and as a finite part with all
momenta integrated.  In the notation of the paper
$a=(\\ell_++\\ell_-)^{2}$, $b=4\\mu^{2}$, $c=(\\ell_+-\\ell_-)^{2}$, the curve
there is $Y^{2}=R(R-a)(R-b)(R-c)$ with $R=S^{2}$, and its objects are lengths
of Fig.~<<fig:circle>>:
\\begin{equation}\\label{eq:dictR}
  \\begin{gathered}
  R-b=4h_\\mu^{2},\\qquad h_E^{2}=\\frac{\\Delta^{2}R}{R-b},\\qquad Y=8\\,p\\,S\\,h_\\mu^{2},\\qquad
  \\frac{dR}{Y}=\\frac{dp}{E^{+}E^{-}S},\\\\
  \\sin^{2}\\varphi=\\frac{b\\,(R-a)}{a\\,(R-b)},\\qquad
  (R-b)\\,\\frac{dR}{Y}=2\\,\\bigl(1-v_-^{2}-v_+^{2}\\bigr)\\frac{dp}{E_p},\\\\
  A_1+A_2\\,\\frac{R-c}{R-b}+A_3\\,(R-b)=c_1+c_2h_E^{2}+c_3h_\\mu^{2} .
  \\end{gathered}
\\end{equation}
Its substitution is therefore $h_E=h_m\\cos\\varphi$ of (<<eq:betaphi>>), the
remainder of its reduction is the bracket of (<<eq:oneline>>), with
$A_3=c_3/4$, its boundary term is $W$ of (<<eq:Wshort>>), and its
differential of the third kind is the sea of (<<eq:modes>>) over the energy
of the mode.  The script evaluates the three formulas as they are printed
there and compares them with (<<eq:closed>>), (<<eq:closedJ>>) and
(<<eq:Cfin>>), for three states.  They agree to the working precision of
thirty digits.  Nothing else is taken from that document.

\\subsection{Three limits}
In three limits there is nothing to pair, or nothing to pair with, and the
integral is elementary.  Let $\\mathcal C'\\equiv\\mathcal C-\\tfrac14c_3
\\ln\\bigl[\\tfrac14(\\ell_+\\ell_-+\\mu^{2})\\bigr]$ be the finite part of
(<<eq:asymp>>) when the logarithm is written as $\\tfrac12c_3\\ln\\Lambda$,
which is the finite part $\\mathcal C$ of Ref.~[<<cite:companion>>],
and $\\mathcal C_{\\rm free}(\\rho)=\\rho^{4}/16-\\tfrac14\\rho^{4}\\ln(2/\\rho)$ its
value for free fermions of mass $\\rho$.  Then
\\begin{equation}\\label{eq:limits3}
  \\begin{aligned}
  \\mu\\to0:&\\quad \\mathcal C'\\to\\mathcal C_{\\rm free}(\\rho),\\\\
  \\Delta\\to0,\\ \\mu<m:&\\quad \\mathcal C'\\to\\mathcal C_{\\rm free}(m),\\\\
  \\Delta\\to0,\\ \\mu>m:&\\quad \\mathcal C'\\to\\mathcal C_{\\rm free}(m)
  +\\frac{\\mu\\,p_F}{12}\\bigl(2\\mu^{2}-5m^{2}\\bigr)+\\frac{m^{4}}{4}\\ln\\frac{\\mu+p_F}{m},
  \\qquad p_F=\\sqrt{\\mu^{2}-m^{2}} .
  \\end{aligned}
\\end{equation}
In the first the apex is on the vertical axis, at the top of every ellipse:
the arc has shrunk to a point, $\\varphi_1=0$, and only the boundary term and
the logarithm are left.  In the second the apex has come down onto the base, and the chemical
potential has dropped out: below the threshold nothing depends on it.  In the
third the apex has come down onto the axis beyond the end of the base, and
the last two terms are the Fermi sea, $2\\int_0^{p_F}p^{2}(\\mu-E_p)\\,dp$.  The
script approaches each limit numerically.  A fourth limit, $m\\to0$, in which
the base shrinks to a point and $k\\to1$, is covered by the comparison of
(<<eq:Cfin>>) with (<<eq:Cint>>) at $m=10^{-6}$.

\\subsection{The logarithm at a large upper limit, and the corner}
Two of the statements above are checked on figures as well.
Figure~\\ref{fig:absorb} computes $Q_\\Delta/\\Delta$ and $V(\\Lambda)$ by
quadrature up to $\\Lambda=10^{4}m$: both grow as $\\tfrac12\\Lambda^{2}$, and their
difference is a straight line in $\\ln\\Lambda$ with the slope of
(<<eq:Qinf>>).  Figure~\\ref{fig:convergence} follows Legendre's data into
the corner of Appendix~<<app:corner>>.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.96\\linewidth]{figs/absorb.pdf}
  \\caption{(a)~$Q_\\Delta/\\Delta$ and $V(\\Lambda)$ both grow as
    $\\tfrac12\\Lambda^{2}$. (b)~Their difference $D$ against
    $\\ln(2\\Lambda/\\ell_0)$ is a straight line of the slope
    $-\\partial\\Omega_B/\\partial(\\Delta^{2})$: the coupling takes the powers, one
    logarithm is left.  $(m,\\mu,\\Delta)=(1,0.8,0.6)$, $q_B=0.3\\,m$.}
  \\label{fig:absorb}
\\end{figure}
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.56\\linewidth]{figs/convergence.pdf}
  \\caption{Legendre's data in the corner: $k^{2}$ and $\\omega^{2}$ tend to the
    modulus $\\kappa^{2}$ of Marini et al.\\ and $\\sin\\varphi_1$ to one as
    $m/\\Delta\\to\\infty$, at a fixed $(\\mu-m)/\\Delta=\\tfrac12$.}
  \\label{fig:convergence}
\\end{figure}

\\subsection{How to reproduce}\\label{sec:repro}
\\begin{sloppypar}
The script \\texttt{supp2.sage} writes this document, checks every numbered
formula of the paper and writes the list of the checks to
\\texttt{supp2\\_checks.txt}.  It draws the figures with \\texttt{paper2\\_figs.py}
and \\texttt{supp2\\_figs.py}, computes the effective range on a lattice in
floating point with \\texttt{supp2\\_lattice.py} and \\texttt{supp2\\_luscher.py},
compares the closed form with an implementation typed independently,
\\texttt{closed\\_form\\_state.py}, and reads the data of
Secs.~\\ref{sec:solutions} and \\ref{sec:isospin} from the files
\\texttt{crossover.json} and \\texttt{lattice\\_njl.json} and the numbers of the
formulas, figures and sections of the paper from \\texttt{paper2\\_labels.json}.
It runs in Sage~10.9 in about half a minute.
\\end{sloppypar}
""")

# ============================================================================
#  INDEX, AUDIT, WRITE-OUT
# ============================================================================
def _audit(doc):
    u"""every numbered display carries a label; labels and registry agree; every reference resolves;
       no placeholder is left.  Unnumbered displays (equation*) are restatements and carry no label."""
    import re as _re
    bare = [m_.start() for m_ in _re.finditer(r'(?<!\\)\\\[|\\begin\{align\*\}', doc)]   # \\[6pt] is a line break, not a display
    assert not bare, u"%d display(s) without a label, at %s" % (len(bare), bare[:3])
    labs = set(_re.findall(r'\\label\{(eq:[^}]*)\}', doc))
    regs = set(l for l, _, _ in REG)
    form = set(_re.findall(r'\\label\{(eq:[^}]*)\}', u"\n".join(FORM)))
    assert labs <= regs, u"labels of the document not in the registry: %s" % sorted(labs - regs)
    assert regs <= labs | form, u"registered but neither in the document nor in the earlier text: %s" % sorted(regs - labs - form)
    assert not (labs & set(PAPER)), u"labels of the paper among those of the document: %s" % sorted(labs & set(PAPER))
    assert not _re.findall(r'@[A-Z0-9]+@', u"\n".join(FORM)), u"placeholders left in the earlier text"
    alll = set(_re.findall(r'\\label\{([^}]*)\}', doc))
    refs = set(x or y for x, y in _re.findall(r'\\eqref\{([^}]*)\}|\\ref\{([^}]*)\}', doc))
    assert refs <= alll, u"references with no label: %s" % sorted(refs - alll)
    ctrl = _re.findall(r'[\x00-\x08\x0b-\x1f]', doc)
    assert not ctrl, u"%d control character(s) in the document: a backslash was lost in a string" % len(ctrl)
    assert not _re.search(r'(^|\n)(oindent|ewcommand|abla|eq\b|ot\b)', doc), u"a TeX command beginning with n has lost its backslash"
    left = _re.findall(r'@[A-Z0-9]+@', doc)
    assert not left, u"placeholders left: %s" % left
    return len(labs)

# ============================================================================
#  THE DOCUMENT: the supplement to the paper, part by part
# ============================================================================
reg(u'eq:fnsf', 'def', u"the numbers of a window: for exp(-x^2), exp(-x^4) and the sharp upper limit checked by quadrature against the values in the text, and eq:anyrule for the two windows at three upper limits")
reg(u'eq:reduce', 'chk', u"the reduction of p^2 S dp for several apexes: an identity between rational functions of S^2 and power series in 1/p^2, for one, two and three apexes (with eq:survn)")
SEC('toII', u"""\\section{To Sec.~<<sec:levels>>: the levels and the figure}\\label{sec:toII}

\\subsection{The levels from the characteristic polynomial}
The mean-field Hamiltonian (<<eq:H>>) is an $8\\times8$ matrix, on the four
Dirac components times the two of the doubling.  With the momentum along the
$z$ axis and the Dirac representation it is real and symmetric, so that its
levels are real, and it is traceless.  Its characteristic polynomial is a
perfect square in $\\mathbb Q[\\eta,p,m,\\mu,\\Delta]$,
\\begin{equation}\\label{eq:detfac}
  \\det\\bigl(H-\\eta\\bigr)=P(\\eta)^{2},\\qquad
  P(\\eta)=\\bigl(\\eta^{2}-m^{2}-\\Delta^{2}-\\mu^{2}-p^{2}\\bigr)^{2}-4\\mu^{2}\\bigl(p^{2}+m^{2}\\bigr),
\\end{equation}
so that every level occurs twice, once for each spin.  With
$E_p^{2}=p^{2}+m^{2}$ the quartic $P$ is the product of the two factors
$\\eta^{2}-(E_p\\pm\\mu)^{2}-\\Delta^{2}$, whose roots are the levels
(<<eq:levels>>).  The two limits in which nothing is paired are
\\begin{equation}\\label{eq:limits}
  \\Delta=0:\\quad E^{\\pm}=|E_p\\pm\\mu|,\\qquad\\qquad
  \\mu=0:\\quad E^{+}=E^{-}=\\sqrt{p^{2}+m^{2}+\\Delta^{2}} .
\\end{equation}
The Hamiltonian of Ref.~[<<cite:companion>>], its Eq.~(3), is not written in
the form (<<eq:H>>), but its characteristic polynomial is $P(\\eta)^{2}$ with
$m=M$ and $\\mu=\\nu$: Eqs.~\\eqref{eq:detfac} and \\eqref{eq:limits} are its
Eqs.~(7)--(9) in this notation.

The gap of the spectrum is the distance from the apex $w$ of
Fig.~<<fig:points>>b to the ray $[m,\\infty)$, along which the point $E_p$
moves: the height $\\Delta$ if the foot $\\mu$ of the apex lies on that ray, and
the side $\\ell_-$ if it does not.  The two cases meet at $\\mu=m$, where the
apex stands above the end of the base.

\\subsection{The contents of a mode along the momentum}
Figure~\\ref{fig:contents} draws the three contents (<<eq:modes>>) of a mode
against the momentum.  Near the nonrelativistic corner, $m\\to\\infty$ at a
fixed $\\mu-m$ and $\\Delta$, where $E_p$ stays close to $m$ over the momenta
that matter, the antiparticle is empty and the scalar density is the
complement of the charge: it carries nothing of its own.  For Dirac fermions
$E_p$ grows with the momentum, and the scalar density falls away from the
complement towards its vacuum value $m/E_p$.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.94\\linewidth]{@FIGREL@/contents.pdf}
  \\caption{The contents (<<eq:modes>>) of a mode against the momentum in
  units of $p_F=\\sqrt{\\mu^{2}-m^{2}}$: the charge $v_-^{2}-v_+^{2}$ (thick
  solid), the scalar density $(m/E_p)(1-v_-^{2}-v_+^{2})$ (dashed), its vacuum
  value $m/E_p$ (dotted) and the pair amplitude (thin solid); the vertical
  line marks $p=p_F$.  (a)~Dirac fermions, $(m,\\mu,\\Delta)=(0.2,1,1)$.
  (b)~Near the nonrelativistic corner, $(m,\\mu,\\Delta)=(50,50.8,1)$, where
  $m/E_p\\simeq1$ and the scalar density is the complement of the charge.}
  \\label{fig:contents}
\\end{figure}

\\subsection{The heights as coherence factors}
Up to the factor $\\sqrt{E^{+}E^{-}}$ the two heights of Fig.~<<fig:circle>>
are the two coherence factors between the branches,
\\begin{equation}\\label{eq:coh}
  \\begin{aligned}
  h_E&=\\sqrt{E^{+}E^{-}}\\,\\bigl(u_+v_-+v_+u_-\\bigr)=\\sqrt{E^{+}E^{-}}\\,\\sin\\frac{\\theta_++\\theta_-}{2},\\\\
  h_\\mu&=\\sqrt{E^{+}E^{-}}\\,\\bigl(u_+u_-+v_+v_-\\bigr)=\\sqrt{E^{+}E^{-}}\\,\\cos\\frac{\\theta_--\\theta_+}{2} ,
  \\end{aligned}
\\end{equation}
with the Bogoliubov angles $\\theta_\\pm(p)$ of Sec.~<<sec:levels>>, and the law
of the two heights (<<eq:heights>>) is the addition of two sines,
$\\sin\\theta_++\\sin\\theta_-=2\\sin\\tfrac12(\\theta_++\\theta_-)
\\cos\\tfrac12(\\theta_--\\theta_+)$.  On the Fermi sphere, where the heights are
equal, $\\theta_-=\\pi/2$ and $u_-^{2}=v_-^{2}=\\tfrac12$.

The two factors are lengths in the picture of the pseudospins of
P.~W.~Anderson, Phys.\\ Rev.\\ \\textbf{112}, 1900 (1958)
(Fig.~\\ref{fig:pseudospin}).  In BCS theory a mode is a unit arrow at its
Bogoliubov angle: one component, $\\cos\\theta=1-2v^{2}$, holds the occupation,
and the other, $\\sin\\theta=2uv$, the pair amplitude.  Here a mode has two such
arrows, the unit vectors from the foci $-E_p$ and $E_p$ of the ellipse through
the apex to the apex,
\\begin{equation*}
  e_+=(\\cos\\theta_+,\\sin\\theta_+),\\qquad e_-=(-\\cos\\theta_-,\\sin\\theta_-),\\qquad
  \\tfrac12(e_++e_-)=\\bigl(v_-^{2}-v_+^{2},\\;u_+v_++u_-v_-\\bigr)=\\tfrac12\\nabla_{\\!w}S ,
\\end{equation*}
the arrow of the antiparticle as it is and that of the particle reflected.
Their half-sum holds the charge and the pairs of the mode, the first and the
third contents of (<<eq:modes>>).  As the gradient of $S$ in the apex
$w=(\\mu,\\Delta)$ it is normal to the ellipse, and its length is
$\\sin\\tfrac12(\\theta_++\\theta_-)=h_E/\\sqrt{E^{+}E^{-}}$, the first coherence
factor of \\eqref{eq:coh}.  The twin draws both arrows as they are, from its
foci $-\\mu$ and $\\mu$ to the point $(E_p,\\Delta)$: $e_+$ and
$\\tilde e_-=(\\cos\\theta_-,\\sin\\theta_-)$.  Their half-sum,
$(1-v_+^{2}-v_-^{2},\\;u_+v_++u_-v_-)$, holds the second and the third contents,
and its length is the second coherence factor,
$\\cos\\tfrac12(\\theta_--\\theta_+)=h_\\mu/\\sqrt{E^{+}E^{-}}$.  In the
nonrelativistic corner $\\theta_+\\to0$: the arrow of the antiparticle lies along
the axis, the two half-sums are the $(v^{2},uv)$ and $(u^{2},uv)$ of a single
BCS mode, and their lengths, the two heights over $\\sqrt{E^{+}E^{-}}$, are its
$v$ and $u$.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.98\\linewidth]{@FIGREL@/pseudospin.pdf}
  \\caption{Anderson's pseudospins of the two branches at $p=m$, for the
    triangle of Fig.~<<fig:points>>, $(m,\\mu,\\Delta)=(1,0.7,1.1)$.
    (a)~The ellipse through the apex (solid) with its foci $\\mp E_p$.  The thin
    lines join the foci to the apex $w$, the thin arrows are the unit vectors
    $e_\\pm$ along them, and the thick arrow is their half-sum, normal to the
    ellipse (the dotted line is the tangent): the charge and the pairs of the
    mode, of length $h_E/\\sqrt{E^{+}E^{-}}$.  (b)~The same for the twin
    (dashed), from its foci $\\mp\\mu$ to the point $(E_p,\\Delta)$: the second
    and the third contents, of length $h_\\mu/\\sqrt{E^{+}E^{-}}$.  All arrows
    are drawn at one scale.}
  \\label{fig:pseudospin}
\\end{figure}
""".replace(u"@FIGREL@", FIGRELDIR))
SEC('toIII', u"""\\section{To Sec.~<<sec:arc>>: the integral on an arc}\\label{sec:toIII}

\\subsection{The integration by parts as an operator}
By (<<eq:derivs>>) the numerator of (<<eq:oneline>>) is a combination of the
derivatives of the integrand with respect to the three parameters, again with
polynomial coefficients:
\\begin{equation}\\label{eq:operator}
  \\begin{gathered}
  p^{2}S=\\frac{dW}{dp}+\\mathcal V\\,S,\\\\
  \\mathcal V\\equiv\\frac1{24}\\Bigl[m\\bigl(5\\Delta^{2}-3m^{2}\\bigr)\\frac{\\partial}{\\partial m}
  +\\Delta\\bigl(12\\mu^{2}-11m^{2}-3\\Delta^{2}\\bigr)\\frac{\\partial}{\\partial\\Delta}
  -\\mu\\bigl(5m^{2}+13\\Delta^{2}-2\\mu^{2}\\bigr)\\frac{\\partial}{\\partial\\mu}\\Bigr] ,
  \\end{gathered}
\\end{equation}
with $W$ of (<<eq:Wshort>>).  Since $W$ vanishes at $p=0$, integration from $0$
to $\\Lambda$ gives
$\\int_0^{\\Lambda}p^{2}S\\,dp=W(\\Lambda)+\\mathcal V\\!\\int_0^{\\Lambda}S\\,dp$: the
integral with the factor $p^{2}$ is the boundary term plus a first-order
differential operator in the parameters, applied to the same integral without
this factor.  At $\\mu=0$, where $c_1=c_2=0$ and $S=2\\sqrt{p^{2}+\\rho^{2}}$, the
identity (<<eq:oneline>>) is the integration by parts of the free vacuum
energy: the derivative of $\\tfrac14\\,p\\sqrt{p^{2}+\\rho^{2}}\\,(2p^{2}+\\rho^{2})$
and the remainder $-\\rho^{4}/(4\\sqrt{p^{2}+\\rho^{2}})$.

\\subsection{A window in place of the upper limit}
Equation~(<<eq:anyrule>>) holds for any window $f(p/\\Lambda)$ that is one at
small momenta and falls off at large ones.  Such a window touches the integral
near the end of the arc only, where by (<<eq:Sasym>>) the integrand is
$2p^{3}+\\rho^{2}p+(c_3/2)/p$ up to terms that converge, and it multiplies these
three terms.  Its three numbers are therefore
\\begin{equation}\\label{eq:fnsf}
  f_n=\\int_0^{\\infty}x^{n}f(x)\\,dx,\\qquad
  \\ln s_f=\\int_0^{1}\\frac{f(x)-1}{x}\\,dx+\\int_1^{\\infty}\\frac{f(x)}{x}\\,dx ,
\\end{equation}
$f_3$ and $f_1$ for the two powers and $s_f$ for the logarithm.  The upper
limit of (<<eq:asymp>>), $f=1$ below $x=1$ and $f=0$ above, has $f_3=\\tfrac14$,
$f_1=\\tfrac12$ and $s_f=1$.  A Gaussian window $e^{-x^{2}}$ has
$f_3=f_1=\\tfrac12$ and $\\ln s_f=-\\tfrac12\\gamma_{\\rm E}$, with Euler's
constant $\\gamma_{\\rm E}$, and $e^{-x^{4}}$ has $f_3=\\tfrac14$,
$f_1=\\tfrac14\\sqrt\\pi$ and $\\ln s_f=-\\tfrac14\\gamma_{\\rm E}$: for the finite
part these windows act as the upper limits $e^{-\\gamma_{\\rm E}/2}\\Lambda$ and
$e^{-\\gamma_{\\rm E}/4}\\Lambda$.  The regularizations of
Ref.~[<<cite:companion>>], its Sec.~6.5, are rules of this kind: they differ by
the three growing functions $1$, $\\rho^{2}$ and $c_3$, with coefficients that
do not depend on the state.
""")
SEC('toIV', u"""\\section{To Sec.~<<sec:crossover>>: the crossover}\\label{sec:toIV}

\\subsection{The tails of the two integrands}
The leading terms (<<eq:tails>>) come from the first order in $\\Delta^{2}$.  At
large momenta the gap is small compared with the levels,
$E^{\\pm}\\simeq E_p\\pm\\mu+\\Delta^{2}/2(E_p\\pm\\mu)$ and
$v_\\pm^{2}\\simeq\\Delta^{2}/4(E_p\\pm\\mu)^{2}$, so that
\\begin{equation*}
  \\begin{aligned}
  f_D&\\simeq E_p\\,p^{2}\\Bigl[\\frac{1}{E_p^{2}-\\mu^{2}}-\\frac{1}{p^{2}+q_B^{2}}\\Bigr]
  -\\frac{\\Delta^{2}p^{2}}{4}\\Bigl[\\frac{1}{(E_p-\\mu)^{3}}+\\frac{1}{(E_p+\\mu)^{3}}\\Bigr],\\\\
  f_\\mu&\\simeq\\mu\\Delta^{2}\\,\\frac{E_p\\,p^{2}}{(E_p^{2}-\\mu^{2})^{2}} .
  \\end{aligned}
\\end{equation*}
The first bracket is the loop (<<eq:Vdef>>) at the energy $2\\mu$ less the same
loop at the mass $m_B$ of the pair, with $E_p^{2}-\\mu^{2}=p^{2}+m^{2}-\\mu^{2}$;
at $p\\gg m$ it gives $(\\mu^{2}-m^{2}+q_B^{2})/p$, and the second bracket gives
$-\\Delta^{2}/2p$.  Figure~\\ref{fig:tail}a follows the gap equation into the
nonrelativistic corner.  Up to $p\\sim m$ the relativistic and the
nonrelativistic integrands are one curve.  Beyond it the first levels off at
the coefficient of its logarithm, $p\\,f_D/C=E_p/p\\to1$, while the second keeps
falling as $m/p$: in the corner the coefficient of the logarithm is that of a
nonrelativistic tail, which the relativistic energy continues as $1/p$.
Figure~\\ref{fig:tail}b shows the same for a state far from the corner.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.96\\linewidth]{@FIGREL@/tail.pdf}
  \\caption{Where the logarithms of (<<eq:Qinf>>) come from: the momentum times
    the integrand.  (a)~Near the nonrelativistic corner, $\\Delta=10^{-3}m$,
    $\\mu-m=0.8604\\,\\Delta$ and $q_B=0$ (unitarity, the solution of Marini et
    al.\\ at $1/a=0$): $p\\,f_D$ over $C=\\mu^{2}-m^{2}-\\tfrac12\\Delta^{2}$, the
    coefficient of its logarithm, for the relativistic pair (solid) and for the
    nonrelativistic one, the integrand of (<<eq:nreqs>>) (dashed).  At
    $p=10\\,m$ the first is $@TR@$ and the second $@TN@$.  (b)~The state of
    Fig.~\\ref{fig:absorb}, $(m,\\mu,\\Delta)=(1,0.8,0.6)$, $q_B=0.3\\,m$:
    $p\\,f_\\mu$ (upper curve) and $p\\,f_D$ (lower) tend to $\\mu\\Delta^{2}=0.288$
    and $\\mu^{2}-\\tfrac14m_B^{2}-\\tfrac12\\Delta^{2}=-0.45$ (dotted).}
  \\label{fig:tail}
\\end{figure}
""".replace(u"@FIGREL@", FIGRELDIR).replace(u"@TR@", u"%.3f" % float(at7[0])).replace(u"@TN@", u"%.3f" % float(at7[1])))
SEC('toV', u"""\\section{To Sec.~<<sec:range>>: the effective range}\\label{sec:toV}

\\subsection{The range at a sharp upper limit}
With the integral stopped at an upper limit $\\Lambda$, the range of the
expansion (<<eq:Dexp>>) is the one stated after (<<eq:kcot>>).  It is negative
for $\\Lambda$ above $\\Lambda_0=@L0@\\,m$, and at a large upper limit it grows as
a logarithm,
\\begin{equation}\\label{eq:re}
  r_e=-\\frac{4}{\\pi m}\\Bigl[\\ln\\frac{2\\Lambda}{m}-1\\Bigr]+O(\\Lambda^{-2}) .
\\end{equation}
Its difference from the range of the scale $\\lambda=\\Lambda$ is
$m/(\\pi\\Lambda^{2})+O(\\Lambda^{-4})$; the sign of $r_e$ changes at
$\\Lambda_0$ for the sharp upper limit and at $\\lambda=\\tfrac12e\\,m=1.359\\,m$
with all momenta integrated.  The two roots of the quadratic in (<<eq:Dexp>>)
meet at $q=1/r_e$, which estimates the point $q_*$ of Fig.~<<fig:pole>>: at
$\\Lambda=5m$, $20m$ and $100m$, $q_*=@QS1@\\,m$, $@QS2@\\,m$ and $@QS3@\\,m$
against $1/r_e=@RI1@\\,m$, $@RI2@\\,m$ and $@RI3@\\,m$, and $|q_*|$ falls as
$1/\\ln(2\\Lambda/m)$.

\\subsection{Three kinds of pairs}
Figure~\\ref{fig:range} shows the effective range as the slope of
$k\\cot\\delta$, and its dependence on a sharp upper limit for three kinds of
pairs: the nonrelativistic contact, spinless particles, and Dirac particles
with the vertex $\\gamma_5$ of (<<eq:vertices>>).  By the second column of
(<<eq:vertices>>) the vertex that makes a pseudoscalar of a quark and an
antiquark makes a scalar of two quarks: the intrinsic parity of the antiquark
is carried by $C$.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.96\\linewidth]{@FIGREL@/range.pdf}
  \\caption{(a)~$k\\cot\\delta$ at $1/a=0$ against $k^{2}$: a well of radius
    $R=1/m$ ($r_e=R$), the nonrelativistic contact ($r_e=0$) and the
    relativistic pair at $\\lambda=5$, $20$, $100\\,m$, of slope
    $\\tfrac12r_e<0$. (b)~The effective range against a sharp upper limit for
    three kinds of pairs: the nonrelativistic contact, $4/\\pi\\Lambda$; spinless
    particles, $(4/\\pi m)E_\\Lambda/\\Lambda>0$, tending to $4/\\pi m$; Dirac
    particles with the vertex $\\gamma_5$, (<<eq:spinors>>), with the logarithmic
    growth; the sign changes at $\\Lambda_0=@L0@\\,m$.}
  \\label{fig:range}
\\end{figure}

\\subsection{The nonrelativistic corner}
Appendix~<<app:corner>> of the paper takes the limit $m\\to\\infty$ at a fixed
$\\mu-m$ and $\\Delta$.  Figure~\\ref{fig:corner} shows the triangle in it, and
Fig.~\\ref{fig:convergence} Legendre's data as they tend to those of Marini,
Pistolesi and Strinati.  In the corner $|q_B|\\ll m$, while the virtual state
leaves the real axis only at $|q_*|$ of the order of $m$: the nonrelativistic
crossover, on both sides of $1/a=0$, is the corner of the relativistic one.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.56\\linewidth]{@FIGREL@/corner.pdf}
  \\caption{The triangle $(-m,m,w)$ in units of $\\Delta$ about the end $m$ of
    the base, at a fixed $\\mu-m=\\Delta/2$: as $m/\\Delta$ grows, the far end
    runs away and only the corner at $m$ is left.}
  \\label{fig:corner}
\\end{figure}
""".replace(u"@FIGREL@", FIGRELDIR).replace(u"@L0@", mp.nstr(L09, 4))
    .replace(u"@QS1@", mp.nstr(qs9[0][0], 2)).replace(u"@QS2@", mp.nstr(qs9[1][0], 2)).replace(u"@QS3@", mp.nstr(qs9[2][0], 2))
    .replace(u"@RI1@", mp.nstr(qs9[0][1], 2)).replace(u"@RI2@", mp.nstr(qs9[1][1], 2)).replace(u"@RI3@", mp.nstr(qs9[2][1], 2)))
SEC('toVI_pion', u"""\\section{To Sec.~<<sec:quark>>: quark matter}\\label{sec:toVI}

\\subsection{The pion off the chiral limit}
The two forms of (<<eq:reNJL>>) coincide in the chiral limit.  Off it they
part.  The first holds at any current mass of the quarks:
Ref.~[<<cite:companion>>] defines $f_\\pi$ by the integral at zero momentum, and
neither $Z(M)$ nor $K$ contains the current mass.  The second depends on it
through the pole.  With $s=4(M^{2}-q^{2})$ the square of the energy of the
pair, $\\partial V/\\partial s=Z/4$, and for the pion of
Ref.~[<<cite:companion>>], $m_\\pi=131.7$~MeV, the pole is at $q_B=@GTQB@\\,M$
and
\\begin{equation*}
  Z(q_B)-Z(M)=\\int_0^{\\infty}\\Bigl[\\frac{E_p\\,p^{2}}{(p^{2}+q_B^{2})^{2}}-\\frac{p^{2}}{E_p^{3}}\\Bigr]dp
  =@GTDZ@\\simeq\\frac{m_\\pi^{2}}{6M^{2}}=@GTSER@ ,
\\end{equation*}
a convergent integral, the same for every rule, since the integrand of $Z$
falls as $1/p$ at every energy of the pair; its first term is the slope of $Z$
at the chiral limit, $\\partial Z/\\partial s=1/6M^{2}$.  This is @GTREL@~per
cent of $K=@GTK@$, and by as much the second form of (<<eq:reNJL>>), with the
coupling read off the residue at the pole, gives a larger $|r_e|$ than the
first.
""".replace(u"@GTK@", mp.nstr(gtK9, 3)).replace(u"@GTQB@", mp.nstr(qpi9, 3)).replace(u"@GTDZ@", mp.nstr(gtdZ9, 3))
    .replace(u"@GTSER@", mp.nstr(gtser9, 3)).replace(u"@GTREL@", u"%.1f" % float(100*gtdZ9/gtK9)))
SEC('toVI_mass', u"""
\\subsection{The constituent quark mass}\\label{sec:mass}
Section~<<sec:pion>> of the paper finds the maximum of $f_\\pi$ at a fixed
scale and the smallest scale $\\lambda_{\\min}$ that gives the measured
$f_\\pi$, at the mass $M_*$.  Along the curve of the measured $f_\\pi$, in the
variable $t=\\ln(M/M_*)$,
\\begin{equation*}
  r_e=-\\frac{2}{\\pi M_*}\\,e^{-3t},\\qquad
  \\ln\\frac{\\lambda}{\\lambda_{\\min}}=t-\\tfrac12\\bigl(1-e^{-2t}\\bigr)=t^{2}+O(t^{3}) ,
\\end{equation*}
so that near the maximum $\\lambda$ changes at the second order in $t$ and the
effective range at the first.  With $f_\\pi=92.4$~MeV, $M_*=@KMS@$~MeV and
$\\lambda_{\\min}=@KLM@$~MeV; the scale $\\lambda=@KL0@$~MeV of $M=303.5$~MeV
gives the same $f_\\pi$ at $M=@KM2@$~MeV, and the two masses have
$r_e=@KR0@$ and $@KR2@$~fm (Fig.~<<fig:knob>>).

The two masses of one $f_\\pi$ at one $\\lambda$ are told apart by the dependence
of $f_\\pi$ on the current mass $m_0$ of the quarks.  In the potential of
Ref.~[<<cite:companion>>], its Eq.~(70), $m_0$ enters only through
$B'=m_0/2G$, and at a fixed $A'$ and $\\lambda$
\\begin{equation*}
  \\frac{dB'}{dM}=4f_\\pi^{2}+\\frac{B'}{M},\\qquad
  B'M=f_\\pi^{2}m_\\pi^{2}\\bigl[1+O(m_\\pi^{2}/M^{2})\\bigr] .
\\end{equation*}
The first is the derivative of its Eq.~(72), with $A'$ eliminated by the same
equation and $f_\\pi$ taken from its Eq.~(73); the second is its Eq.~(74) at a
small $m_\\pi$, the relation of Gell-Mann, Oakes and Renner (M.~Gell-Mann,
R.~J.~Oakes and B.~Renner, Phys.\\ Rev.\\ \\textbf{175}, 2195 (1968)).  From the
chiral limit the mass of the quarks therefore moves by $\\delta M=m_\\pi^{2}/4M$
to the first order in $m_0$.  At a fixed $\\lambda$, $f_\\pi$ depends on $M$
alone and moves along the curve of Fig.~<<fig:knob>>a,
$\\delta(f_\\pi^{2})=(df_\\pi^{2}/dM)\\,\\delta M$, so that
\\begin{equation*}
  \\frac{f_\\pi}{f_\\pi|_{m_0=0}}=1+\\frac{m_\\pi^{2}}{16\\pi^{2}f_\\pi^{2}}\\,N_c(2K-1)+O(m_\\pi^{4}),\\qquad
  N_c(2K-1)=\\frac{4\\pi^{2}f_\\pi^{2}}{M^{2}}-N_c .
\\end{equation*}
On the side $M<M_*$ the coefficient is positive and $f_\\pi$ grows with the
current mass; on the side $M>M_*$ it falls; at the maximum it does not change
at this order.  The expansion has the form of that of chiral perturbation
theory, $f_\\pi=f\\,[1+(m_\\pi^{2}/16\\pi^{2}f^{2})\\,\\bar l_4+O(m_\\pi^{4})]$
(J.~Gasser and H.~Leutwyler, Ann.\\ Phys.\\ \\textbf{158}, 142 (1984)), and if
the coefficient is read as $\\bar l_4$, it fixes the mass,
$M=2\\pi f_\\pi/\\sqrt{N_c+\\bar l_4}$.  The mean field has no loops of pions,
while $\\bar l_4$ contains their chiral logarithm; the comparison needs that
logarithm taken out at some scale, and it is an estimate.
""".replace(u"@KMS@", mp.nstr(kn9['Ms'], 4)).replace(u"@KLM@", mp.nstr(kn9['lmin'], 4)).replace(u"@KL0@", mp.nstr(kn9['lam'], 4))
    .replace(u"@KM2@", mp.nstr(kf9['M2'], 4)).replace(u"@KR0@", u"%.2f" % float(kf9['re0'])).replace(u"@KR2@", u"%.2f" % float(kf9['re2'])))
SEC('toVI_csc', u"""
\\subsection{Colour superconductivity: the four factors}\\label{sec:csc}
Section~<<sec:csc>> of the paper writes the factor $K_\\rho$ that multiplies
$-(2/\\pi^{2})\\mu^{2}\\Delta^{2}$ in the potential of the two-flavour colour
superconductor, in the three schemes of H.~Gholami, M.~Hofmann and M.~Buballa,
Phys.\\ Rev.\\ D \\textbf{111}, 014006 (2025), and with all momenta integrated.
The four follow from one integrand.  At $\\mu=0$,
\\begin{equation*}
  \\frac12\\,\\frac{\\partial^{2}S}{\\partial\\mu^{2}}\\bigg|_{\\mu=0}=\\frac{\\Delta^{2}}{(p^{2}+\\rho^{2})^{3/2}},\\qquad
  \\rho^{2}=M^{2}+\\Delta^{2},
\\end{equation*}
so that up to an upper limit $\\Lambda$ the term $\\mu^{2}\\Delta^{2}$ of the
integral carries the factor $J(\\Lambda;\\rho)$, with
$J(L;a)=\\int_0^{L}p^{2}dp/(p^{2}+a^{2})^{3/2}=\\operatorname{arsinh}(L/a)-L/\\sqrt{L^{2}+a^{2}}$,
the integral of Eq.~(69) of Ref.~[<<cite:companion>>].  The counterterms of the
schemes remove the same integrand between their cutoff $\\Lambda'$ and
$\\Lambda$: taken at the state, $(M,\\Delta)$, in the massive scheme; at
$(0,\\Delta)$ in the massless one; and in its form at large momenta, $1/p$, in
the minimal one.  The vacuum-matching scheme of H.~Gholami, L.~Kurth, U.~Mire,
M.~Buballa and B.-J.~Schaefer, Phys.\\ Rev.\\ D \\textbf{113}, 114020 (2026),
their Eq.~(48), takes it at the vacuum condensate, $(M_{\\rm vac},0)$.  As
$\\Lambda\\to\\infty$ the four factors are
\\begin{equation*}
  \\begin{gathered}
  K_\\rho^{\\rm massive}=J(\\Lambda';\\rho),\\qquad
  K_\\rho^{\\rm massless}=J(\\Lambda';\\Delta)+\\ln\\frac{\\Delta}{\\rho},\\qquad
  K_\\rho^{\\rm minimal}=\\ln\\frac{2\\Lambda'}{\\rho}-1,\\\\
  K_\\rho^{\\rm vac}=\\ln\\frac{M_{\\rm vac}}{\\rho}+J(\\Lambda';M_{\\rm vac})=\\ln\\frac{2\\lambda}{\\rho}-1,\\qquad
  \\lambda=\\frac{M_{\\rm vac}}{2}\\exp\\bigl[1+J(\\Lambda';M_{\\rm vac})\\bigr] .
  \\end{gathered}
\\end{equation*}
The first three are those of Sec.~<<sec:csc>>, and the last is the factor with
all momenta integrated, with its scale fixed in the vacuum.  Since
$J(L;a)=\\ln(2L/a)-1+3a^{2}/4L^{2}+O(L^{-4})$, at $\\lambda=\\Lambda'$ the
massive and the massless factors exceed $\\ln(2\\lambda/\\rho)-1$ by
$3\\rho^{2}/4\\Lambda'^{2}$ and $3\\Delta^{2}/4\\Lambda'^{2}$, and the minimal one
equals it: the three schemes share the logarithm and the scale of the closed
form and differ from it, and from one another, by terms of the order
$\\rho^{2}/\\Lambda'^{2}$.
""")
SEC('toVI_apexes', u"""
\\subsection{More than one apex}\\label{sec:pairs}
Section~<<sec:pairs>> of the paper states that for $n$ apexes over one base the
levels of a mode are the sums $\\pm r_1\\pm\\dots\\pm r_{n+1}$ of
(<<eq:pairlaw>>).  The reason is that such a Hamiltonian is a bilinear form,
$H=i\\sum_{a,b}B_{ab}\\,\\gamma_a\\tilde\\gamma_b$, in $2n+2$ anticommuting
matrices of unit square: $i\\gamma_0\\tilde\\gamma_0$ is the term of the base,
$i\\gamma_0\\tilde\\gamma_j$ that of the $j$-th condensate and
$i\\gamma_j\\tilde\\gamma_j$ the charge of its chemical potential, so that the
matrix $B$ has $E_p$ and the $\\Delta_j$ in its first row and the $\\mu_j$ on the
diagonal below.  The levels of such a form are the sums of the singular values
of $B$ with all signs, and the $r_k$ are these singular values.
Figure~\\ref{fig:apexes} draws two apexes.
@FIGAPEXES@
Solved for the momentum, (<<eq:pairlaw>>) is
\\begin{equation}\\label{eq:curve}
  p^{2}=\\frac{S^{2}}4-m^{2}-\\sum_{j=1}^{n}\\frac{S^{2}\\,\\Delta_j^{2}}{S^{2}-b_j}
  =\\frac{\\prod_{k=1}^{n+1}(S^{2}-a_k)}{4\\prod_{j=1}^{n}(S^{2}-b_j)},\\qquad
  b_j=4\\mu_j^{2},
\\end{equation}
where the $a_k$ are the roots of (<<eq:pairlaw>>) at $p=0$; for one apex this
is (<<eq:p2h>>).  The integrand $p^{2}S\\,dp$ is a rational function of $S^{2}$
divided by the square root $Y$ of a polynomial with the $2n+2$ distinct real
roots $0$, $a_k$, $b_j$: a curve of genus $n$.  The integration by parts
(<<eq:oneline>>) carries over with the boundary term (<<eq:Wshort>>) as it
stands,
\\begin{equation}\\label{eq:reduce}
  p^{2}S\\,dp=dW+\\Bigl[q(S^{2})+\\sum_{j=1}^{n}\\frac{d_j}{S^{2}-b_j}\\Bigr]\\frac{d(S^{2})}{Y},\\qquad
  q(z)=\\frac{c_3}{4}\\,z^{n}+\\dots ,
\\end{equation}
where $q$ is a polynomial of degree $n$, the $d_j$ are constants and $c_3$ is
that of (<<eq:survn>>).  So $2n+1$ integrals are left, twice the genus plus
one, and one of them diverges, with the same two powers in $W$ and the same
logarithm.  With two apexes the integrals are hyperelliptic, and for
parameters in general position they do not reduce to elliptic ones: the three
moduli of the curve are independent functions of the parameters.

The potential integrates $S$ only while $r_1$ exceeds the sum of the other
$r_k$.  Over a base with $m=1$, two apexes at $w_1=0.7+1.1i$ and
$w_2=1.6+0.8i$ satisfy this condition at every momentum; at $w_1=0.7+0.5i$ and
$w_2=1.2+0.5i$ it fails for $p\\le@GL1@\\,m$, and at $w_1=0.7+1.1i$ and
$w_2=2.5+0.3i$ for $@GL2@\\,m\\le p\\le@GL3@\\,m$.
""".replace(u"@FIGAPEXES@", _FIG_APEXES)
    .replace(u"@GL1@", u"%.2f" % gl13[1][0][-1]).replace(u"@GL2@", u"%.2f" % gl13[2][0][0]).replace(u"@GL3@", u"%.2f" % gl13[2][0][-1]))
SEC('checks0', u"""\\section{Checks}\\label{sec:checks}

\\subsection{The formulas of the paper}
The script that writes this document checks every numbered formula of the
paper.  An algebraic identity is verified symbolically: the identities of
Sec.~<<sec:arc>> in the field of the two numbers $x_1=\\sin^{2}\\varphi_1$ and
$x_2=\\cosh^{2}\\xi_1$, in which every quantity is rational and no square root
has to be chosen.  The other formulas are verified numerically at thirty
digits: the integral at a finite upper limit, (<<eq:closed>>) and
(<<eq:closedJ>>), against a quadrature; the three sums (<<eq:Tsums>>) and the
contents (<<eq:holds>>); the integral (<<eq:Jexact>>) of $1/S$; the finite part
(<<eq:Cfin>>) against the convergent integral (<<eq:Cint>>), and the remainder
of (<<eq:asymp>>) at three upper limits; two windows of (<<eq:anyrule>>); the
charge, the scalar density and the pairs, (<<eq:Qclosed>>), and the remainders
of (<<eq:Qinf>>) and (<<eq:runB>>); the effective range,
(<<eq:Dexp>>)--(<<eq:Zfield>>), and the limit to the two-channel model; the
nonrelativistic corner at three masses; and the reduction (<<eq:survn>>) for
two apexes against a quadrature.  The file \\texttt{supp2\\_checks.txt} lists the
numbered formulas of the paper by their numbers there, with the check that
closes each, and then those of this document.
""")
ORDER = ['toII', 'toIII', 'toIV', 'toV', 'solutions', 'toVI_pion', 'toVI_mass', 'isospin', 'toVI_csc', 'toVI_apexes',
         'lattice1', 'lattice2', 'checks0', 'checks']
assert sorted(ORDER) == sorted(PARTS), (sorted(ORDER), sorted(PARTS))
for k_ in ORDER:
    W(PARTS[k_])

W(u"\\end{document}")
_doc = u"\n".join(OUT)
_n = _audit(_doc)
#   the five formulas that the paper numbers and the earlier text of this document did not: what closes each
PAPER_ONLY = {
    'eq:Ilam': ('def', u"the definition of the limit; it exists because the remainder of eq:asymp is O(Lambda^-2) (the check of eq:asymp at Lambda = 100, 1000, 10000), and with kappa = 2 lambda it is eq:RG"),
    'eq:main': ('chk', u"eq:RG with kappa = 2 lambda; the remainder of eq:asymp is O(Lambda^-2), and at Delta = 0, mu < m the energy l_0 is m (Sage)"),
    'eq:tails': ('num', u"p f_D and p f_mu less the coefficients of eq:tails, times p^2, at p = 10^3, 10^4, 10^5, tend to constants for three states and two q_B"),
    'eq:Vinf': ('chk', u"the loop with the scale lambda: Lambda^2 [V - Lambda^2/2 - (the right side of eq:Vinf with ln(2 Lambda/m))] tends to a constant at Lambda = 100, 1000, 10000; its expansion gives eq:Dexp"),
    'eq:qmuD0': ('num', u"Lambda^2 [Q_mu - mu Delta^2 ln(2 Lambda/l_0) - q_mu] and the same for D - D_0 tend to constants at Lambda = 100, 1000, 10000 for three states and two q_B"),
}
_names = {'gen': u'printed by the CAS', 'chk': u'checked identity', 'def': u'definition', 'num': u'computed here'}
_regd = dict((l_, (s_, _re0.sub(r'^\s*§[0-9.a-z]+:?\s*', u'', e_))) for l_, s_, e_ in REG)
_regd.update(PAPER_ONLY)
def _pkey(n_):
    m_ = _re0.match(r'^([A-Z]?)(\d+)$', n_)
    return (m_.group(1), int(m_.group(2)))
_peqs = sorted((l_ for l_ in PAPER if l_.startswith('eq:')), key=lambda l_: _pkey(PAPER[l_]))
_missing = [l_ for l_ in _peqs if l_ not in _regd]
assert not _missing, u"numbered formulas of the paper with no check: %s" % _missing
_doclabs = _re0.findall(r'\\label\{(eq:[^}]*)\}', _doc)
PAPERLIST = [u"   (%-3s) %-16s %-20s %s" % (PAPER[l_], l_, _names[_regd[l_][0]], _regd[l_][1]) for l_ in _peqs]
OWNLIST = [u"   %-20s %-20s %s" % (l_, _names[_regd[l_][0]], _regd[l_][1]) for l_ in _doclabs]
print(u"")
print(u"=" * 76)
print(u"  INDEX: %d displays, each closed by something" % _n)
print(u"=" * 76)
for _line in PAPERLIST:
    print(_line)

os.makedirs(os.path.dirname(OUTPATH) or '.', exist_ok=True)
open(OUTPATH, 'w').write(_doc + u"\n")
PROTO = os.path.splitext(OUTPATH)[0] + '_checks.txt'
open(PROTO, 'w').write(u"\n".join([u"Checks performed by supp2.sage, %s" % datetime.date.today().isoformat(), u""] + LOG
                                  + [u"", u"The numbered formulas of the paper, by their numbers there, and what closes each of them", u""]
                                  + PAPERLIST
                                  + [u"", u"The numbered formulas of the Supplemental Material and what closes each of them", u""]
                                  + OWNLIST) + u"\n")
if FORMOUT:
    open(FORMOUT, 'w').write(u"% The earlier text of the Supplemental Material that the paper now states: not compiled.  check_formulas.py\n"
                             u"% compares the numbered formulas of the paper with it and with supp2.tex.\n\n" + u"\n".join(FORM) + u"\n")
print(u"=" * 76)
print(u"  written: %s" % OUTPATH)
print(u"  written: %s   (%d lines of checks; %d formulas of the paper, %d of this document)" % (PROTO, len(LOG), len(PAPERLIST), len(OWNLIST)))
if FORMOUT:
    print(u"  written: %s" % FORMOUT)
print(u"=" * 76)


==> anc/supp2_checks.txt <==
Checks performed by supp2.sage, 2026-11-24

--- §1  the levels and the integral -----------------------------------------
   ok  Dirac matrices: alpha_z^2 = beta^2 = 1, alpha_z beta = -beta alpha_z; h_D^2 = p^2 + m^2
   ok  H = (alpha.p + beta m - mu) tau_3 + Delta tau_1 is an 8x8 real symmetric matrix: its eight levels are real
   ok  tr H = 0: the eight levels sum to zero
   ok  det(H - eta) = P(eta)^2,  P = (eta^2 - m^2 - Delta^2 - mu^2 - p^2)^2 - 4 mu^2 (p^2 + m^2)        [eq:detfac]
   ok  P is even in eta, p, mu and Delta
   ok  with E_p^2 = p^2 + m^2:  P = [eta^2 - (E_p + mu)^2 - Delta^2][eta^2 - (E_p - mu)^2 - Delta^2]; the levels are +-E^+-   [eq:levels]
   ok  Delta = 0: eta = +-(E_p + mu), +-(E_p - mu);   mu = 0: eta^2 = E_p^2 + Delta^2 = p^2 + m^2 + Delta^2 twice   [eq:limits]
   ok  the Hamiltonian (S1.3) of quarks at an isospin potential nu with the pion condensate i gamma^0 gamma^5 tau_1 Delta and the mass M has the characteristic polynomial P^2 of eq:detfac with m = M, mu = nu
   ok  |eps - w|^2 = (eps - mu)^2 + Delta^2 with w = mu + i Delta: the BCS level is the distance from w to the point eps of the real axis   [eq:onepoint]
   ok  l+^2 - l-^2 = 4 m mu,  l+^2 + l-^2 = 2 (m^2 + Delta^2 + mu^2)   [eq:triangle]
   ok  (2 l+ l-)^2 - (l+^2 + l-^2 - 4 m^2)^2 = (4 m Delta)^2: the law of cosines with sin(theta) = 2 m Delta/(l+ l-), the area m Delta   [eq:theta]
   ok  cos(theta_+-) = (m +- mu)/l+-, sin(theta_+-) = Delta/l+-:  theta + theta_+ + theta_- = pi   [eq:theta]
   ok  Fig. points drawn for (m, Delta, mu) = (1, 1.1, 0.7), E_p = 1.75, eps_p = 1.6
--- §2  the sum of the two distances ----------------------------------------
   ok  (E+)^2 - (E-)^2 = 4 mu E_p,   (E+)^2 + (E-)^2 = 2 (E_p^2 + mu^2 + Delta^2)   [eq:twoid]
   ok  S^2 = (E+ + E-)^2 and (E+ - E-)^2 are the two roots of z^2 - 4 (E_p^2 + mu^2 + Delta^2) z + 16 mu^2 E_p^2   [eq:quad]
   ok  E+ E- = S^2/2 - E_p^2 - mu^2 - Delta^2   [eq:quad]
   ok  with h_E^2 = S^2/4 - E_p^2 the equation of the ellipse at the apex, mu^2/(S^2/4) + Delta^2/h_E^2 = 1, cleared of denominators is eq:quad   [eq:ell2]
   ok  (S^2/4 - mu^2)(h_E^2 - Delta^2) = mu^2 Delta^2 is the same equation again   [eq:twoaxes]
   ok  h_mu^2 = S^2/4 - mu^2:  the law of the two heights, h_E^2 h_mu^2 = (S^2/4) Delta^2, is eq:quad   [eq:heights]
   ok  eq:quad does not change when E_p and mu are interchanged, and h_E and h_mu change places; the twin, foci +-mu through (E_p, Delta) with the semi-axes S/2 and h_mu, is eq:quad again   [eq:twin]
   ok  E+ E- = h_E^2 + h_mu^2 - Delta^2  and  h_E^2 - h_mu^2 = mu^2 - E_p^2   [eq:prodheights]
   ok  where E_p = mu the two heights are equal and eq:quad reads h^4 = Delta^2 S^2/4: the apex stands above the focus
   ok  numbers: for (m, Delta, mu) = (1, 1.1, 0.7) at p = 0, 1, 7 the apex lies on the ellipse, the point (E_p, Delta) on the twin, and h_E h_mu = S Delta/2, to 4.9e-28   [eq:ell2] [eq:twin] [eq:heights]
   ok  Fig. circle drawn for (m, Delta, mu) = (1, 1.1, 0.7) at p = 0 and p = m: the law of the two heights, h_m h_mu0 = (1/2) S_0 Delta and h_E h_mu = (1/2) S Delta, and the drawn ellipses through w and (E_p, Delta), to 4.4e-16   [eq:heights] [eq:h0]
   ok  Fig. twins drawn for (m, Delta, mu) = (1, 1.1, 0.7) at p = 0, m, 2m: the drawn ellipses pass through w and the twins through (E_p, Delta) to 1.1e-15
--- §3  the mode: charge, scalar density and pairs --------------------------
   ok  d(eq:quad) = 4 E+E- d(S^2) - 16 h_mu^2 d(E_p^2) - 16 h_E^2 d(mu^2) - 4 S^2 d(Delta^2), with E+E- of eq:prodheights   [eq:diffrel]
   ok  dS/dp = 4 p h_mu^2/(E+E- S), dS/dm = 4 m h_mu^2/(E+E- S), dS/dmu = 4 mu h_E^2/(E+E- S), dS/dDelta = Delta S/(E+E-): against numerical derivatives of the levels for three states at two momenta, to 5.9e-31   [eq:derivs]
   ok  v-^2 - v+^2 = 2 mu h_E^2/(E+ E- S),   1 - v-^2 - v+^2 = 2 E_p h_mu^2/(E+ E- S),   u- v- + u+ v+ = Delta/(2E-) + Delta/(2E+) = 2 Delta (S/2)^2/(E+ E- S)   [eq:modes]
   ok  the sides of the triangle of a mode are E-, from E_p to w, and E+, from -E_p to w; the angles at the base have cos = (E_p -+ mu)/E-+ and sin = Delta/E-+   [eq:bogangles]
   ok  h_mu^2 = E+E- [1 + cos(theta_- - theta_+)]/2,   h_E^2 = E+E- [1 - cos(theta_- + theta_+)]/2:  h_mu = sqrt(E+E-) (u+ u- + v+ v-),  h_E = sqrt(E+E-) (u+ v- + v+ u-)   [eq:coh]
   ok  numbers: h_E = sqrt(E+E-) sin((theta_+ + theta_-)/2), h_mu = sqrt(E+E-) cos((theta_- - theta_+)/2), and E+E- (sin theta_+ + sin theta_-) = Delta S, for three states at four momenta, to 8.6e-30: the law of the two heights is the addition of two sines   [eq:coh] [eq:heights]
   ok  Fig. contents, (m, mu, Delta) = (0.2, 1, 1): at p = 0 the charge is 0.6965, the scalar density 0.0718, and charge + scalar density = 1 - 2 v+^2 = 0.768221
   ok  Fig. contents, (m, mu, Delta) = (50, 50.8, 1): at p = 0 the charge is 0.8123, the scalar density 0.1876, and charge + scalar density = 1 - 2 v+^2 = 0.999951
   ok  Anderson's pseudospins: the unit vectors from the foci -E_p, E_p of the ellipse through the apex to the apex are e_+ = (cos th_+, sin th_+), e_- = (-cos th_-, sin th_-); their half-sum is (v_-^2 - v_+^2, u_+v_+ + u_-v_-) = (1/2) grad_w S, of squared length h_E^2/(E+E-); for the twin, from -mu, mu to (E_p, Delta), the half-sum of e_+ and (cos th_-, sin th_-) is (1 - v_+^2 - v_-^2, u_+v_+ + u_-v_-), of squared length h_mu^2/(E+E-): three states, p = 0, 1/2, 2, to 3.0e-31.  In the corner (mu - m = 1/2, Delta = 1, p = sqrt(m)) the two lengths differ from v_- and u_- by 0.00176 and 1.77e-5 at m = 10^2 and 10^4.  Fig. pseudospin: residual 1.1e-16   [eq:coh]
--- §4  the path ------------------------------------------------------------
   ok  (l+ + l-)^2 = 4 m^2 x2 and (l+ - l-)^2 = 4 m^2 x1 have the sum 4 (rho^2 + mu^2) and the product 16 m^2 mu^2 of eq:triangle, with mu^2 = m^2 x1 x2, Delta^2 = m^2 (x2-1)(1-x1)
   ok  at p = 0:  h_m^2 = (l+ + l-)^2/4 - m^2,  h_mu0^2 = (l+ + l-)^2/4 - mu^2;  h_m h_mu0 = (l+ + l-) Delta/2,  h_m^2 + h_mu0^2 - Delta^2 = l+ l-   [eq:h0]
   ok  S eliminated from eq:ell2 and eq:heights:  p^2 = h_mu^2 + mu^2 - rho^2 - mu^2 Delta^2/h_mu^2   [eq:p2h]
   ok  in the other height:  p^2 = (h_m^2 - h_E^2)(h_E^2 + h_mu0^2 - Delta^2)/(h_E^2 - Delta^2)   [eq:p2beta]
   ok  with h_E = h_m cos(phi):  h_E^2 + h_mu0^2 - Delta^2 = l+ l- (1 - k^2 sin^2 phi),  k^2 = h_m^2/(l+ l-)   [eq:betaphi]
   ok  k^2 = [(l+ + l-)^2 - 4 m^2]/(4 l+ l-) = (1 + cos theta)/2 by eq:theta, and 1 - k^2 = [4 m^2 - (l+ - l-)^2]/(4 l+ l-):  k = cos(theta/2)   [eq:kdict]
   ok  the end of the path, h_E = Delta:  cos^2 phi_1 = Delta^2/h_m^2,  sin^2 phi_1 = 4 mu^2/(l+ + l-)^2;  the mark ((l+ + l-)/2 sin(phi), h_m cos(phi)) at phi_1 is the apex (mu, Delta)   [eq:phi1]
   ok  S^2 = 4 mu^2 cos^2 phi/s,  p^2 = l+ l- sin^2 phi (1 - k^2 sin^2 phi)/s,  h_mu^2 = mu^2 cos^2 phi_1/s,  s = sin^2 phi_1 - sin^2 phi   [eq:onpath]
   ok  s = (h_E^2 - Delta^2)/h_m^2 = mu^2 cos^2 phi_1/h_mu^2 exactly; with h_mu^2 = Lambda^2 + O(1) of eq:p2h the leading term is mu^2 cos^2 phi_1/Lambda^2   [eq:sLam]
   ok  [p^2 S dp/ds]^2 s^6 is finite and not zero at s = 0: the differential p^2 S dp has a pole of the third order at the end of the path
   ok  m sin(phi + i xi) = m cosh(xi) sin(phi) + i m sinh(xi) cos(phi): the line xi = xi_1, cosh xi_1 = (l+ + l-)/(2m), is the ellipse of p = 0, with the semi-axes (l+ + l-)/2 and h_m
   ok  numbers, (m, Delta, mu) = (1, 1.1, 0.7): k = cos(theta/2) = sin((theta_+ + theta_-)/2); at p = 1/3, 1, 5 eq:onpath against the levels, and the mark on the ellipse of p = 0, to 1.8e-28; the mark is 9.7e-5 and 9.7e-9 away from the apex at p = 1e2 and 1e4   [eq:kdict] [eq:onpath] [eq:phi1]
   ok  Fig. arc drawn for (m, Delta, mu) = (1, 1.1, 0.7), the momentum p = m and the cutoff Lambda = 2m
--- §5  the step, three weights, and the integral in one line ---------------
   ok  (du/dp)^2 = 4 mu^2 l+ l-/(E+ E- S)^2 on the arc, with u = F(phi, k):  du = 2 mu sqrt(l+ l-) dp/(E+ E- S)   [eq:step]
   ok  at large momenta 1/(E+ E- S) = 1/(2 p^3) [1 + O(p^-2)]: the measure of the step
   ok  1 - k^2 sin^2 phi = (h_E^2 + h_mu0^2 - Delta^2)/(l+ l-)  and  1/(1 - sin^2 phi/sin^2 phi_1) = h_mu^2/h_mu0^2: the weights of E and of Pi(alpha^2 = 1/sin^2 phi_1)   [eq:weights]
   ok  the linear system has 6 equations of rank 6 and one solution:  W = p S (16 p^2 + 10 rho^2 - S^2)/48   [eq:Wshort]
   ok  and  c1 = mu^2 Delta^2 (12 mu^2 - 11 m^2 - 3 Delta^2)/6,  c2 = mu^2 (2 mu^2 - 5 m^2 - 13 Delta^2)/6,  c3 = 2 mu^2 Delta^2 - rho^4/2   [eq:coefs]
   ok  so  p^2 S = dW/dp + (c1 + c2 h_E^2 + c3 h_mu^2)/(E+ E- S)  on eq:quad   [eq:oneline]
   ok  at mu = 0: c1 = c2 = 0, c3 = -rho^4/2, and eq:oneline is 2 p^2 E = d[p E (2 p^2 + rho^2)/4]/dp - rho^4/(4E), E^2 = p^2 + rho^2: the free case
   ok  [m (5 Delta^2 - 3 m^2) d/dm + Delta (12 mu^2 - 11 m^2 - 3 Delta^2) d/dDelta - mu (5 m^2 + 13 Delta^2 - 2 mu^2) d/dmu] S/24 = (c1 + c2 h_E^2 + c3 h_mu^2)/(E+E- S)   [eq:operator]
   ok  c1 + c2 h_E^2 + c3 h_mu^2 = [c1 - c2 (h_mu0^2 - Delta^2)] + c2 l+ l- dn^2 + c3 h_mu0^2/(1 - sin^2 phi/sin^2 phi_1) on the arc   [eq:closed]
   ok  numbers: eq:closed against a quadrature of eq:integral for (m, Delta, mu) = (1, 1.1, 0.7), (1, 0.5, 1.6), (0.3, 1.2, 0.9) at Lambda = 2 and 10: the largest relative difference is 3.0e-31   [eq:closed]
   ok  numbers: eq:oneline at three momenta for the same three states, the derivative of W taken numerically: the largest difference is 2.9e-29   [eq:oneline]
   ok  numbers: eq:dW at the solution, against the numerical derivative of W, three states at three momenta: 1.0e-25   [eq:dW]
   ok  Fig. weights drawn for (m, Delta, mu) = (1, 1.1, 0.7) and the cutoff Lambda = 2m
   ok  numbers: the charge, the scalar density and the pairs of eq:modes summed with dp against 2 mu T_2, 2 m T_3 and 2 Delta (mu^2 T_1 + T_3), the same three states at Lambda = 2 and 10: the largest difference is 1.4e-27; W + c_1 T_1 + c_2 T_2 + c_3 T_3 against a quadrature of eq:integral: 3.0e-31   [eq:holds] [eq:physclosed]
   ok  numbers: at p = 1e3 and 1e5 for (1, 1.1, 0.7) the charge of a mode is mu Delta^2/p^3 to 2.3e-6 and its scalar density is m/E_p to 6.0e-7   [eq:holds]
--- §6  the end of the path -------------------------------------------------
   ok  numbers: at p = 1000 m the layers of p^2 S are 2p^3, rho^2 p and (c_3/2)/p to 1e-5, and the remainder falls as p^-3, for (m, mu, Delta) = (1, 0.8, 0.6)   [eq:Sasym]
   ok  in the height H = h_mu^2:  E+E- = H + mu^2 Delta^2/H  and  d(p^2)/dH = E+E-/H, so that dp/(E+E- S) = dh_mu/(p S h_mu)
   ok  in the height: 16 p^2 + 10 rho^2 - S^2 = 12 h_mu^2 + 12 mu^2 - 6 rho^2 - 16 mu^2 Delta^2/h_mu^2 exactly, and (p S)^2 - (2 h_mu^2 + 2 mu^2 - rho^2)^2 is bounded, so p S = 2 h_mu^2 + 2 mu^2 - rho^2 + O(h_mu^-2)   [eq:inheight]
   ok  W^2 - [h^4/2 + (2 mu^2 - rho^2) h^2/2 + w0]^2 = O(h^2) with h = h_mu, so W = h^4/2 + (2 mu^2 - rho^2) h^2/2 + w0 + O(h^-2)   [eq:inheight]
   ok  [(c1 + c2 h_E^2 + c3 h_mu^2)/(p S h_mu)]^2 = (c3/(2 h_mu^2))^2 [1 + O(h_mu^-2)]: the remainder is (c3/2) dh_mu/h_mu at the end   [eq:inheight]
   ok  at p = Lambda:  h_mu^2 = Lambda^2 + rho^2 - mu^2 + mu^2 Delta^2/Lambda^2 + O(Lambda^-4)
   ok  W^2 - [p^4/2 + rho^2 p^2/2 + C_W]^2 = O(p^2):  W(Lambda) = Lambda^4/2 + rho^2 Lambda^2/2 + C_W + O(Lambda^-2),  C_W = mu^2 Delta^2/12 + rho^4/16   [eq:WLam]
   ok  S^2 = 4 p^2 + 4 rho^2 + 4 mu^2 Delta^2/p^2 + O(p^-4) = [2 p + rho^2/p + (c3/2)/p^3]^2 + O(p^-4)   [eq:Sasym]
   ok  h_mu^2 = E+E- - (h_E^2 - Delta^2):  h_mu^2/(E+E- S) = 1/S - (h_E^2 - Delta^2)/(E+E- S)   [eq:thirdJ]
   ok  omega^2 = k^2 sin^2 phi_1 = [4 mu^2 - (l+ - l-)^2]/(4 l+ l-),  1 - omega^2 = h_mu0^2/(l+ l-)   [eq:Jexact]
   ok  omega^2 = [1 - cos(theta_- - theta_+)]/2 with cos(theta_+-) = (m +- mu)/l+-, sin(theta_+-) = Delta/l+-:  omega = sin((theta_- - theta_+)/2)   [eq:Jexact]
   ok  S d/dp { artanh(t)/2 + g [l+l- E(phi,k) - h_mu0^2 Pi(phi; omega^2, k)] } = 1 on the arc, and the braces vanish at p = 0:  the integral of dp/S in closed form   [eq:Jexact]
   ok  t = 0 at p = 0, and 1 - t^2 = (l+ l- + mu^2)/p^2 + O(p^-4):  artanh(t)/2 = ln(2 p/sqrt(l+ l- + mu^2))/2 + O(p^-2)   [eq:Jinf]
   ok  c1 T1 + c2 T2 + c3 (J - T2 + Delta^2 T1): the coefficient of F is c1 - c2 (h_mu0^2 - Delta^2) + c3 h_mu0^2   [eq:closedJ]
   ok  c3/2 = -m^4/4 + Delta^2 m^2/2 + [Delta^2 (mu^2 - m^2) - Delta^4/4]   [eq:split]
   ok  d/dLambda [Lambda E + m^2 arsinh(Lambda/m)]/2 = E with E^2 = Lambda^2 + m^2: the integral of E_p; the integral of 2 p^2 E_p is the free case of §5.3 with rho = m   [eq:split]
   ok  numbers: eq:Jexact against a quadrature of dp/S, the same three states, Lambda = 2 and 10: the largest difference is 4.1e-28   [eq:Jexact]
   ok  numbers: eq:closedJ against a quadrature of eq:integral, the same states and cutoffs: the largest relative difference is 2.0e-31   [eq:closedJ]
   ok  numbers: the finite part eq:Cfin against the convergent integral eq:Cint, the same three states: the largest difference is 3.0e-31   [eq:Cfin] [eq:Cint] [eq:asymp]
   ok  numbers: Lambda^2 [I(Lambda) - eq:asymp] at Lambda = 100, 1000, 10000 for (1, 1.1, 0.7): 0.16281335, 0.16285452, 0.16285493: the remainder is O(Lambda^-2)   [eq:asymp]
   ok  numbers: for the windows exp(-x^2) and exp(-x^4) the numbers f_3, f_1 and ln s_f = -gamma_E/2, -gamma_E/4 by quadrature to 0.0; the remainder of eq:anyrule for the three states falls from at most 0.0052 at Lambda = 30 to at most 9.2e-6 at Lambda = 1000   [eq:anyrule]
   ok  the sharp cutoff as a window (f = 1 below x = 1, 0 above): f_3 = 1/4, f_1 = 1/2, and ln s_f = 0 since both of its integrands vanish, so that eq:anyrule is eq:asymp   [eq:anyrule]
--- §7  the equations of the crossover --------------------------------------
   ok  three linear systems of rank 6, one solution each:  p^2 = h_mu^2 - h_E^2 + mu^2 - m^2, with no boundary term   [eq:p2weights]
   ok  p^2 h_E^2/(E+E- S) = d[-(Delta^2/12) p S/h_mu^2]/dp + [Delta^2 (mu^2 - m^2/3) + (mu^2 - m^2 - 2 Delta^2) h_E^2/3 + Delta^2 h_mu^2]/(E+E- S)   [eq:p2weights]
   ok  p^2 h_mu^2/(E+E- S) = d[p S/8]/dp - [mu^2 Delta^2 + mu^2 h_E^2 + rho^2 h_mu^2]/(2 E+E- S)   [eq:p2weights]
   ok  with (S/2)^2 = h_mu^2 + mu^2:  Q_Delta/(2 Delta) = Lambda S/8 + mu^2 (mu^2 - m^2 - Delta^2/2) T1 - (3/2) mu^2 T2 + (mu^2 - rho^2/2) T3   [eq:Qclosed]
   ok  d arctan[q E/(Lambda a)]/dLambda = -a q/[E (Lambda^2 + q^2)] with a^2 = m^2 - q^2, since q^2 E^2 + Lambda^2 a^2 = m^2 (Lambda^2 + q^2); with d arsinh(Lambda/m) = dLambda/E the derivative of eq:Vdef is E Lambda^2/(Lambda^2 + q^2)   [eq:Vdef]
   ok  the coefficient of the logarithm in Q_Delta/Delta minus that in V is mu^2 - m_B^2/4 - Delta^2/2; it and mu Delta^2 are -dOmega_B/d(Delta^2) and -(1/2) dOmega_B/dmu of Omega_B = Delta^2 (m_B^2/4 - mu^2) + Delta^4/4 = [(m_B^2 - 4 mu^2) Delta^2 + Delta^4]/4   [eq:Qinf] [eq:bosegas]
   ok  -Omega_B = c_3/2 + m^4/4 - (m^2/2 - q_B^2) Delta^2 with c_3/2 = mu^2 Delta^2 - rho^4/4 and m_B^2/4 = m^2 - q_B^2: the coefficient of the logarithm of the integral less what the vacuum and the coupling take   [eq:runB] [eq:split]
   ok  numbers: T3 = J - T2 + Delta^2 T1 against g h_mu0^2 Pi(alpha^2), three states, Lambda = 2 and 10: the largest relative difference is 2.5e-28   [eq:Tdef]
   ok  numbers: the charge, the sea and the pairs of eq:Qclosed against quadratures of eq:Qdef, the same states and cutoffs: the largest relative difference is 2.9e-28   [eq:Qclosed]
   ok  numbers: the same three against half the derivatives of eq:closed with respect to mu, m and Delta, taken numerically at Lambda = 2: 9.9e-31   [eq:Qdef]
   ok  numbers: eq:Vdef against a quadrature at m = 1, q_B = 0.3 and 0.9, Lambda = 2 and 10: 6.3e-30; at q_B = -0.3 and -0.9 it exceeds the integral by pi |q_B| sqrt(m^2 - q_B^2): 9.3e-30; through q_B = 0 its derivative is -pi m/2: 0.0   [eq:Vdef]
   ok  numbers: the maximum of V on q_B < 0 at m = 1: q_* over -pi m/[4 (ln(2 Lambda/m) - 1)] is 0.988005, 0.99481, 0.997125 at Lambda = 10^4, 10^6, 10^8; with Lambda = 30 sqrt(2 m), far below the mass, q_*/m = -0.698425 and -0.707095 at m = 10^4 and 10^6, against -1/sqrt(2)
   ok  numbers: m = 1, Lambda = 10, q_B = -0.1 (q_* = -0.319261): at mu = 0.99 the denominator D is -0.395499 at Delta -> 0 and below it at Delta = 1e-6 ... 2, no solution; at mu = 1.05 it vanishes at Delta = 0.064158491, and as Delta -> 0 it grows as p_F mu ln(1/Delta), the coefficient 0.33616402 against p_F mu = 0.33616402
   ok  numbers: Q_Delta/Delta at Delta = 1e-10, mu = 0.3 and 0.8, Lambda = 10 against the loop V(Lambda, sqrt(m^2 - mu^2)) of eq:Vdef: 2.9e-20; the two integrals of the closed form, int E_p dp and int dp/[E_p (p^2 + q^2)] = arctan[a Lambda/(q E_Lambda)]/(q a), against quadratures: 6.3e-30   [eq:Vdef]
   ok  Fig. pole: Lambda = 10 m, (2/pi m)[V - V(0)] has its maximum 0.1709 at q_* = -0.3193 m; the line -1/a = -0.3 m crosses it at q = 0.2355 (bound) and -0.7466, the line 0.1 m at -0.1188 (virtual) and -0.5009, the line 0.3 m nowhere; the nonrelativistic loop m[Lambda - q(pi/2 - arctan(q/Lambda))] grows with -q on all of q < 0 (no maximum)   [eq:Vdef]
   ok  numbers: Lambda^2 [Q_mu - mu Delta^2 ln(2 Lambda/l_0) - q_mu] at Lambda = 100, 1000, 10000 for (1, 1.1, 0.7): 0.98880937, 0.98887187, 0.98887249   [eq:Qinf]
   ok  numbers: the same for the denominator, Lambda^2 [D - (mu^2 - m_B^2/4 - Delta^2/2) ln(2 Lambda/l_0) - D_0]: 0.13325025, 0.13333044, 0.13333124 with q_B = 0.6 and 0.15755516, 0.1576369, 0.15763772 with q_B = -0.06   [eq:Qinf]
   ok  numbers: Lambda d(Omega/N)/dLambda = Delta^2 Lambda^3 E_Lambda/(Lambda^2 + q_B^2) - Lambda^3 S(Lambda) minus [-2 Lambda^4 - m^2 Lambda^2 + m^4/4 + Omega_B], times Lambda^2, at Lambda = 100, 1000, 10000 tends to a constant for the three states and q_B = 0.6, -0.06 (e.g. 0.11332473, 0.11347436, 0.11347586)   [eq:runB]
   ok  numbers: Omega/N = Delta^2 V - I with the logarithm counted from lambda = 20 m, at (m, mu) = (1, 0.8) and q_B = 0.3, less its value at Delta = 0.01: 3000.0, 1.84e+4 at Delta = lambda/2, lambda and -1.571e+5, -9.646e+6, -2.68e+8 at 2, 4, 8 lambda (eq:Cfin against eq:Cint at Delta = lambda: 2.0e-31): the potential turns down at gaps of the order of lambda and is not bounded below   [eq:Qinf]
   ok  numbers: p f_D - (mu^2 - m_B^2/4 - Delta^2/2) and p f_mu - mu Delta^2, times p^2, at p = 10^3, 10^4, 10^5 tend to constants for the three states and q_B = 0.6, -0.06 (e.g. -0.26665926, -0.26666247, -0.2666625 and -1.9777425, -1.977745, -1.977745): the tails 1/p of the two integrands carry the coefficients of the logarithms   [eq:Qinf]
   ok  numbers: Lambda^2 [V - Lambda^2/2 - m^2/4 - (m^2/2 - q_B^2) ln(2 Lambda/m) + q_B sqrt(m^2 - q_B^2) arccos(q_B/m)] at Lambda = 100, 1000, 10000 tends to a constant for q_B = 0.3, -0.3, 0.9 (e.g. 0.080948073, 0.080949981, 0.08095); the boundary terms of eq:Qclosed tend to -mu Delta^2/3 and Lambda^2/2 + rho^2/4 with remainders of the order Lambda^-2, three states   [eq:Qinf]
   ok  Fig. tail: in the corner, Delta = 1e-3 m, mu - m = 0.8604 Delta, q_B = 0, C = 0.0017210403 = 2 m Delta x_0 (1 + 0.00014): for p >= m, p f_D/C = E_p/p to 0.00055 and the nonrelativistic p f/C = m/p to 0.00042; for p <= m/4 the two agree to 0.025; at p = 10 m they are 1.00499 and 0.0999866.  For the state of Fig. absorb at p = 10^4 m: p f_mu = 0.2879999978, p f_D = -0.4500000039   [eq:Qinf]
--- §8  two particles in the vacuum: the effective range ------------------
   ok  numbers: eq:Vdef expanded in q at m = 1, Lambda = 2, 10, 100: the coefficient of q is 1 to 1.1e-41, that of q^2 is -r_e/2 with r_e of eq:Dexp to 2.3e-41   [eq:Dexp]
   ok  numbers: at q = -ik (Lambda = 10, 1/a = 0.3, k = 0.1, 0.3, 0.7) the imaginary part of (2/pi)(m/E_k)[1/(NG) - V] is -k to 1.4e-42: the denominator is k cot(delta) - i k   [eq:Dexp]
   ok  numbers: Lambda^2 [r_e + (4/(pi m))(ln(2 Lambda/m) - 1)] at Lambda = 100, 1000, 10000: 0.31830591, 0.31830985, 0.31830989   [eq:re]
   ok  with the scale lambda in place of the cutoff the loop is m^2/4 + (m^2/2 - q^2) ln(2 lambda/m) - q sqrt(m^2 - q^2) arccos(q/m); its coefficient of q is -pi m/2 and that of q^2 is 1 - ln(2 lambda/m), so r_e = -(4/(pi m))[ln(2 lambda/m) - 1] with nothing dropped (Sage)   [eq:re]
   ok  the quadratic -1/a + q - r_e q^2/2 has a double root at q = 1/r_e, reached when 1/a = 1/(2 r_e); with eq:re this is the estimate of q_* in Sec. VII B   [eq:Dexp]
   ok  E/(p^2 + q^2) = 1/E + [(m^2 - q^2)/m^2] (m^2/E)/(p^2 + q^2) with E^2 = p^2 + m^2 (Sage); by quadrature at Lambda = 2, 10, 1000 m and q = 0.3, 0.8 m, V - int p^2/E - (E_pair/2m)^2 V_s over V: 9.3e-42; V_s against its closed form: 1.8e-41; the q^2 coefficient of V_s is E_Lambda/Lambda, so r_e(spinless) = (4/pi m) E_Lambda/Lambda > 0 and r_e = r_e(spinless) - (4/pi m) arsinh(Lambda/m), to 1.0e-8   [eq:spinors] [eq:Dexp]
   ok  numbers: k_F r_e = -1.7114, 1/(k_F a) = -1, 0, 1: eq:twochannel gives Delta/eps_F = 0.40062, 0.61922, 0.74316; eq:Qinf with lambda gives the same to 0.00048 at k_F = 0.05 m and to 1.9e-5 at k_F = 0.01 m (Delta and mu_nr in units eps_F = k_F^2/2m)   [eq:twochannel]
   ok  r_e = -(4/(pi M))[ln(2 lambda/M) - 1] with ln(2 lambda/M) - 1 = 2 pi^2 f_pi^2/(N_c M^2) is -8 pi f_pi^2/(N_c M^3) (Sage); with M = 303.5 MeV, f_pi = 92.4 MeV, N_c = 3: -0.50486 fm   [eq:reNJL]
   ok  the phase computed from eq:Vdef, k cot(delta) = -k Re D/Im D with no normalization assumed: its slope at k -> 0 is (1/2)[r_e + 1/(a m^2)] to 6.7e-13 for q_B = 0.05, 0.5, 0.97 m at Lambda = 10 m; r_e of eq:Dexp vanishes at Lambda_0 = 1.50888 m   [eq:kcot]
   ok  numbers: a sharp cutoff at Lambda gives the range of the scale lambda = Lambda plus m/(pi Lambda^2) + O(Lambda^-4): Lambda^4 times the rest at Lambda = 100, 1000, 10000 is -0.0397874, -0.0397887, -0.0397887 (-m^3/(8 pi) = -0.0397887); with the scale, r_e changes sign at lambda = e m/2 = 1.35914 m, against Lambda_0 = 1.50888 m for the sharp cutoff   [eq:re]
   ok  at Delta = 0 and mu < m, l+ l- + mu^2 = (m + mu)(m - mu) + mu^2 = m^2, so l_0 = m and the logarithm of the result is ln(2 lambda/m); with r_e = -(4/(pi m))[ln(2 lambda/m) - 1] it is 1 - (pi/4) m r_e (Sage)   [eq:RG] [eq:re]
   ok  NJL at the physical coupling of S1 (M = 303.5, f_pi = 92.4, m_pi = 131.7 MeV): q_B = 0.97618 M, a = 0.64622 fm, 1/(a M^2) = 0.65415 fm; the effective range of the phase r_e + 1/(a M^2) = 0.14929 fm against r_e = -0.50486 fm   [eq:reNJL] [eq:kcot]
   ok  numbers: at Delta = 0 for (m, mu) = (1, 0.6), (1, 0.95), (0.3, 0.1) and p = 0.2, 1, 7: S/2 = E_p, h_mu^2 = p^2 + q^2 and dS/d(Delta^2) = (S/2)/h_mu^2 to 6.8e-30   [eq:twobody]
   ok  numbers: Z = int p^2 E_p/(p^2 + q^2)^2 dp is dV/d(mu^2) of eq:Vdef to 7.9e-31 at q = 0.3 and Lambda = 2, 10, 100; its regular part at q -> 0 is arsinh(Lambda/m) - E_Lambda/Lambda, so that r_e = -(4/pi m) Z_reg, and Z - pi m/(4q) - Z_reg is at most 1.18 q at q = 1e-4, 1e-6   [eq:Zfield]
   ok  the vertex: the sum over the spins of |u-bar Gamma v|^2 for a fermion at p and an antifermion at -p is 8 p^2 for Gamma = 1, 8 E_p^2 for Gamma = i gamma_5 and 8 m^2 for Gamma = gamma^0 gamma_5 (Sage, Dirac matrices)   [eq:vertices]
   ok  two fermions: C = i gamma^2 gamma^0 is real, C^2 = -1, C^T = -C, C gamma^mu^T C^-1 = -gamma^mu for mu = 0..3, C gamma_5 = gamma_5 C; the spinors C u-bar^T sum to pslash - m, so they are the spinors v; the sum over the spins of |u-bar(p) Gamma C u-bar(-p)^T|^2 is 8 E_p^2 for Gamma = gamma_5 and 8 p^2 for Gamma = 1; the other time order (v-bar Gamma u, and two holes v-bar Gamma C v-bar^T) has the same weights 8 p^2, 8 E_p^2, 8 m^2, so the loop of C gamma_5 is the loop of i gamma_5 mode by mode (Sage)   [eq:vertices]
   ok  numbers: the q^2 coefficient of the spinless loop V_s at Lambda = 1000 m is 1.0000005 (sharp cutoff, E_Lambda/Lambda), 1.0000078 (window exp(-x^2)) and 1.0000009 (window exp(-x^4)): r_e of the channel gamma^0 gamma_5 tends to 4/(pi m) whatever stops the momentum   [eq:spinors]
   ok  -8 pi/(N_c M g^2) with g = M/f_pi is -8 pi f_pi^2/(N_c M^3), and so is -8 pi/(m^2 g_s^2) with m = M and g_s^2 = N_c g^2/M (Sage)   [eq:reNJL]
   ok  numbers: the sharp cutoff Lambda = 659.4 MeV of S1 gives r_e = -0.3456 fm by eq:Dexp; |r_e| M = 0.7765; gamma_s = 8/(pi k_F |r_e|) = 1.488 at k_F r_e = -1.7114; q_* = -0.4056, -0.2578, -0.1735 against 1/r_e = -0.6076, -0.2922, -0.1827 at Lambda = 5, 20, 100 m   [eq:reNJL] [eq:twochannel] [eq:Dexp]
   ok  numbers: with the sharp cutoff kept, r_e of eq:Dexp is -(4/(pi M)) Z(M) + (4/(pi M)) M^2/(Lambda E_Lambda) exactly; at Lambda = 659.4 MeV the second term is 0.1593 fm, and -(4/(pi M)) Z(M) = -0.50488 fm is r_e of eq:reNJL to 1.7e-5 fm (the cutoff of S1 is quoted to 0.1 MeV)   [eq:reNJL] [eq:Dexp]
   ok  Fig. range: the slope of k cot(delta) at k -> 0 is r_e/2 at lambda = 5, 20, 100 m; the full r_e changes sign at Lambda_0 = 1.50888 m and approaches -(4/pi)(ln 2L - 1)   [eq:re]
   ok  the two forms of eq:reNJL off the chiral limit, from Z of eq:Zfield at Delta = 0: dV/ds = Z/4 at the pole (s the square of the energy of the pair) to all 30 digits; in the chiral limit 2 pi^2/(N_c Z(M)) = M^2/f_pi^2 (Goldberger-Treiman) to all 30 digits with the cutoff removed, and with a sharp cutoff Z(M) - K = M^2/(Lambda E_Lambda) to 1.2e-31; d[Z(q) - Z(M)]/ds = 1/(6 M^2) at s = 0 to all 30 digits.  At m_pi = 131.7 MeV: q_B = 0.976179 M, Z(q_B) - Z(M) = 0.0323031 (m_pi^2/6M^2 = 0.0313836), a fraction 0.05297 of K = 0.609867: the residue form puts |r_e| that much above the f_pi form; at m_pi = 139.57 MeV the fraction is 0.0597   [eq:reNJL] [eq:Zfield]
   ok  the integrand of Z(q) is 1/p + (m^2/2 - 2q^2)/p^3 + ... at every q: the cutoff enters Z at every energy of the pair through the same logarithm, and Z at two energies differs by a convergent integral (Sage)   [eq:Zfield] [eq:Vdef]
   ok  one integral: S = 2 E_rho + mu^2 Delta^2/E_rho^3 + O(mu^4) at any gap, and the coefficient of mu^2 Delta^2 at Delta -> 0 is 1/E_p^3.  One number left (Sage, symbolic): at fixed lambda d(f_pi^2)/dM = (N_c M/2 pi^2)(2K - 1), K = ln(2 lambda/M) - 1, with the top at K = 1/2, f_pi^2 = N_c M^2/4 pi^2 (second derivative -N_c/pi^2); at fixed f_pi lambda = (M/2) exp[1 + 2 pi^2 f_pi^2/(N_c M^2)] has its minimum lambda_min = e^{3/2} pi f_pi/sqrt(N_c) at M_* = 2 pi f_pi/sqrt(N_c); with t = ln(M/M_*) r_e = -(2/(pi M_*)) e^{-3t} and ln(lambda/lambda_min) = t - (1 - e^{-2t})/2 = t^2 - 2t^3/3 + ...; dB'/dM = 4 f_pi^2 + B'/M from (S1.72), identically in A'; B' of (S1.74) = f_pi^2 m_pi^2/M + N_c m_pi^4/(24 pi^2 M) + O(m_pi^6); delta M = m_pi^2/4M, delta ln f_pi = (m_pi^2/16 pi^2 f_pi^2) N_c(2K - 1), N_c(2K - 1) = 4 pi^2 f_pi^2/M^2 - N_c   [eq:reNJL]
   ok  numbers at f_pi = 92.4 MeV, N_c = 3: M_* = 335.19 MeV, lambda_min = 751.109 MeV; at M = 303.5 MeV t = -0.0993163, lambda = 759.0755 MeV by the t-form (by (S1.73): 759.0755), r_e = -0.50486 fm by the t-form (eq:reNJL: -0.50486), N_c(2K - 1) = 0.6592.  The mean-field family of S1 at fixed A' and lambda: (S1.72) with (S1.74) at the physical point to 3.8e-40, which the family returns (M = 303.5, m_pi = 131.7 MeV); chiral limit M = 289.049 MeV, f_pi = 91.4524 MeV; from current masses 1e-6 and 2e-6 of the physical one, [f_pi/f_pi(0) - 1] 16 pi^2 f_pi^2/m_pi^2 -> 0.9519154469 against N_c(2K - 1) = 0.9519154469 at the chiral limit, and delta M/(m_pi^2/4M) -> 1.0; at the physical current mass f_pi/f_pi(0) - 1 = 0.01036 exactly and 0.008481 by the first-order term with the K of M = 303.5 MeV   [eq:reNJL]
   ok  Fig. knob: at f_pi = 92.4 MeV, N_c = 3: M_* = 335.19 MeV, lambda_min = 751.11 MeV; the scale 759.08 MeV of M = 303.5 MeV belongs to M = 372.8 MeV as well; r_e = -0.505, -0.375, -0.272 fm at 303.5 MeV, at M_* and at the second mass; the maximum of f_pi at a fixed scale is 93.38 MeV at lambda = 759.1 MeV, f_pi itself at lambda_min, and 86.11 MeV at 700 MeV   [eq:reNJL]
   ok  the curve (2/pi m)[V(q) - V(0)] with the cutoff removed, at the ln(2 lambda/M) of M = 303.5 MeV, in units m = 1: its second derivative at the threshold is -0.7765066092 and its slope at the right end q = m is -0.7765066093, against m r_e = -(4/pi) K = -0.7765066092   [eq:Dexp] [eq:reNJL]
--- §9  the nonrelativistic corner ------------------------------------------
   ok  with xi = E_p - mu:  h_mu^2 - h_E^2 = xi (xi + 2 mu),  h_mu^2 + h_E^2 = E+ E- + Delta^2, exactly   [eq:nrexact]
   ok  Pi(phi; 1, k) = F - [E - tan(phi) sqrt(1 - k^2 sin^2 phi)]/(1 - k^2)  and  Pi(phi; k^2, k) = [E - k^2 sin(phi) cos(phi)/sqrt(1 - k^2 sin^2 phi)]/(1 - k^2), by differentiation   [eq:Pi1]
   ok  numbers: at m = 10^4, 10^6, 10^8 with mu - m = 0.3, Delta = 1:  m (k^2 - kappa^2) = 0.2394512, 0.2394565, 0.2394566;  m (omega^2 - kappa^2) = -0.2394548, -0.2394566, -0.2394566;  m cos^2 phi_1 = 0.7439918, 0.7440303, 0.7440306 against l- - mu_nr = 0.7440307   [eq:nrmod]
   ok  numbers: the sums of the three weights over 0 < p < 3 sqrt(2 m Delta) against (1/4m^2) int dp/E-, (1/2m) int v^2 dp, (1/2m) int u^2 dp: m (ratio - 1) = -2.6713, -0.30002, -3.579 at m = 10^4 and -2.6725, -0.3, -3.5819 at m = 10^6   [eq:nrheights] [eq:nrsums]
   ok  numbers: I_5(x0) in closed form against a quadrature at x0 = -0.5, 0.3, 2: 2.0e-31; the mixed derivative over (2m)^(3/2) Delta^(1/2) minus I_5(0.3), times m: 0.285335 at m = 10^4, 0.287454 at m = 10^6   [eq:nrI5]
   ok  numbers: for (m, Delta, mu) = (1, 1.1, 0.7) the mixed derivative of the closed form eq:Cfin, taken numerically, minus the integral of eq:nrI5: 0.0   [eq:nrI5]
   ok  numbers: at Lambda = 30 sqrt(2 m Delta), mu - m = 0.3, Delta = 1:  m [G/(m sqrt(2 m Delta)) - limit] = 14.921965, 15.154527, 15.156975 with q_B = 0.5 sqrt(2 m Delta), a bound pair, and 15.314669, 15.547226, 15.549674 with q_B = -0.5 sqrt(2 m Delta), a virtual state;  m [Q_mu/((2 m Delta)^(3/2)/2) - limit] = 14.523315, 14.734815, 14.737042; at m = 10^4, 10^6, 10^8: the corrections are of the order 1/m   [eq:nreqs]
   ok  numbers: at x0 = 0.3 the two integrals of Marini et al. are I_1 = -0.5607407297 and I_2 = 0.7671731751; cut at x_L = 30 with the arctangent of the subtraction, the right sides of eq:nreqs are 0.206329937 (q_B > 0) and 0.750502807; I_1 vanishes at x0 = 0.8604366861, where 1/a_s = 0, and is positive beyond it, where q_B < 0   [eq:nreqs]
   ok  numbers: with the cutoff Lambda = 2m instead, against the full integrals I_1 + pi qh/2 and I_2: sqrt(m/Delta) times the differences is 0.239655, 0.251893, 0.253122 (q_B > 0), 0.243582, 0.252286, 0.253161 (q_B < 0) and 0.227723, 0.229987, 0.230213 (density) at m = 10^4, 10^6, 10^8: corrections of the order sqrt(Delta/m)   [eq:nreqs]
--- §10  the solutions of the crossover ------------------------------------
   ok  Figs. solutions, twochannel: the drawn points at k_F = 0.05 m solve the equations again to 4.2e-12; the k_F = m/2 curves were checked separately against the model with the cutoff kept
   ok  numbers: k_F = m/2, lambda = 20 m (k_F r_e = -1.712): Delta/eps_F = 0.3735 and 0.7908 at 1/(k_F a) = -1 and 1, against 0.4006 and 0.7431 in the two-channel model and 0.2084 and 1.332 in the universal crossover; lambda = 10 m (k_F r_e = -1.271), unitarity: mu_nr/eps_F = 0.3422, two-channel 0.3098, universal 0.5906
   ok  numbers: k_F = m/2, lambda = 10 m: the share (3 pi/16) k_F |r_e| (Delta/eps_F)^2 of the density that eq:twochannel assigns to the closed channel is 0.0876, 0.297, 0.581 at 1/(k_F a) = -1, 0, 1 with the gap of eq:Qinf and 0.102, 0.314, 0.497 with the gap of the two-channel model
   ok  numbers: the drawn curves of lambda = 5, 20, 100 m cross the universal one at 1/(k_F a) = -0.161, -0.200, -0.279; at lambda = 5 m and unitarity Delta/eps_F = 0.6471, against 0.6745 in the two-channel model and 0.6864 in the universal crossover
   ok  §7.3: the potential with all momenta integrated, Omega/N = Delta^2 V_lambda - I_lambda, at (m, mu, Delta, q_B, lambda) = (1, 0.8, 0.6, 0.3, 5): dI_lambda/d(Delta^2) - V_lambda = D to 4.6e-41 and (1/2) dI_lambda/dmu = Q_mu to 0.0 (numerical derivatives); V_lambda against V(Lambda) at Lambda = 10^6 m to 8.1e-14
   ok  Fig. twochannel: k_F = 0.05 m, k_F r_e = -0.8293, -1.7118, -2.7364 (lambda = 6.2e+5, 6.5e+11, 6.3e+18 m): the largest |closed form - two-channel| over the drawn range is 0.0019, 0.0008, 0.0005 eps_F in the gap and 0.0016, 0.0006, 0.0003 eps_F in mu; at unitarity mu_nr/eps_F = 0.380, 0.260, 0.185 against 0.591 at r_e = 0; mu = m at 1/(k_F a) = 0.486, 0.447, 0.417 against 0.552 (linear interpolation on the grid); the stored two-channel and universal curves solved again at 1/(k_F a) = 0 and 1: 1.5e-07; the universal curve against the stored one of Marini et al.: 1.0e-04
   ok  numbers: Brauner 2008 at T = 0 (k_F = 0.2 m, a sharp cutoff at 5 m; two colours paired, the third a free gas): the cutoff gives m r_e = -1.6458, k_F r_e = -0.329; lambda of the same effective range is 4.9505 m; G_c/G_R = 0.1359/(k_F a); at G_c/G_R = -0.4, -0.2, 0, 0.2, 0.4 the gap with all momenta integrated differs from the gap with the cutoff by 0.00016, 0.00014, 4.1e-5, 0.00031, 0.002 (relative) and mu by at most 0.00017 m; mu = m at G_c/G_R = 0.0826 with the cutoff and 0.08261 with all momenta integrated (his text: about 0.08)
--- §11  the Nambu--Jona-Lasinio model at isospin density -----------------
   ok  Fig. isospin: the curves of the model are read from lattice_njl.json; they were checked separately against the numbers of S1
   ok  numbers: from 1.5 to 7 m_pi the pressures at M = 250, 303.5, 350 MeV (r_e = -0.90, -0.50, -0.33 fm) differ by at most 0.089; f_pi = 70 and 120 MeV move the pressure by -0.347 to -0.228 and +0.615 to +0.710; the pion field alone is within 0.085 of the model up to 1.5 m_pi and -0.474 to -0.428 of it at 7 m_pi; the peak of c_s^2 is 0.659, 0.703, 0.716 at 2.39, 2.39, 2.39 m_pi (points 0.140 m_pi apart); the mass of the quark falls from 134.7 to 7.3 MeV between 1.5 and 7 m_pi
--- §12  the pair with a lattice dispersion --------------------------------
   ok  the Wilson dispersion: E^2 - m^2 = p^2 (1 + m r_W b) + O(p^4) in every direction (series in Sage), kappa = 1/(1 + m r_W b); at a corner with n = 0, 1, 2, 3 components at pi/b, s = 0 and M = m + 2 n r_W/b; 2 pi^2 4 pi/(2 pi)^3 = 1   [eq:wilson] [eq:latloops]
   ok  on the ball, FP int_0^L E_p/p^2 dp = arsinh L - E_L/L and FP int_0^L (m^2/E_p)/p^2 dp = -E_L/L (m = 1, L = 2, 10, 100, to 2.0e-31): eq:latre with kappa = 1 is eq:Dexp and the spinless r_e = (4/pi m) E_L/L   [eq:latre]
   ok  numbers: the zone at mb = 0.01: m r_e with 16^3, 24^3 and 32^3 nodes per segment agree to 4.9e-11; B5 - B0, which needs no subtraction, against the difference of the two finite parts at mb = 0.1, 0.01, 0.001: 5.6e-13   [eq:latre]
   ok  numbers: at mb = 0.05 (kappa = 0.952381) the finite parts against the coefficient of q^2 of (2/pi m)[V(0) - V(q)], Richardson through q = 0.02, 0.01, 0.005: 2.32535916 against 2.32535928 (gamma_5), 0.02471452 against 0.02471421 (gamma^0 gamma_5); relative 1.3e-05   [eq:latre]
   ok  numbers: the cube |p_i| < L with the continuum dispersion against the average over the directions of the ball of radius L rho, rho = 1/max|n_i|: m r_e = -2.783705, -5.717654, -8.649419 (gamma_5) and 1.277693, 1.273284, 1.273240 (gamma^0 gamma_5) at L = 10, 100, 1000 m, the two computations within 7.6e-12; <ln rho> = 0.19233513, so in the channel gamma_5 the cube is the ball of radius L exp<ln rho>
   ok  numbers: m r_e(gamma_5) < 0 at all ten spacings mb = 1 ... 0.001 and r_W = 0.5, 1, 2; through mb = 0.002, 0.001, 0.0005, 0.00025 the coefficient of ln(1/mb), with the corrections mb ln(1/mb) and mb, is -1.273235, -1.273241, -1.273249 against -4/pi = -1.273240   [eq:latlog]
   ok  numbers: at mb = 0.001, m r_e(gamma^0 gamma_5) = -0.9399, +0.1923, +0.6550 for r_W = 0.5, 1, 2 (continuum 4/pi = 1.2732); m r_e(gamma_5) at r_W = 1 is -9.9296 against -9.8620 on the ball of radius pi/b   [eq:latlog]
   ok  Luscher's zeta function Z_00(1; q2) by the heat kernel: Z_00 + 1/(sqrt(4 pi) q2) at q2 -> 0 against -8.91363292/sqrt(4 pi) to 8.1e-10; its two lowest zeros -0.0959007 and 0.47289 against the known -0.0959007 and 0.47289   [eq:latloops]
   ok  levels in boxes, r_W = 1, mb = 0.2, 0.1, 0.05, 0.025, 0.0125 with mL = 8 ... 20, three levels each, the coupling at unitarity of the infinite lattice (its loop at mu = m on two grids to 6.4e-16): the fit of (mu/m) k cot(delta) over |K^2| <= 0.2 m^2 gives 1/a below 1.3e-04 m and r against the infinite lattice to 9.0e-06 ... 1.3e-03 (gamma_5) and 2.4e-03 m^-1 (gamma^0 gamma_5); the coefficient of ln(1/mb) through mb = 0.1 ... 0.0125 with the corrections mb ln(1/mb) and mb is -1.2757 against -4/pi; at mb = 0.05, mL = 10 the energy of the pair off by 1.6e-04 of 2m, 0.23 per cent of the spacing of the two lowest levels, moves the r read off them by 2 per cent   [eq:latlog]
--- §13  more than one apex: where the closed form stops --------------------
   ok  two apexes over a base with m = 1: the sum of the absolute values of the eight levels is 8 r_1 = 4 S wherever r_1 >= r_2 + r_3 (largest difference 7.1e-15); for w_1 = 0.7 + 1.1 i, w_2 = 1.6 + 0.8 i the condition holds at every momentum of the grid 0 <= p <= 6; for w_1 = 0.7 + 0.5 i, w_2 = 1.2 + 0.5 i it fails for p <= 1.17, and for w_1 = 0.7 + 1.1 i, w_2 = 2.5 + 0.3 i for 1.30 <= p <= 2.68   [eq:pairlaw]
   ok  in eq:H the terms of p, m and Delta are symmetric, of unit square and anticommute; the charge of mu commutes with the first two and anticommutes with the third: (Delta, mu) are conjugate
   ok  det(z - B^T B) = z prod_j(z - mu_j^2) [1 - E_p^2/z - sum_j Delta_j^2/(z - mu_j^2)] for one, two and three apexes: with z = S^2/4 the squared singular values of B are the roots of eq:pairlaw   [eq:pairlaw]
   ok  one apex: eq:pairlaw is eq:quad; its roots are 4 r1^2, 4 r2^2 with r1 = (E+ + E-)/2, r2 = (E+ - E-)/2, and E+- = r1 +- r2   [eq:pairlaw]
   ok  the product of (eta - (+-r1 +-r2 +-r3)) over the eight choices of signs is [eta^4 - 2 e1 eta^2 + e1^2 - 4 e2]^2 - 64 e3 eta^2, e_k the elementary symmetric functions of the r_k^2
   ok  one, two and three apexes: the 2n + 2 matrices are Hermitian, of unit square and anticommute; the terms i g_0 gt_a anticommute, the charges i g_j gt_j commute, and each charge anticommutes with the term of its condensate and commutes with every other term: n pairs
   ok  det(H - eta) = eta^4 - 2 e1 eta^2 + e1^2 - 4 e2 for one apex and [eta^4 - 2 e1 eta^2 + e1^2 - 4 e2]^2 - 64 e3 eta^2 for two, e_k the coefficients of det(z - B^T B): identities in Q(i)[eta, E, Delta_j, mu_j]; the levels are the sums of the singular values of B with all signs   [eq:pairlaw]
   ok  two apexes: the right side is the product of the two quartics eta^4 - 2 e1 eta^2 -+ 8 E mu_1 mu_2 eta + e1^2 - 4 e2: each collects the four sums with one product of the signs, and E mu_1 mu_2 = det B = r1 r2 r3   [eq:pairlaw]
   ok  an apex with its foot at the origin adds its Delta_j^2 to E_p^2; an apex of no height leaves the root S^2 = 4 mu_j^2 and the equation of the others   [eq:pairlaw]
   ok  one, two and three apexes: p^2 = S^2/4 - m^2 - sum_j S^2 Delta_j^2/(S^2 - 4 mu_j^2) makes sum_j Delta_j^2/h_j^2 = 4 h_E^2/S^2 an identity, with h_E^2 = S^2/4 - p^2 - m^2 and h_j^2 = S^2/4 - mu_j^2   [eq:pairlaw]
   ok  4 p^2 prod_j(R - b_j) is a monic polynomial of degree n + 1 in R = S^2; d(p^2)/dR = 1/4 + sum_j b_j Delta_j^2/(R - b_j)^2 > 0; its values at the origin and at the feet have alternating signs: one root in each interval   [eq:curve]
   ok  the derivative of W = p S (16 p^2 + 10 rho^2 - S^2)/48: p^2 S dp = dW + [q(R) + sum_j d_j/(R - b_j)] dR/Y, q of degree n with the leading coefficient c3/4, c3 = 2 kappa - rho^4/2, and the stated d_j   [eq:survn]
   ok  one apex: q + d_1/(R - b) = c1 + c2 h_E^2 + c3 h_mu^2 with the coefficients of eq:coefs: eq:survn is eq:oneline   [eq:survn]
   ok  S/p = 2 + rho^2/p^2 + (c3/2)/p^4 + O(p^-6) and W/p^4 = 1/2 + rho^2/(2 p^2) + (rho^4/16 + kappa/12)/p^4 + O(p^-6), kappa = sum_j mu_j^2 Delta_j^2   [eq:survn]
   ok  at rational parameters, n = 1, 2, 3: R prod(R - a_k) prod(R - b_j) has 2n + 2 distinct real roots: genus n   [eq:curve]
   ok  genus two: the map from the parameters to the three absolute invariants of the sextic has rank three at a rational point, for two apexes: the family is a generic curve of genus two
   ok  numbers: two apexes over a base with a mass, m = 1, w_1 = 0.7 + 1.1 i, w_2 = 1.6 + 0.8 i: the three runs do not overlap; at Lambda = 2 the integral of p^2 S minus W minus the five integrals of eq:survn is -2.0e-30   [eq:survn]
   ok  numbers: the levels of the bilinear form with the apexes 0.7 + 1.1 i, 1.6 + 0.8 i (and 2.3 + 0.5 i) over the base +-1.2 against the sums of the singular values of B with all signs, 8 and 16 of them: the largest difference is 5.5e-30   [eq:pairlaw]
--- §14  colour superconductivity --------------------------------------------
   ok  colour superconductivity: (1/2) d^2 S/dmu^2 at mu = 0 is Delta^2/(p^2 + rho^2)^{3/2}, whose integral to L is Delta^2 J(L; rho), J(L; a) = arsinh(L/a) - L/sqrt(L^2 + a^2); with the counterterms between Lambda' and Lambda removed and Lambda -> infinity the weights of -(2/pi^2) mu^2 Delta^2 are J(Lambda'; rho) [massive], J(Lambda'; Delta) + ln(Delta/rho) [massless], ln(2 Lambda'/rho) - 1 [minimal], and ln(M_vac/rho) + J(Lambda'; M_vac) [vacuum matching], which is ln(2 lambda/rho) - 1 with lambda = (M_vac/2) exp[1 + J(Lambda'; M_vac)], the cutoff removed with the lambda of f_pi (Sage, symbolic)   [eq:Qinf]
   ok  colour superconductivity: at lambda = Lambda' the massive and the massless factors exceed ln(2 lambda/rho) - 1 by 3 rho^2/(4 Lambda'^2) and 3 Delta^2/(4 Lambda'^2) up to O(Lambda'^-4) (limits in Sage), and the minimal one equals it
--- §15  checks --------------------------------------------------------------
   ok  Fig. absorb: Q_Delta/Delta - V(Lambda) by quadrature grows as (mu^2 - m_B^2/4 - Delta^2/2) ln Lambda, slope -0.450000015 against -0.45   [eq:Qinf]
   ok  Fig. corner: at m/Delta = 1e4 k^2 = 0.7236292, omega^2 = 0.7235844 against kappa^2 = 0.7236068, sin(phi_1) = 0.9999691   [eq:nrmod]
   ok  numbers: the identity at every cutoff printed in the Supplementary material of S1 against eq:closed, three states, Lambda = 2 and 10: the largest relative difference is 7.9e-31
   ok  numbers: the same identity with the explicit logarithm printed there against eq:closedJ, the same states and cutoffs: 5.9e-31; its argument Y/[R(R-c)] is the t of eq:Jexact
   ok  numbers: the finite part printed there against eq:Cfin with the logarithm of eq:asymp, C - (c3/4) ln((l+ l- + mu^2)/4), the finite part of S1: the largest difference is 9.9e-31   [eq:Cfin]
   ok  the variables of S1 in the heights: R - b = 4 h_mu^2, h_E^2 = Delta^2 R/(R - b), Y = 8 p S h_mu^2; its substitution sin^2 phi = b(R-a)/[a(R-b)] is h_E = h_m cos phi; its boundary term is W; the remainder A1 + A2 (R-c)/(R-b) + A3 (R-b) is c1 + c2 h_E^2 + c3 h_mu^2, A3 = c3/4: identities modulo the levels and the sides   [eq:dictR]
   ok  with eq:derivs, dR/dp = 2 S dS/dp = 8 p h_mu^2/(E+ E-), so dR/Y = dp/(E+ E- S); with eq:modes, (R - b) dR/Y = 4 h_mu^2 dp/(E+ E- S) = 2 (1 - v-^2 - v+^2) dp/E_p   [eq:dictR]
   ok  numbers: mu -> 0 at (m, Delta) = (1, 1.1): |C - C_free(rho)|/mu^2 = 0.851052, 0.851052 at mu = 10^-3, 10^-4;  Delta -> 0 at mu = 0.7 < m = 1: |C - C_free(m)|/Delta^2 = 0.144553, 0.144553 at Delta = 10^-3, 10^-4   [eq:limits3]
   ok  numbers: Delta -> 0 at mu = 1.6 > m = 1: |C - C_free(m) - sea| = 1.29e-5, 1.75e-7 at Delta = 10^-3, 10^-4, the sea being 2 int_0^pF p^2 (mu - E_p) dp in closed form   [eq:limits3]
   ok  numbers: a light mass, (m, Delta, mu) = (10^-6, 1.2, 0.9), where k is close to one: eq:Cfin against eq:Cint: 2.0e-31

The numbered formulas of the paper, by their numbers there, and what closes each of them

   (1  ) eq:H             definition           the Dirac-Bogoliubov-de Gennes Hamiltonian; Hermitian (real symmetric) and traceless, checked
   (2  ) eq:levels        checked identity     P factored with E_p^2 = p^2 + m^2, in Q[eta, E_p, mu, Delta]
   (3  ) eq:integral      definition           the integral of this document; (S1.12) with m = M, mu = nu
   (4  ) eq:triangle      checked identity     the two sides, in Q[m, mu, Delta, l+, l-] modulo l+-^2 = (m +- mu)^2 + Delta^2; (S1.10)
   (5  ) eq:twoid         checked identity     in Q[E_p, mu, Delta, E+, E-] modulo (E+-)^2 = (E_p +- mu)^2 + Delta^2; (S1.14)
   (6  ) eq:quad          checked identity     S^2 and (E+ - E-)^2 obey the quadratic, in the same ring; (S1.15) with R = S^2
   (7  ) eq:ell2          checked identity     the ellipse with foci +-E_p through the apex; its equation at the apex is eq:quad, in Q[S^2, E_p^2, mu^2, Delta^2]
   (8  ) eq:twoaxes       checked identity     the second of eq:ell2 cleared of denominators, in the same ring
   (9  ) eq:twin          checked identity     eq:quad symmetric under E_p <-> mu with h_E <-> h_mu; the point (E_p, Delta) on the twin, in numbers
   (10 ) eq:heights       checked identity     the height of the circle above mu; the law of the two heights is eq:quad, in the same ring
   (11 ) eq:prodheights   checked identity     from eq:quad and the definitions of the two heights, in the same ring
   (12 ) eq:modes         checked identity     eq:derivs in the amplitudes, in Q[E_p, mu, Delta, E+, E-] modulo the two levels
   (13 ) eq:p2h           checked identity     S eliminated from eq:ell2 and eq:heights, in the same field
   (14 ) eq:betaphi       checked identity     h_E = h_m cos(phi) in the two factors of eq:p2beta, in the same field
   (15 ) eq:kdict         checked identity     k^2 in the sides of the triangle; the half-angle by the law of cosines eq:theta; in numbers
   (16 ) eq:phi1          checked identity     the end of the path h_E = Delta, in the same field; the mark tends to the apex, in numbers
   (17 ) eq:sLam          checked identity     eq:twoaxes at the cutoff with eq:p2h, in the same field
   (18 ) eq:step          checked identity     (du/dp)^2 on the arc, in the field of (m, x1, x2, sin^2 phi)
   (19 ) eq:weights       checked identity     the integrands of Legendre's E and Pi in the two heights, in the same field
   (20 ) eq:oneline       checked identity     the identity the linear system expresses, modulo eq:quad
   (21 ) eq:closed        checked identity     eq:oneline integrated with eq:step and eq:weights; the bracket in the field of (m, x1, x2, sin^2 phi); compared with a quadrature at thirty digits
   (22 ) eq:holds         checked identity     eq:modes with eq:step and eq:weights; the three sums against quadratures of the contents at thirty digits
   (23 ) eq:WLam          checked identity     the same with p^2 for the variable
   (24 ) eq:Sasym         checked identity     S^2 = 4 (h_mu^2 + mu^2) with eq:p2h, to the order p^-2
   (25 ) eq:asymp         checked identity     eq:closedJ with eq:WLam and eq:Jinf; the remainder at three cutoffs
   (26 ) eq:Cfin          checked identity     the constant of eq:asymp; compared with eq:Cint at thirty digits
   (27 ) eq:split         checked identity     an identity between polynomials in m^2, mu^2, Delta^2
   (28 ) eq:anyrule       computed here        eq:Sasym; two windows for the three states at Lambda = 30, 100, 1000, the integrand taken apart as in eq:Cint
   (29 ) eq:Ilam          definition           the definition of the limit; it exists because the remainder of eq:asymp is O(Lambda^-2) (the check of eq:asymp at Lambda = 100, 1000, 10000), and with kappa = 2 lambda it is eq:RG
   (30 ) eq:main          checked identity     eq:RG with kappa = 2 lambda; the remainder of eq:asymp is O(Lambda^-2), and at Delta = 0, mu < m the energy l_0 is m (Sage)
   (31 ) eq:Qdef          definition           the charge, the sea and the pairs summed over the modes; half the derivatives of eq:integral, checked numerically
   (32 ) eq:Vdef          checked identity     by differentiation; compared with a quadrature at thirty digits, and for q_B < 0 with the quadrature plus pi |q_B| sqrt(m^2 - q_B^2); the gap equation at Delta -> 0 against it; the two integrals of the three steps; Fig. pole
   (33 ) eq:gapren        definition           the gap equation with the coupling fixed by the pole of the vacuum amplitude: the onset at 2 mu = m_B for q_B > 0, a virtual state for q_B < 0
   (34 ) eq:tails         computed here        p f_D and p f_mu less the coefficients of eq:tails, times p^2, at p = 10^3, 10^4, 10^5, tend to constants for three states and two q_B
   (35 ) eq:Qinf          checked identity     eq:Qclosed and eq:Vdef with eq:Jinf; the remainders at three cutoffs, for q_B of both signs
   (36 ) eq:bosegas       checked identity     the two logarithms of eq:Qinf as derivatives of one polynomial
   (37 ) eq:Dexp          checked identity     eq:Vdef expanded in q, coefficients by differentiation at three cutoffs; the imaginary part at q = -ik
   (38 ) eq:kcot          computed here        the phase computed from eq:Vdef as -k Re D/Im D, its slope against r_e + 1/(a m^2) for three q_B; the NJL pion at the physical coupling
   (39 ) eq:twobody       checked identity     eq:ell2 and eq:heights at Delta = 0; numbers at three momenta for three (m, mu)
   (40 ) eq:spinors       checked identity     the identity by Sage and by quadrature at three cutoffs; V_s in closed form and its q^2 coefficient; r_e as the spinless part minus the logarithm
   (41 ) eq:Zfield        checked identity     dV/d(mu^2) of eq:Vdef against the integral; its regular part at q -> 0 by quadrature, at three cutoffs
   (42 ) eq:twochannel    definition           the two-channel mean field; the equations eq:Qinf with lambda approach it as k_F -> 0 at fixed k_F r_e (numbers)
   (43 ) eq:vertices      checked identity     the traces in Q[E_p, p, m] modulo E_p^2 = p^2 + m^2 with the Dirac matrices; C real, its transposition rule and the spin sum of C u-bar^T
   (44 ) eq:reNJL         checked identity     algebra by Sage; the number with the parameters of S1
   (45 ) eq:pairlaw       checked identity     an identity for one, two and three apexes with p^2 of eq:curve; the levels from the secular determinant of B^T B; the determinant of the bilinear form over Q(i) for one and two apexes, its levels in numbers for two and three
   (46 ) eq:survn         checked identity     an identity between rational functions of S^2 and power series in 1/p^2, for one, two and three apexes; two apexes against a quadrature
   (A1 ) eq:diffrel       checked identity     eq:quad differentiated, in Q[S^2, E_p^2, mu^2, Delta^2]
   (A2 ) eq:derivs        checked identity     eq:diffrel with d(S^2) = 2 S dS, for the momentum and the three parameters; against numerical derivatives
   (A3 ) eq:bogangles     definition           the angles at the base of the triangle of a mode; the amplitudes of the two branches
   (B1 ) eq:h0            checked identity     the two heights at p = 0, in the field of (m, x1, x2) with x1 = sin^2 phi_1, x2 = cosh^2 xi_1
   (B2 ) eq:p2beta        checked identity     the same with the other height, in the same field
   (B3 ) eq:onpath        checked identity     S^2, p^2 and h_mu^2 of eq:ell2, eq:p2beta, eq:heights at h_E = h_m cos(phi), in the same field; in numbers
   (B4 ) eq:dW            checked identity     eq:derivs in the derivative of W = p S Q; against a numerical derivative
   (B5 ) eq:Wshort        printed by the CAS   the unique solution of the linear system for W = p S (al p^2 + be + ga S^2), solved over Q(m^2, mu^2, Delta^2)
   (B6 ) eq:coefs         printed by the CAS   the same solution
   (B7 ) eq:Tsums         checked identity     eq:step and eq:weights; the three sums against quadratures of the weights at thirty digits
   (B8 ) eq:physclosed    checked identity     eq:closed regrouped with eq:holds; against a quadrature of eq:integral
   (C1 ) eq:inheight      checked identity     the figure in the height h_mu^2 (S^2, h_E^2, E+E-, p^2 and d(p^2)/dh_mu^2) as identities in Q(m^2, mu^2, Delta^2)(h_mu^2); the bracket of W exactly; p S, W^2 and the square of the remainder by their degrees at infinity
   (C2 ) eq:thirdJ        checked identity     eq:prodheights
   (C3 ) eq:Jexact        checked identity     by differentiation along the arc, in the field of (m, x1, x2, sin^2 phi); compared with a quadrature at thirty digits
   (C4 ) eq:Jinf          checked identity     the limit of 1 - t^2 at the end of the arc, in the same field
   (C5 ) eq:closedJ       checked identity     eq:closed with eq:thirdJ and eq:Jexact; compared with a quadrature at thirty digits
   (C6 ) eq:Cint          computed here        eq:asymp with the exact integrals of the three subtracted terms; quadrature at thirty digits, the integrand written without cancellations
   (D1 ) eq:p2weights     printed by the CAS   the unique solutions of three linear systems, solved over Q(m^2, mu^2, Delta^2)
   (D2 ) eq:Tdef          checked identity     eq:step and eq:weights; the third by eq:thirdJ; compared with Pi(alpha^2) at thirty digits
   (D3 ) eq:Qclosed       checked identity     eq:p2weights integrated; compared with quadratures at thirty digits
   (D4 ) eq:Vinf          checked identity     the loop with the scale lambda: Lambda^2 [V - Lambda^2/2 - (the right side of eq:Vinf with ln(2 Lambda/m))] tends to a constant at Lambda = 100, 1000, 10000; its expansion gives eq:Dexp
   (D5 ) eq:qmuD0         computed here        Lambda^2 [Q_mu - mu Delta^2 ln(2 Lambda/l_0) - q_mu] and the same for D - D_0 tend to constants at Lambda = 100, 1000, 10000 for three states and two q_B
   (D6 ) eq:runB          checked identity     the exact derivative of Omega/N in Lambda expanded; remainders at three cutoffs for three states and q_B of both signs
   (E1 ) eq:nrexact       checked identity     in Q[xi, mu, Delta, E+, E-] modulo the two levels
   (E2 ) eq:nrheights     computed here        the leading terms of eq:nrexact at large m; the sums of the weights at m = 10^4 and 10^6
   (E3 ) eq:nrsums        computed here        eq:nrheights summed; the same numbers
   (E4 ) eq:nrmod         computed here        the limits at m = 10^4, 10^6, 10^8, corrections of the order 1/m
   (E5 ) eq:Pi1           checked identity     by differentiation, in Q[k^2, sin, cos, sqrt(1 - k^2 sin^2)]
   (E6 ) eq:nrI5          computed here        the integral at m = 10^4 and 10^6 against I_5; I_5 against a quadrature; the mixed derivative of eq:Cfin
   (E7 ) eq:nreqs         computed here        the denominator D and the density of §7 at m = 10^4, 10^6, 10^8 against the integrals of the nonrelativistic problem, for q_B of both signs; with Lambda = 2m against the full integrals, corrections of the order sqrt(Delta/m)

The numbered formulas of the Supplemental Material and what closes each of them

   eq:detfac            printed by the CAS   the characteristic polynomial of the 8x8 matrix, computed in Q[eta, p, m, mu, Delta]; the same polynomial from (S1.3) with m = M, mu = nu
   eq:limits            checked identity     P at Delta = 0 and at mu = 0
   eq:coh               checked identity     the half-angle formulas with eq:prodheights, in the same ring; the addition of two sines
   eq:operator          checked identity     eq:derivs in the numerator of eq:oneline, in Q[m^2, mu^2, Delta^2][h_E^2, h_mu^2]
   eq:fnsf              definition           the numbers of a window: for exp(-x^2), exp(-x^4) and the sharp upper limit checked by quadrature against the values in the text, and eq:anyrule for the two windows at three upper limits
   eq:re                computed here        the asymptotic form of r_e, remainders at three cutoffs
   eq:curve             checked identity     eq:pairlaw solved for p^2; the polynomial and its signs at the feet, for one, two and three apexes; distinct real roots at rational parameters
   eq:reduce            checked identity     the reduction of p^2 S dp for several apexes: an identity between rational functions of S^2 and power series in 1/p^2, for one, two and three apexes (with eq:survn)
   eq:wilson            definition           the Wilson Hamiltonian; its expansion at the bottom of the band in Sage, its masses at the corners of the zone
   eq:latloops          definition           the loops of eq:Vdef and eq:spinors on the zone, with the weights of eq:vertices for a Dirac fermion of momentum s and mass M
   eq:latre             checked identity     on the ball it is eq:Dexp (quadrature); on the zone the finite part against the threshold expansion by Richardson's rule, three grids, the subtraction, the cube against the angular average
   eq:latlog            computed here        m r_e at ten spacings for three r_W; the coefficient of the logarithm fitted through four spacings; the constants of the channel gamma^0 gamma_5
   eq:dictR             checked identity     identities in Q[R, E_p, mu, Delta, m, l+, l-, E+, E-] modulo the levels and the sides; the step by eq:derivs, the last by eq:modes
   eq:limits3           computed here        the finite part at mu = 10^-3, 10^-4 and at Delta = 10^-3, 10^-4 against the elementary values


==> anc/supp2_figs.py <==
# -*- coding: utf-8 -*-
u"""Drawings of the Supplemental Material.

Called by supp2.sage.  The look is that of paper2_figs.py ("old journal, ink and two
inks"): black for the figure at p = 0, blue for the family of the momentum (the points -+E_p and what moves with
them), red dashes for the family of the chemical potential.
"""
import numpy as np
from paper2_figs import plt, style, _save, INK, MUTE, CE, CN, DN


def twins(path, m, D, mu, ps):
    u"""the two families of ellipses at the momenta ps (the first one 0): (a) the ellipse with foci +-E_p through the
       apex w = (mu, Delta); (b) its twin, with foci +-mu through the point (E_p, Delta).  At each momentum the two have
       the same major semi-axis S/2.  Returns the largest residual of the two ellipse equations at the drawn points."""
    style()
    rows = []
    for p in ps:
        E = float(np.hypot(p, m)); a = (np.hypot(E + mu, D) + np.hypot(E - mu, D))/2
        rows.append((p, E, a, np.sqrt(a*a - E*E), np.sqrt(a*a - mu*mu)))
    res = max(max(abs(mu*mu/(a*a) + D*D/(hE*hE) - 1), abs(E*E/(a*a) + D*D/(hm*hm) - 1)) for _, E, a, hE, hm in rows)
    amax = max(r[2] for r in rows); hmax = max(r[4] for r in rows)
    XM, Y0, Y1 = 1.10*amax, -0.42, 1.16*hmax
    W_ = 7.6; H_ = W_/2*(Y1 - Y0)/(2*XM) + 0.25
    fig, axs = plt.subplots(1, 2, figsize=(W_, H_))
    fig.subplots_adjust(left=0.01, right=0.99, bottom=0.02, top=0.90, wspace=0.06)
    th = np.linspace(0, np.pi, 400)
    look = [(INK, 1.35), (None, 1.05), (None, 0.75)]                    # p = 0 in ink, the others in the colour of the family
    labs = [r'$p=0$', r'$p=m$', r'$p=2m$']
    for k, ax in enumerate(axs):
        ax.set_aspect('equal'); ax.axis('off'); ax.set_xlim(-XM, XM); ax.set_ylim(Y0, Y1)
        ax.plot([-XM, XM], [0, 0], color=MUTE, lw=0.6, zorder=1)
        ax.plot([-0.96*XM, 0.96*XM], [D, D], color=MUTE, lw=0.5, ls=':', zorder=1)
        ax.text(-0.97*XM, D, r'$\Delta$', ha='right', va='center', color=INK)
        ax.plot([0, 0], [-0.04, 0.04], color=INK, lw=0.6, zorder=2)                     # the centre of every ellipse
        ax.text(0, -0.07, r'$0$', ha='center', va='top', color=INK)
    ax_a, ax_b = axs
    # (a) the ellipse through the apex: the foci -+E_p move apart, the apex stays, the top comes down towards Delta
    for (p, E, a, hE, hm), (col, lw), lab in zip(rows, look, labs):
        c = col or CE
        ax_a.plot(a*np.cos(th), hE*np.sin(th), color=c, lw=lw, zorder=3, label=lab)
        ax_a.plot([-E, E], [0, 0], 'o', color=c, ms=3.0, zorder=6)
    ax_a.plot([mu], [D], 'o', color=INK, ms=4.0, zorder=8)
    ax_a.text(mu + 0.06, D + 0.06, r'$w$', ha='left', va='bottom', color=INK)
    ax_a.annotate('', xy=(rows[-1][1] + 0.05, -0.33), xytext=(rows[0][1] - 0.05, -0.33),
                  arrowprops=dict(arrowstyle='->', color=CE, lw=0.8))
    ax_a.annotate('', xy=(-rows[-1][1] - 0.05, -0.33), xytext=(-rows[0][1] + 0.05, -0.33),
                  arrowprops=dict(arrowstyle='->', color=CE, lw=0.8))
    ax_a.text(0, -0.33, r'foci $\pm E_p$', ha='center', va='center', color=CE, fontsize=8)
    ax_a.set_title(r'(a) foci $\pm E_p$, through the apex $w$', fontsize=9, loc='left')
    # (b) the twin: the foci -+mu stay, the point (E_p, Delta) moves to the right along the height Delta, the twin grows
    for (p, E, a, hE, hm), (col, lw), lab in zip(rows, look, labs):
        c = col or CN
        ax_b.plot(a*np.cos(th), hm*np.sin(th), color=c, lw=lw, ls=DN, zorder=3, label=lab)
        ax_b.plot([E], [D], 'o', mfc='white', mec=c, mew=0.9, ms=4.0, zorder=8)
    ax_b.plot([-mu, mu], [0, 0], 'o', color=CN, ms=3.2, zorder=6)
    ax_b.text(mu, -0.07, r'$\mu$', ha='center', va='top', color=CN)
    ax_b.text(-mu, -0.07, r'$-\mu$', ha='center', va='top', color=CN)
    ax_b.annotate('', xy=(rows[-1][1] + 0.28, D + 0.16), xytext=(rows[0][1], D + 0.16),
                  arrowprops=dict(arrowstyle='->', color=CN, lw=0.8))
    ax_b.text((rows[0][1] + rows[-1][1])/2 + 0.14, D + 0.22, r'$(E_p,\Delta)$', ha='center', va='bottom', color=INK, fontsize=8)
    ax_b.set_title(r'(b) the twin: foci $\pm\mu$, through $(E_p,\Delta)$', fontsize=9, loc='left')
    for ax in axs:
        ax.legend(frameon=False, fontsize=7.5, loc='upper left', handlelength=2.6, borderaxespad=0.2)
    _save(fig, path)
    return res


def wilson(path, tab, cont):
    u"""m r_e on a lattice of Wilson fermions against ln(1/mb): (a) the channel gamma_5, (b) the channel gamma^0 gamma_5.
       tab = {r_W: [(mb, m r_e(gamma_5), m r_e(gamma^0 gamma_5)), ...]}; cont = (xs, r5, r0), the continuum with a sharp
       cutoff on the ball of radius pi/b, xs = ln(1/mb)"""
    style()
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.8, 3.3))
    looks = {0.5: (':', 1.3), 1.0: ('-', 1.6), 2.0: ('--', 1.3)}
    for rw, rows in sorted(tab.items()):
        ls, lw = looks[float(rw)]
        x = [np.log(1/r[0]) for r in rows]
        for a, j in ((ax, 1), (bx, 2)):
            a.plot(x, [r[j] for r in rows], ls, color=CE, lw=lw, marker='o', ms=2.4, label=r'$r_W=%g$' % rw)
    xs, c5, c0 = cont
    ax.plot(xs, c5, color=MUTE, lw=1.0, ls=DN, label=r'continuum, ball $|\mathbf{p}|<\pi/b$')
    bx.plot(xs, c0, color=MUTE, lw=1.0, ls=DN, label=r'continuum, ball $|\mathbf{p}|<\pi/b$')
    bx.axhline(0, color=INK, lw=0.5)
    ax.text(3.3, -2.3, r'slope $-4/\pi$', fontsize=8.5, color=INK)
    ax.set_title(r'(a) the channel $\gamma_5$', fontsize=9, loc='left')
    bx.set_title(r'(b) the channel $\gamma^0\gamma_5$', fontsize=9, loc='left')
    ax.legend(frameon=False, fontsize=7.2, loc='lower left'); bx.legend(frameon=False, fontsize=7.2, loc='lower right')
    for a in (ax, bx):
        a.set_xlabel(r'$\ln(1/mb)$'); a.set_ylabel(r'$m\,r_e$'); a.set_xlim(-0.15, 7.1)
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)


def circle_heights(path, m, D, mu, p):
    u"""the circle of diameter S and its two heights, (a) at p = 0: h_m above m and h_mu0 above mu, the minor semi-axes
       of the ellipse with foci +-m through the apex w and of its twin with foci +-mu through (m, Delta); (b) at the
       momentum p: h_E above E_p and h_mu above mu, as before.  The radii from 0 to the tops of the two heights, and 0
       itself, are drawn.  Both panels share one scale.  Returns the largest residual of the law of the two heights and
       of the equations of the drawn ellipses at w and at (E_p, Delta)."""
    style()
    def geo(q):
        E = float(np.hypot(q, m)); a = (np.hypot(E + mu, D) + np.hypot(E - mu, D))/2
        return E, a, np.sqrt(a*a - E*E), np.sqrt(a*a - mu*mu)
    rows = [geo(0.0), geo(p)]
    res = max(max(abs(h1*h2 - a*D), abs(mu*mu/(a*a) + D*D/(h1*h1) - 1), abs(E*E/(a*a) + D*D/(h2*h2) - 1)) for E, a, h1, h2 in rows)
    A = rows[1][1]
    XM, Y0, Y1 = 1.14*A, -0.17*A, 1.08*A
    W_ = 7.8; H_ = W_/2*(Y1 - Y0)/(2*XM) + 0.28
    fig, axs = plt.subplots(1, 2, figsize=(W_, H_))
    fig.subplots_adjust(left=0.01, right=0.99, bottom=0.02, top=0.90, wspace=0.04)
    th = np.linspace(0, np.pi, 400)
    look = [(INK, INK, INK, r'$m$', r'$h_m$', r'$h_{\mu0}$', r'$(m,\Delta)$', r'(a) $p=0$'),
            (CE, CN, CE, r'$E_p$', r'$h_E$', r'$h_\mu$', r'$(E_p,\Delta)$', r'(b) $p=m$')]
    for ax, (E, a, h1, h2), (cE, cM, cF, labF, labE, labM, labP, title) in zip(axs, rows, look):
        ax.set_aspect('equal'); ax.axis('off'); ax.set_xlim(-XM, XM); ax.set_ylim(Y0, Y1)
        ax.plot([-XM, XM], [0, 0], color=MUTE, lw=0.6, zorder=1)
        ax.plot(a*np.cos(th), a*np.sin(th), color=MUTE, lw=0.8, zorder=2)                        # the circle
        ax.plot(a*np.cos(th), h1*np.sin(th), color=cE, lw=1.1, zorder=3)                         # the ellipse, foci -+E_p
        ax.plot(a*np.cos(th), h2*np.sin(th), color=cM, lw=1.1, ls=DN, zorder=3)                  # its twin, foci -+mu
        ax.plot([-0.97*XM, 0.97*XM], [D, D], color=MUTE, lw=0.5, ls=':', zorder=1)
        ax.text(-0.98*XM, D, r'$\Delta$', ha='right', va='center', color=INK)
        for x, h, col, ls_ in ((E, h1, cE, '-'), (mu, h2, cM, DN)):
            ax.plot([0, x], [0, h], color=MUTE, lw=0.6, zorder=2)                               # the radius to the top
            ax.plot([x, x], [0, h], color=col, lw=1.5, ls=ls_, solid_capstyle='butt', dash_capstyle='butt', zorder=4)
            ax.plot([x], [h], 'o', color=col, ms=3.2, zorder=6)
            ax.plot([0, x], [h, h], color=col, lw=0.6, ls=':', zorder=2)                        # ... is the minor semi-axis
            ax.plot([0], [h], 'o', color=col, ms=2.6, zorder=6)
        ax.text(E + 0.03*A, 0.42*h1, labE, ha='left', va='center', color=cE)
        ax.text(mu - 0.03*A, (0.20 if E < 1.1*m else 0.40)*h2, labM, ha='right', va='center', color=cM)
        ax.plot([-E, E], [0, 0], 'o', color=cF, ms=3.0, zorder=7)
        ax.plot([-mu, mu], [0, 0], 'o', color=CN, ms=3.0, zorder=7)
        ax.plot([mu], [D], 'o', color=INK, ms=3.8, zorder=8)
        ax.text(mu - 0.03*A, D - 0.035*A, r'$w$', ha='right', va='top', color=INK)
        ax.plot([E], [D], 'o', mfc='white', mec=INK, mew=0.9, ms=4.0, zorder=8)
        ax.text(E + 0.04*A, D + 0.02*A, labP, ha='left', va='bottom', color=INK, fontsize=8.5)
        ax.plot([0, 0], [-0.015*A, 0.015*A], color=INK, lw=0.6, zorder=2)
        ax.text(0, -0.04*A, r'$0$', ha='center', va='top', color=INK)
        for x, lab, col in ((E, labF, cF), (-E, r'$-$' + labF, cF), (mu, r'$\mu$', CN), (-mu, r'$-\mu$', CN)):
            ax.text(x, -0.04*A, lab, ha='center', va='top', color=col)
        ax.plot([a, a], [-0.015*A, 0.015*A], color=INK, lw=0.6, zorder=2)
        ax.text(a + 0.01*A, -0.035*A, r'$\frac{1}{2}S$', ha='center', va='top', color=INK)
        ax.set_title(title, fontsize=9, loc='left')
    _save(fig, path)
    return res


def pole_curve(path, qs, curve, lines, roots, qstar, top):
    u"""the poles of the pair on the curve of the loop: (2/(pi m)) [V(q) - V(0)] against q/m; the coupling is the
       horizontal line at -1/a and the poles are its crossings: a bound pair, a virtual state with the second pole, and
       no real pole above the maximum at q_*"""
    style()
    fig, ax = plt.subplots(figsize=(6.0, 3.3))
    ax.plot(qs, curve, color=CE, lw=1.6, zorder=3)
    ax.axhline(0, color=MUTE, lw=0.5, zorder=1); ax.axvline(0, color=MUTE, lw=0.5, zorder=1)
    looks = [(INK, '-', r'$-1/a=%.1f\,m$: a bound pair'), (INK, DN, r'$-1/a=%.1f\,m$: a virtual state'),
             (CN, ':', r'$-1/a=%.1f\,m$: no real pole')]
    for c, rr, (col, ls, lab) in zip(lines, roots, looks):
        ax.axhline(c, color=col, lw=0.9, ls=ls, label=lab % c, zorder=2)
        for r in rr:
            ax.plot([r], [c], 'o', color=col, ms=3.6, zorder=5)
    ax.plot([qstar], [top], 'o', mfc='white', mec=CE, mew=1.1, ms=4.6, zorder=6)
    ax.text(qstar, top - 0.07, r'$q_*$', ha='center', va='top', color=CE)
    ax.text(roots[0][-1] + 0.07, lines[0] + 0.03, 'bound pair', ha='left', va='bottom', fontsize=8)      # beside the curve, not on it
    ax.text(roots[1][-1] - 0.02, -0.10, 'virtual\nstate', ha='center', va='top', fontsize=8)
    ax.text(roots[1][0] - 0.28, lines[1] + 0.05, 'second pole', ha='center', va='bottom', fontsize=8)
    ax.text(0.03, 0.38, r'threshold, $q=0$', ha='left', fontsize=8)
    ax.set_xlabel(r'$q/m$'); ax.set_ylabel(r'$\frac{2}{\pi m}\,[V(q)-V(0)]$')
    ax.set_xlim(-1.0, 1.0); ax.set_ylim(-0.8, 0.5)
    ax.legend(frameon=False, fontsize=7.4, loc='lower center', bbox_to_anchor=(0.37, 0.0))                 # under the arch of the curve
    for s in ('top', 'right'): ax.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)


def tail(path, ps_a, rel, nr, ps_b, fq, fg, cq, cg):
    u"""where the logarithm of Sec. 7.3 comes from: p times the integrand.  (a) Near the nonrelativistic corner: p f_D
       over the coefficient C of its logarithm, for the relativistic pair (solid) and the nonrelativistic one (dashed):
       one curve up to p ~ m, then the first stops at 1 (E_p/p -> 1) while the second falls on as m/p.  (b) A state far
       from the corner: p f_mu (upper) and p f_D (lower) tend to the two coefficients cq, cg of eq:Qinf (dotted)."""
    style()
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.8, 3.2))
    ax.loglog(ps_a, rel, color=CE, lw=1.5, label='relativistic pair')
    ax.loglog(ps_a, nr, color=CN, lw=1.3, ls=DN, label='nonrelativistic pair')
    ax.axhline(1, color=MUTE, lw=0.7, ls=':')
    ax.axvline(1, color=MUTE, lw=0.5)
    ax.text(1.15, 0.05, r'$p=m$', fontsize=8, color=MUTE)
    ax.set_xlabel(r'$p/m$'); ax.set_ylabel(r'$p\,f_D\,/\,C$')
    ax.set_title('(a) near the nonrelativistic corner', fontsize=9, loc='left')
    ax.legend(frameon=False, fontsize=7.6, loc='lower left')
    bx.semilogx(ps_b, fq, color=CE, lw=1.5)
    bx.semilogx(ps_b, fg, color=INK, lw=1.5)
    for c in (cq, cg):
        bx.axhline(c, color=MUTE, lw=0.7, ls=':')
    bx.axhline(0, color=MUTE, lw=0.5)
    bx.text(1.5e3, cq + 0.035, r'$p\,f_\mu\to\mu\Delta^{2}$', fontsize=8.5, color=CE, ha='center')
    bx.text(1.0e3, cg + 0.045, r'$p\,f_D\to\mu^{2}-\frac{1}{4}m_B^{2}-\frac{1}{2}\Delta^{2}$', fontsize=8.5,
            color=INK, ha='center')
    bx.set_xlabel(r'$p/m$'); bx.set_ylim(-0.62, 0.45)
    bx.set_title(r'(b) $(m,\mu,\Delta)=(1,\,0.8,\,0.6)$, $q_B=0.3\,m$', fontsize=9, loc='left')
    for a in (ax, bx):
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)


def pseudospins(path, m, D, mu, p, L=1.0):
    u"""Anderson's pseudospins of the two branches at the momentum p.  (a) The unit arrows e_+ = (cos th_+, sin th_+) and
       e_- = (-cos th_-, sin th_-) from the foci -E_p and E_p of the ellipse through the apex w = (mu, Delta) to w, and
       their half-sum, normal to the ellipse: (charge, pairs) of the mode, of length h_E/sqrt(E+E-).  (b) The twin, from
       its foci -mu and mu to the point (E_p, Delta): the arrows (cos th_+-, sin th_+-), their half-sum (sea, pairs), of
       length h_mu/sqrt(E+E-).  The arrows are drawn at the length L.  Returns the largest residual of these statements."""
    style()
    E = float(np.hypot(p, m)); Ep_, Em_ = float(np.hypot(E + mu, D)), float(np.hypot(E - mu, D))
    a = (Ep_ + Em_)/2; hE, hm = np.sqrt(a*a - E*E), np.sqrt(a*a - mu*mu)
    tp, tm = np.arctan2(D, E + mu), np.arctan2(D, E - mu)
    up, vp, um, vm = np.cos(tp/2), np.sin(tp/2), np.cos(tm/2), np.sin(tm/2)
    charge, sea, pairs = vm*vm - vp*vp, 1 - vp*vp - vm*vm, up*vp + um*vm
    eP, eM = np.array([np.cos(tp), np.sin(tp)]), np.array([-np.cos(tm), np.sin(tm)])
    fP, fM = np.array([np.cos(tp), np.sin(tp)]), np.array([np.cos(tm), np.sin(tm)])
    hA, hB = (eP + eM)/2, (fP + fM)/2
    nA, nB = np.array([mu/a**2, D/hE**2]), np.array([E/a**2, D/hm**2])            # normals of the two ellipses
    tA, tB = np.array([-nA[1], nA[0]])/np.hypot(*nA), np.array([-nB[1], nB[0]])/np.hypot(*nB)
    k = np.sqrt(Ep_*Em_)
    res = max(abs(hA[0] - charge), abs(hA[1] - pairs), abs(np.hypot(*hA) - hE/k), abs(hA @ tA),
              abs(hB[0] - sea), abs(hB[1] - pairs), abs(np.hypot(*hB) - hm/k), abs(hB @ tB),
              abs(eP[0] - (mu + E)/Ep_), abs(eM[0] - (mu - E)/Em_), abs(fM[0] - (E - mu)/Em_))
    X0, X1 = -1.08*a, max(1.08*a, E + L + 1.05)
    Y0, Y1 = -0.24*a, D + L + 0.40
    W_ = 7.8; H_ = W_/2*(Y1 - Y0)/(X1 - X0) + 0.30
    fig, axs = plt.subplots(1, 2, figsize=(W_, H_))
    fig.subplots_adjust(left=0.01, right=0.99, bottom=0.02, top=0.90, wspace=0.04)
    th = np.linspace(0, np.pi, 400)
    white = dict(fc='white', ec='none', pad=0.6)
    arrow = lambda ax, x, y, dx, dy, col, lw: ax.annotate('', xy=(x + dx, y + dy), xytext=(x, y),
        arrowprops=dict(arrowstyle='-|>', color=col, lw=lw, mutation_scale=8, shrinkA=0, shrinkB=0), zorder=9)
    panels = ((axs[0], E, hE, CE, '-', (mu, D), eP, eM, hA, tA, r'$w$', (r'$e_+$', r'$e_-$'),
               r'$\frac{1}{2}(e_++e_-)$', 'charge, pairs', r'$E_p$', r'(a) the ellipse through the apex'),
              (axs[1], mu, hm, CN, DN, (E, D), fP, fM, hB, tB, r'$(E_p,\Delta)$', (r'$e_+$', r'$\tilde e_-$'),
               r'$\frac{1}{2}(e_++\tilde e_-)$', 'sea, pairs', r'$\mu$', r'(b) the twin'))
    for ax, F, h, col, ls_, P, aP, aM, hh, tt, labP, labs, labH, words, labF, title in panels:
        ax.set_aspect('equal'); ax.axis('off'); ax.set_xlim(X0, X1); ax.set_ylim(Y0, Y1)
        ax.plot([X0, X1], [0, 0], color=MUTE, lw=0.6, zorder=1)
        ax.plot(a*np.cos(th), h*np.sin(th), color=col, lw=1.1, ls=ls_, zorder=3)
        ax.plot([-F, F], [0, 0], 'o', color=col, ms=3.0, zorder=7)
        ax.text(F, -0.05*a, labF, ha='center', va='top', color=col, fontsize=10)
        ax.text(-F, -0.05*a, r'$-$' + labF, ha='center', va='top', color=col, fontsize=10)
        for s in (-1, 1):
            ax.plot([s*F, P[0]], [0, P[1]], color=MUTE, lw=0.6, zorder=2)            # the two levels
        ax.plot([P[0] - 0.8*L*tt[0], P[0] + 0.8*L*tt[0]], [P[1] - 0.8*L*tt[1], P[1] + 0.8*L*tt[1]],
                color=INK, lw=0.7, ls=':', zorder=4)                                  # the tangent
        arrow(ax, P[0], P[1], L*aP[0], L*aP[1], INK, 1.1)
        arrow(ax, P[0], P[1], L*aM[0], L*aM[1], INK, 1.1)
        arrow(ax, P[0], P[1], L*hh[0], L*hh[1], col, 2.2)
        for v_, lab in zip((aP, aM), labs):
            ax.text(P[0] + (L + 0.16)*v_[0], P[1] + (L + 0.16)*v_[1], lab, ha='center', va='center', color=INK, fontsize=10.5)
        ax.text(P[0] + L*hh[0] + 0.13, P[1] + L*hh[1] + 0.04, labH + '\n(' + words + ')', ha='left', va='bottom',
                color=col, fontsize=10, multialignment='left', zorder=11)
        if labP == r'$w$':
            ax.plot([P[0]], [P[1]], 'o', color=INK, ms=3.8, zorder=10)
            ax.text(P[0] - 0.09, P[1] - 0.02, labP, ha='right', va='top', color=INK, fontsize=10.5, bbox=white, zorder=11)
        else:
            ax.plot([P[0]], [P[1]], 'o', mfc='white', mec=INK, mew=0.9, ms=4.0, zorder=10)
            ax.text(P[0] + 0.10, P[1] - 0.10, labP, ha='left', va='top', color=INK, fontsize=10, bbox=white, zorder=11)
        ax.plot([0, 0], [-0.015*a, 0.015*a], color=INK, lw=0.6, zorder=2)
        ax.text(0, -0.05*a, r'$0$', ha='center', va='top', color=INK, fontsize=10)
        ax.set_title(title, fontsize=10.5, loc='left')
    _save(fig, path)
    return res


def luscher(path, inf_rows, box_rows):
    u"""the effective range read off the levels in finite boxes by Luscher's formula, against ln(1/mb), r_W = 1, both
       channels, with the infinite lattice.  inf_rows = [(mb, m r_e(gamma_5), m r_e(gamma^0 gamma_5)), ...] (Sec. 12),
       box_rows = [(mb, m r(gamma_5), m r(gamma^0 gamma_5)), ...] from the boxes"""
    style()
    fig, ax = plt.subplots(figsize=(5.2, 3.3))
    x = [np.log(1/r[0]) for r in inf_rows]
    ax.plot(x, [r[1] for r in inf_rows], color=CE, lw=1.5, label=r'infinite lattice, $\gamma_5$')
    ax.plot(x, [r[2] for r in inf_rows], color=CN, lw=1.3, ls=DN, label=r'infinite lattice, $\gamma^0\gamma_5$')
    xb = [np.log(1/r[0]) for r in box_rows]
    ax.plot(xb, [r[1] for r in box_rows], 'o', mfc='white', mec=INK, mew=0.9, ms=5.0, ls='none',
            label=r'from levels in boxes, $\gamma_5$')
    ax.plot(xb, [r[2] for r in box_rows], 's', mfc='white', mec=INK, mew=0.9, ms=4.6, ls='none',
            label=r'from levels in boxes, $\gamma^0\gamma_5$')
    ax.axhline(0, color=MUTE, lw=0.5)
    ax.set_xlabel(r'$\ln(1/mb)$'); ax.set_ylabel(r'$m\,r_e$'); ax.set_xlim(-0.15, 7.1)
    ax.legend(frameon=False, fontsize=7.6, loc='lower left')
    for s in ('top', 'right'): ax.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)


def isospin(path, N, keys=('M250', 'phys', 'M350')):
    u"""the model of S1 with the cutoff removed along the isospin axis, at one f_pi and three masses of the quarks:
       (a) P/P_SB, (b) c_s^2, against mu_I/m_pi; dotted, the pion field alone (the leading order of chiral perturbation
       theory).  N is the content of lattice_njl.json; nothing is computed here."""
    style()
    md = N['models']; mpi = N['mpi_GeV']; fpi = md['phys']['fpi']
    looks = ((CE, '-', 1.3), (INK, '-', 1.5), (CN, DN, 1.3))
    x = np.linspace(1.0, 7.0, 300)
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.8, 3.3))
    for k, (c, ls, lw) in zip(keys, looks):
        m = md[k]; lab = r'$M=%s$ MeV, $r_e=%.2f$ fm' % (('%.1f' % (1e3*m['M0'])).rstrip('0').rstrip('.'), m['re_fm'])
        ax.plot(m['mu_over_mpi'], m['P_over_PSB'], color=c, linestyle=ls, lw=lw, label=lab)
        bx.plot(m['mu_over_mpi'], m['cs2'], color=c, linestyle=ls, lw=lw)
    ax.plot(x, (fpi**2/2*(x*mpi)**2*(1 - x**-2)**2)/((x*mpi)**4/(32*np.pi**2)), ':', color=MUTE, lw=1.0, label='pion field alone')
    bx.plot(x, (1 - x**-4)/(1 + 3*x**-4), ':', color=MUTE, lw=1.0)
    bx.axhline(1/3, color=MUTE, lw=0.5, ls=':')
    ax.set_ylim(0, 13); ax.set_ylabel(r'$P/P_{\rm SB}$'); ax.legend(frameon=False, fontsize=7.0, loc='upper right')
    bx.set_ylim(0, 1); bx.set_ylabel(r'$c_s^2$')
    for a, lab in ((ax, '(a)'), (bx, '(b)')):
        a.set_xscale('log'); a.set_xlim(1, 7); a.set_xticks([1, 2, 3, 5, 7]); a.set_xticklabels(['1', '2', '3', '5', '7'])
        a.xaxis.set_minor_formatter(plt.NullFormatter()); a.set_xlabel(r'$\mu_I/m_\pi$')
        a.text(0.04, 0.92, lab, transform=a.transAxes)
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)


def family(path, curves, marini, kF):
    u"""the gap along the crossover at k_F = kF m: Delta/eps_F (eps_F = k_F^2/2m) against 1/(k_F a_s); the closed-form
       equations at the scales lambda of curves (blue) and the universal crossover of Marini et al., r_e = 0 (black).
       curves = {lambda/m: [(1/(k_F a_s), Delta/eps_F), ...]}; nothing is computed here"""
    style()
    fig, ax = plt.subplots(figsize=(4.6, 3.3))
    ax.plot([r[0] for r in marini], [r[1] for r in marini], color=INK, lw=1.3, label=r'Marini et al., $r_e=0$')
    for (lam, rows), ls in zip(sorted(curves.items(), key=lambda t: float(t[0])), ('-', '--', '-.')):
        ax.plot([r[0] for r in rows], [r[1] for r in rows], ls, color=CE, lw=1.5, label=r'$\lambda=%g\,m$' % float(lam))
    ax.set_xlim(-1.5, 1.5); ax.set_ylim(0, 1.8); ax.set_xlabel(r'$1/(k_Fa)$'); ax.set_ylabel(r'$\Delta/\varepsilon_F$')
    ax.legend(frameon=False, fontsize=7.2, loc='upper left')
    ax.text(0.97, 0.04, r'$k_F=%g\,m$' % kF, transform=ax.transAxes, ha='right', fontsize=8, color=MUTE)
    for s in ('top', 'right'): ax.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)


def twochannel(path, small, twoch, twoch_mu, univ, kF2):
    u"""the crossover at k_F = kF2 m and three values of k_F r_e, against 1/(k_F a_s): (a) the gap, (b) the chemical
       potential counted from the mass, both in units of eps_F = k_F^2/2m.  Blue: the closed-form equations with all
       momenta integrated (rows of small: 1/(k_F a_s), Delta/eps_F, mu/m, Delta/m, ln(lambda/m)).  Red dashes: the
       two-channel model with the same a_s and r_e (twoch: Delta/eps_F; twoch_mu: (mu - m)/eps_F).  Black: r_e = 0, the
       universal crossover (univ: 1/(k_F a_s), Delta/eps_F, (mu - m)/eps_F).  Nothing is computed here."""
    style()
    eF = kF2*kF2/2
    keys = sorted(small, key=lambda t: -float(t))
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.8, 3.3))
    ax.plot([r[0] for r in univ], [r[1] for r in univ], color=INK, lw=1.3, label=r'$r_e=0$')
    bx.plot([r[0] for r in univ], [r[2] for r in univ], color=INK, lw=1.3)
    for key, ls in zip(keys, ('-', '--', '-.')):
        rows = small[key]
        ax.plot([r[0] for r in rows], [r[1] for r in rows], ls, color=CE, lw=1.6, label=r'closed form, $k_Fr_e=%.2f$' % float(key))
        bx.plot([r[0] for r in rows], [(r[2] - 1)/eF for r in rows], ls, color=CE, lw=1.6)
    for k, key in enumerate(keys):
        ax.plot([r[0] for r in twoch[key]], [r[1] for r in twoch[key]], linestyle=DN, color=CN, lw=1.0,
                label=r'two-channel model, same $a$, $r_e$' if k == 0 else None)
        bx.plot([r[0] for r in twoch_mu[key]], [r[1] for r in twoch_mu[key]], linestyle=DN, color=CN, lw=1.0)
    bx.axhline(0, color=MUTE, lw=0.5); bx.text(1.47, 0.05, r'$\mu=m$', fontsize=7.5, color=MUTE, ha='right')
    for a, yl in ((ax, r'$\Delta/\varepsilon_F$'), (bx, r'$(\mu-m)/\varepsilon_F$')):
        a.set_xlim(-1.5, 1.5); a.set_xlabel(r'$1/(k_Fa)$'); a.set_ylabel(yl)
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    ax.set_ylim(0, 1.8); bx.set_ylim(-2.3, 1.1)
    ax.legend(frameon=False, fontsize=7.0, loc='upper left')
    ax.text(0.97, 0.04, '(a)', transform=ax.transAxes, ha='right', color=MUTE)
    bx.text(0.04, 0.04, '(b)', transform=bx.transAxes, color=MUTE)
    fig.tight_layout(); _save(fig, path)


def knob(path, fpi, Nc, M0, lam0, M2, Ms, lmin, hc, lam_low=700.0):
    u"""the one free mass (Sec. 8.5), in MeV and fm: (a) f_pi against the mass of the quarks at three fixed scales, lam0
       (solid), lmin (dashed) and lam_low (dotted), with the measured f_pi as the horizontal line: two masses, one, none;
       (b) the scale against the mass at the measured f_pi, with its minimum lmin at Ms; (c) the effective range at the
       same f_pi.  The curves are the closed formulas f_pi^2 = (N_c M^2/2 pi^2)[ln(2 lambda/M) - 1] and
       r_e = -8 pi f_pi^2/(N_c M^3); the marked masses M0, M2, Ms are passed in by the generator, which computes them."""
    style()
    lam_of = lambda M: M/2*np.exp(1 + 2*np.pi**2*fpi**2/(Nc*M**2))
    fpi_of = lambda M, lam: np.sqrt(np.clip(Nc*M**2/(2*np.pi**2)*(np.log(2*lam/M) - 1), 0, None))
    re_of = lambda M: -8*np.pi*fpi**2/(Nc*M**3)*hc
    fig, (A, B, C) = plt.subplots(1, 3, figsize=(9.6, 2.9))
    for lam, ls, col, lw, lab in ((lam0, '-', INK, 1.5, r'$\lambda=%.0f$' % lam0), (lmin, DN, CN, 1.3, r'$\lambda_{\min}=%.0f$' % lmin),
                                  (lam_low, ':', MUTE, 1.1, r'$\lambda=%.0f$' % lam_low)):                 # in MeV; the caption says so
        M = np.linspace(1.0, 2*lam/np.e, 600)
        A.plot(M, fpi_of(M, lam), linestyle=ls, color=col, lw=lw, label=lab)
    A.axhline(fpi, color=MUTE, lw=0.6, ls=':')
    A.text(204, fpi + 0.45, r'$f_\pi=%.1f$ MeV' % fpi, fontsize=7.6, color=MUTE)
    A.plot([M0, M2], [fpi, fpi], 'o', color=INK, ms=4, zorder=5)
    A.plot([Ms], [fpi], 'o', mfc='white', mec=CN, mew=1.0, ms=5, zorder=6)
    A.set_xlim(200, 480); A.set_ylim(78, 96.5); A.set_xlabel(r'$M$ (MeV)'); A.set_ylabel(r'$f_\pi$ (MeV)')
    A.legend(frameon=False, fontsize=7.0, loc='lower center')
    M = np.linspace(200, 520, 600)
    B.plot(M, lam_of(M), color=INK, lw=1.5)
    B.axhline(lam0, color=MUTE, lw=0.6, ls=':'); B.axhline(lmin, color=CN, lw=0.6, ls=DN)
    B.axvline(Ms, color=CN, lw=0.8, ls=DN)
    B.plot([M0, M2], [lam0, lam0], 'o', color=INK, ms=4, zorder=5)
    B.plot([Ms], [lmin], 'o', mfc='white', mec=CN, mew=1.0, ms=5, zorder=6)
    B.text(Ms + 6, 838, r'$M_*$', color=CN, fontsize=9)
    B.text(470, lmin - 3, r'$\lambda_{\min}$', color=CN, fontsize=8, va='top')
    B.set_xlim(200, 520); B.set_ylim(735, 850); B.set_xlabel(r'$M$ (MeV)'); B.set_ylabel(r'$\lambda$ (MeV)')
    C.plot(M, re_of(M), color=CE, lw=1.5)
    C.axvline(Ms, color=CN, lw=0.8, ls=DN)
    C.plot([M0, M2], [re_of(M0), re_of(M2)], 'o', color=CE, ms=4, zorder=5)
    C.plot([Ms], [re_of(Ms)], 'o', mfc='white', mec=CN, mew=1.0, ms=5, zorder=6)
    C.text(M0 - 8, re_of(M0) + 0.02, r'$%.2f$' % re_of(M0), fontsize=8, ha='right', va='bottom', color=CE)   # left of the line of M_*
    C.text(M2 + 8, re_of(M2) - 0.02, r'$%.2f$' % re_of(M2), fontsize=8, va='top', color=CE)
    C.text(Ms + 6, -1.05, r'$M_*$', color=CN, fontsize=9)
    C.set_xlim(200, 520); C.set_ylim(-1.2, 0); C.set_xlabel(r'$M$ (MeV)'); C.set_ylabel(r'$r_e$ (fm)')
    for a, lab in ((A, '(a)'), (B, '(b)'), (C, '(c)')):
        a.text(0.0, 1.03, lab, transform=a.transAxes, fontsize=9)
        for s in ('top', 'right'): a.spines[s].set_visible(False)
    fig.tight_layout(); _save(fig, path)


==> anc/supp2_lattice.py <==
# -*- coding: utf-8 -*-
u"""The pair loop of the Supplemental Material with the energy of a Wilson fermion on a cubic lattice.  Called by supp2.sage.

A Hamiltonian lattice (continuous time) of spacing b, Wilson parameter r_W and mass m = 1:
    H(p) = sum_i alpha_i s_i + beta M,   s_i = sin(p_i b)/b,   M = m + (r_W/b) sum_i (1 - cos p_i b),   E^2 = s^2 + M^2.
At a vanishing gap the loop of the pair at the energy 2 mu, mu^2 = m^2 - q^2, is
    V_5(q) = 2 pi^2 Int_zone d^3p/(2 pi)^3  E/(E^2 - mu^2),     V_0(q) = 2 pi^2 Int_zone d^3p/(2 pi)^3  (M^2/E)/(E^2 - mu^2),
the lattice forms of V and V_s of the text (continuum: E = sqrt(p^2 + m^2), M = m, the ball |p| < Lambda).  With
eps = E^2 - m^2 = p^2/kappa + O(p^4), kappa = 1/(1 + m r_W b), the denominator is
    (2/(pi m)) [V(0) - V(q)] = (4 pi/m) q^2 J(q),   J(q) = Int_zone d^3p/(2 pi)^3  w/(eps (eps + q^2)),
              = kappa^{3/2} q + c_2 q^2 + O(q^3),   c_2 = (4 pi/m) B,   B = FP Int_zone d^3p/(2 pi)^3  w/eps^2,
with w = E or M^2/E, and r_e = -2 c_2/kappa^2 = -(8 pi/(m kappa^2)) B in the relative momentum k = sqrt(kappa) q.

The numbers are checked again by supp2.sage.  The zone is integrated over the wedge 0 <= p3 <= p2 <= p1 <= pi/b (times 48) in the coordinates
p = t (1, u, u v), d^3p = t^2 u dt du dv, where the subtracted integrand is smooth.  The finite part FP removes the
divergence at p -> 0: the term m kappa^2 exp(-p^2/K0^2)/p^4 is subtracted under the integral and its finite part,
m kappa^2/(2 pi^2) (-sqrt(pi)/K0), added.  Everything is in units m = 1 and in floating point (numpy).
"""
import numpy as np
from numpy.polynomial.legendre import leggauss

m = 1.0


def gl(a, b, n):
    u"""Gauss-Legendre nodes and weights on [a, b]"""
    x, w = leggauss(n)
    return 0.5*(b - a)*x + 0.5*(b + a), 0.5*(b - a)*w


def tgrid(T, n):
    u"""nodes in the radial coordinate t on [0, T]: Gauss-Legendre on segments that grow by a factor 3 from 1e-2"""
    edges, x = [0.0, 1e-2], 1e-2
    while x*3 < T:
        x *= 3; edges.append(x)
    edges.append(T)
    ts, ws = [], []
    for a, c in zip(edges[:-1], edges[1:]):
        t, w = gl(a, c, n); ts.append(t); ws.append(w)
    return np.concatenate(ts), np.concatenate(ws)


def bands(px, py, pz, b, r, lattice=True):
    u"""s^2, M, E and eps = E^2 - m^2 (computed without cancellation); lattice=False gives the continuum dispersion"""
    if lattice:
        s2 = (np.sin(px*b)**2 + np.sin(py*b)**2 + np.sin(pz*b)**2)/b**2
        Mm = (2*r/b)*(np.sin(px*b/2)**2 + np.sin(py*b/2)**2 + np.sin(pz*b/2)**2)       # M - m
    else:
        s2 = px**2 + py**2 + pz**2; Mm = 0*s2
    M = m + Mm
    return s2, M, np.sqrt(s2 + M*M), s2 + Mm*(M + m)


def coefficients(b, r=1.0, lattice=True, T=None, n=24, q=None):
    u"""B for the two channels (B5: w = E; B0: w = M^2/E), Bd = B5 - B0 computed without any subtraction, and kappa;
       with q given, also J5(q) and J0(q).  The integral runs over the cube |p_i| < T, by default the zone T = pi/b."""
    T = np.pi/b if T is None else T
    kap = 1/(1 + m*r*b) if lattice else 1.0
    K0 = T/5
    t, wt = tgrid(T, n); u, wu = gl(0, 1, n); v, wv = gl(0, 1, n)
    tt, uu, vv = np.meshgrid(t, u, v, indexing='ij')
    W = (wt[:, None, None]*wu[None, :, None]*wv[None, None, :])*tt**2*uu*48/(2*np.pi)**3
    px, py, pz = tt, tt*uu, tt*uu*vv
    p2 = px**2 + py**2 + pz**2
    s2, M, E, eps = bands(px, py, pz, b, r, lattice)
    sub = m*kap**2*np.exp(-p2/K0**2)/p2**2
    fp = m*kap**2/(2*np.pi**2)*(-np.sqrt(np.pi)/K0)
    out = dict(B5=float(np.sum(W*(E/eps**2 - sub)) + fp), B0=float(np.sum(W*(M*M/E/eps**2 - sub)) + fp),
               Bd=float(np.sum(W*(s2/E/eps**2))), kap=kap)
    if q is not None:
        out['J5'] = float(np.sum(W*(E/(eps*(eps + q*q)))))
        out['J0'] = float(np.sum(W*(M*M/E/(eps*(eps + q*q)))))
    return out


def re_of(B, kap):
    u"""the effective range, m = 1"""
    return -(8*np.pi/(m*kap**2))*B


def cube_average(L, n=48):
    u"""the continuum dispersion on the cube |p_i| < L as a sharp cutoff that depends on the direction: in the direction
       n the cube ends at R = L rho(n), rho = 1/max_i |n_i|, so that m r_e = -(4/pi) <arsinh R - E_R/R> in the channel
       gamma_5 and (4/pi) <E_R/R> in the channel gamma^0 gamma_5 (m = 1), averaged over the directions.  The average
       is taken over one face, z = 1, |x|, |y| < 1, where rho = sqrt(1 + x^2 + y^2) and dOmega = dx dy/rho^3.
       Returns the two effective ranges and <ln rho>."""
    x, w = gl(0.0, 1.0, n)
    xx, yy = np.meshgrid(x, x, indexing='ij'); ww = w[:, None]*w[None, :]
    rho = np.sqrt(1 + xx**2 + yy**2); R = L*rho; ER = np.sqrt(R*R + 1)
    avg = lambda f: float(6/np.pi*np.sum(ww*f/rho**3))
    return (-4/np.pi*avg(np.arcsinh(R) - ER/R), 4/np.pi*avg(ER/R), avg(np.log(rho)))


def ball(L):
    u"""the continuum with a sharp cutoff on the ball |p| < L: m r_e in the channels gamma_5 and gamma^0 gamma_5"""
    EL = np.sqrt(L*L + 1)
    return 4/np.pi*(EL/L - np.arcsinh(L)), 4/np.pi*EL/L


def table(rs, bs):
    u"""{r_W: [(m b, m r_e(gamma_5), m r_e(gamma^0 gamma_5)), ...]}"""
    out = {}
    for r in rs:
        rows = []
        for b in bs:
            o = coefficients(b, r=r)
            rows.append((b, re_of(o['B5'], o['kap']), re_of(o['B0'], o['kap'])))
        out[r] = rows
    return out


def log_coefficient(r, bs=(0.002, 0.001, 0.0005, 0.00025)):
    u"""m r_e(gamma_5) = A ln(1/mb) + C + mb [D ln(1/mb) + F] solved through four spacings: returns (A, C, D, F)"""
    ys = [re_of(o['B5'], o['kap']) for o in (coefficients(b, r=r) for b in bs)]
    X = np.array([[np.log(1/b), 1.0, b*np.log(1/b), b] for b in bs])
    return tuple(float(x) for x in np.linalg.solve(X, np.array(ys)))


def checks():
    u"""the four checks of the quadrature: (1) three grids; (2) the difference of the two channels, which needs no
       subtraction; (3) the finite parts against the threshold expansion of J(q), Richardson's rule through
       q = 0.02, 0.01, 0.005 at mb = 0.05; (4) the cube with the continuum dispersion against the average over the
       directions of the ball"""
    out = {}
    g = [coefficients(0.01, n=n) for n in (16, 24, 32)]
    out['grid'] = max(abs(re_of(g[i][k], g[i]['kap']) - re_of(g[2][k], g[2]['kap'])) for i in (0, 1) for k in ('B5', 'B0'))
    out['sub'] = max(abs(o['B5'] - o['B0'] - o['Bd']) for o in (coefficients(b) for b in (0.1, 0.01, 0.001)))
    b = 0.05; o = coefficients(b); k = o['kap']; rich = {}
    for key, Bk in (('J5', 'B5'), ('J0', 'B0')):
        h = {}
        for q in (0.02, 0.01, 0.005):
            f = 4*np.pi*q*q*coefficients(b, q=q)[key]
            h[q] = (f/q - k**1.5)/q
        rich[Bk] = ((8*h[0.005] - 6*h[0.01] + h[0.02])/3, 4*np.pi*o[Bk])
    out['rich'] = rich
    out['kap'] = k
    cube = []
    for L in (10.0, 100.0, 1000.0):
        o = coefficients(1.0, lattice=False, T=L); a5, a0, lr = cube_average(L)
        cube.append((L, re_of(o['B5'], 1.0), a5, re_of(o['B0'], 1.0), a0, lr))
    out['cube'] = cube
    return out


==> anc/supp2_luscher.py <==
# -*- coding: utf-8 -*-
u"""The levels of two particles in a finite periodic box and Luscher's formula, for the lattice of the Supplemental Material, Sec. 12.

Called by supp2.sage (Sec. 12.4).

A Hamiltonian Wilson lattice (spacing b, Wilson parameter r_W, mass m = 1), two particles above the filled lower band
with an on-site attraction, in a box of N^3 sites (L = N b) at total momentum zero.  At the order of this work the levels
are the exact roots of the quantization condition
    1/(NG) = V_box(mu) = (2 pi^2/L^3) sum_{k in box} w(k)/(E_k^2 - mu^2),     pair energy 2 mu,
w = E (channel gamma_5) or M^2/E (channel gamma^0 gamma_5), k_i = 2 pi n_i/L over the zone (eq:latloops with the
integral over the zone replaced by the sum over the box).  The coupling is put at unitarity of the infinite lattice,
1/(NG) = V_inf(mu = m), computed by quadrature over the zone.  Each level gives the momentum K of a free particle of
energy mu along an axis, and Luscher's formula k cot(delta) = 2 Z_00(1; (KL/2pi)^2)/(sqrt(pi) L) its phase.  A fit of
(mu/m) k cot(delta) = c0 + c1 K^2 + c2 K^4 over |K^2| <= 0.2 gives 1/a = -c0 and r = 2 c1; at unitarity r = r_e.
"""
import math
import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
import supp2_lattice as LAT

m = 1.0

# ---- Luscher's zeta function Z_00(1; q2), s wave, two particles at rest in a cubic box --------------------------------
#   sqrt(4 pi) Z_00(1; q2) = sum_n exp(-(n^2 - q2))/(n^2 - q2) + pi^{3/2} [int_0^1 t^{-3/2} (exp(t q2) - 1) dt - 2]
#                          + pi^{3/2} sum_{n != 0} int_0^1 t^{-3/2} exp(t q2 - pi^2 n^2/t) dt          (heat kernel)
_N = 7
_g = np.arange(-_N, _N + 1)
_n2 = (_g[:, None, None]**2 + _g[None, :, None]**2 + _g[None, None, :]**2).ravel()
_n2 = _n2[_n2 <= _N*_N]
_shells, _mult = np.unique(_n2, return_counts=True)


def Z00(q2):
    q2 = float(q2)
    s1 = float(np.sum(_mult*np.exp(-(_shells - q2))/(_shells - q2)))
    s2, term, j = 0.0, 1.0, 1                                          # int_0^1 t^{-3/2}(e^{t q2} - 1) dt = sum q2^j/(j!(j - 1/2))
    while True:
        term *= q2/j
        add = term/(j - 0.5)
        s2 += add
        if abs(add) < 1e-18*max(1.0, abs(s2)) and j > 5:
            break
        j += 1
    s3 = 0.0
    for sh, mu in zip(_shells[1:], _mult[1:]):
        if sh > 16:
            break
        s3 += mu*quad(lambda t: t**-1.5*math.exp(t*q2 - math.pi**2*sh/t), 0, 1, epsabs=1e-16, epsrel=1e-13, limit=200)[0]
    return (s1 + math.pi**1.5*(s2 - 2.0) + math.pi**1.5*s3)/math.sqrt(4*math.pi)


def zeta_checks():
    u"""Z_00(1; q2) + 1/(sqrt(4 pi) q2) at q2 -> 0 (Richardson from 1e-6 and 2e-6) against the known -8.91363292/sqrt(4 pi),
       and the two lowest zeros, known as -0.0959007 (the ground state at unitarity) and 0.47289"""
    f = lambda q2: Z00(q2) + 1/(math.sqrt(4*math.pi)*q2)
    reg0 = 2*f(1e-6) - f(2e-6)
    zeros = (brentq(Z00, -0.5, -0.01), brentq(Z00, 0.05, 0.95))
    return reg0 - (-8.91363292/math.sqrt(4*math.pi)), zeros


# ---- the box ------------------------------------------------------------------------------------------------------------
def wedge(N, b, r):
    u"""the box momenta in the wedge N/2 >= a >= b >= c >= 0 with their multiplicities: eps = E^2 - m^2, E, M^2/E, mult"""
    h = N//2
    sgn = lambda x: np.where((x == 0) | (x == h), 1, 2)
    EPS, E5, M2E, MUL = [], [], [], []
    for a in range(h + 1):
        bb, cc = np.meshgrid(np.arange(a + 1), np.arange(a + 1), indexing='ij')
        sel = cc <= bb
        bb, cc = bb[sel], cc[sel]
        aa = np.full_like(bb, a)
        perm = np.where((aa == bb) & (bb == cc), 1, np.where((aa == bb) | (bb == cc), 3, 6))
        mul = sgn(aa)*sgn(bb)*sgn(cc)*perm
        ph = [2*np.pi*x/N for x in (aa, bb, cc)]
        s2 = sum(np.sin(p)**2 for p in ph)/b**2
        Mm = (2*r/b)*sum(np.sin(p/2)**2 for p in ph)
        M = m + Mm; E = np.sqrt(s2 + M*M); eps = s2 + Mm*(M + m)
        EPS.append(eps); E5.append(E); M2E.append(M*M/E); MUL.append(mul.astype(float))
    out = [np.concatenate(x) for x in (EPS, E5, M2E, MUL)]
    assert abs(out[3].sum() - N**3) < 0.5
    return out


def V_threshold(b, r, n, channel):
    u"""2 pi^2 int_zone d^3k/(2 pi)^3 w/eps: the loop of the infinite lattice at mu = m"""
    T = np.pi/b
    t, wt = LAT.tgrid(T, n); u, wu = LAT.gl(0, 1, n); v, wv = LAT.gl(0, 1, n)
    tt, uu, vv = np.meshgrid(t, u, v, indexing='ij')
    W = (wt[:, None, None]*wu[None, :, None]*wv[None, None, :])*tt**2*uu*48/(2*np.pi)**3
    s2, M, E, eps = LAT.bands(tt, tt*uu, tt*uu*vv, b, r)
    w = E if channel == 5 else M*M/E
    return 2*np.pi**2*float(np.sum(W*w/eps))


def eps_axis(K, b, r):
    u"""E^2 - m^2 of the lattice along an axis; K may be imaginary, K = i kappa, below the threshold"""
    s2 = np.sin(K*b)**2/b**2; Mm = (2*r/b)*np.sin(K*b/2)**2
    return (s2 + Mm*(2*m + Mm)).real


def K2_of(x, b, r):
    u"""K^2 of a free particle with E^2 - m^2 = x, along an axis"""
    if x >= 0:
        K = brentq(lambda K: eps_axis(K, b, r) - x, 0.0, np.pi/(2*b))
        return K*K
    kap = brentq(lambda k: eps_axis(1j*k, b, r) - x, 0.0, np.pi/(2*b))
    return -kap*kap


def phase(x, b, r, L):
    u"""(K^2, k cot(delta), mu) of the level with E^2 - m^2 = x, mu^2 = m^2 + x"""
    K2 = K2_of(x, b, r)
    return K2, 2*Z00(K2*(L/(2*np.pi))**2)/(math.sqrt(math.pi)*L), math.sqrt(m*m + x)


def levels(N, b, r, channel, Vth, box, nlev=3):
    u"""the nlev lowest roots x = mu^2 - m^2 of the quantization condition, with their phases"""
    eps, E5, M2E, mul = box
    w = (E5 if channel == 5 else M2E)*mul
    L = N*b; C = 2*np.pi**2/L**3
    shells = np.unique(np.round(eps, 10))[:nlev + 1]
    F = lambda x: C*float(np.sum(w/(eps - x))) - Vth
    out, lo = [], -m*m
    for j in range(nlev):
        hi = shells[j]
        d = 1e-10*max(1.0, abs(hi))
        x = brentq(F, lo + (d if j > 0 else 0.0), hi - d, xtol=1e-15, rtol=1e-15, maxiter=500)
        K2, kc, mu = phase(x, b, r, L)
        out.append(dict(j=j, x=x, mu=mu, K2=K2, kcot=kc))
        lo = hi
    return out


def fit(pts, K2max=0.2):
    u"""(mu/m) k cot(delta) = c0 + c1 K^2 + c2 K^4 over |K^2| <= K2max: (number of levels, c0, c1, c2)"""
    P = np.array([(p['K2'], p['kcot']*p['mu']/m) for p in pts if abs(p['K2']) <= K2max])
    A = np.vstack([np.ones(len(P)), P[:, 0], P[:, 0]**2]).T
    c = np.linalg.lstsq(A, P[:, 1], rcond=None)[0]
    return len(P), c


def precision(b, r, mL, Vth, box, target=0.02):
    u"""the error in the energy of the pair at which the effective range read off the two lowest levels of one box (the
       chord of (mu/m) k cot(delta) against K^2) moves by the fraction target, the two energies off in opposite
       directions: (the error of 2 mu over 2m, the error over the spacing of the two levels, the effective range read off)"""
    N = int(round(mL/b)); N += N % 2; L = N*b
    lev = levels(N, b, r, 5, Vth, box, nlev=2)
    def r2(eps_):
        ys = []
        for d, s in zip(lev, (1, -1)):
            mu = d['mu'] + s*eps_*m                                  # 2 mu off by 2 eps m: a fraction eps of 2m
            K2, kc, _ = phase(mu*mu - m*m, b, r, L)
            ys.append((K2, kc*mu/m))
        return 2*(ys[1][1] - ys[0][1])/(ys[1][0] - ys[0][0])
    r0 = r2(0.0)
    e = brentq(lambda e_: abs(r2(e_) - r0)/abs(r0) - target, 1e-7, 0.01)
    return e, 2*e*m/(2*(lev[1]['mu'] - lev[0]['mu'])), r0


def run(plan, r=1.0):
    u"""plan = {mb: (mL, ...)}: for each spacing the infinite-lattice r_e of both channels, the levels of the boxes, the
       fits, and the precision estimate at mL = 10 for the spacing 0.05"""
    out = {}
    for b, mLs in plan.items():
        o = LAT.coefficients(b, r=r)
        re_inf = {5: LAT.re_of(o['B5'], o['kap']), 0: LAT.re_of(o['B0'], o['kap'])}
        Vth, dV = {}, 0.0
        for ch in (5, 0):
            Vs = [V_threshold(b, r, n, ch) for n in (32, 48)]
            Vth[ch] = Vs[1]; dV = max(dV, abs(Vs[0] - Vs[1])/abs(Vs[1]))
        pts = {5: [], 0: []}
        prec = None
        for mL in mLs:
            N = int(round(mL/b)); N += N % 2
            box = wedge(N, b, r)
            for ch in (5, 0):
                for d in levels(N, b, r, ch, Vth[ch], box):
                    d['mL'] = mL; pts[ch].append(d)
            if abs(b - 0.05) < 1e-12 and mL == 10:
                prec = precision(b, r, mL, Vth[5], box)
            del box
        fits = {ch: fit(pts[ch]) for ch in (5, 0)}
        out[b] = dict(re_inf=re_inf, Vth=Vth, dV=dV, pts=pts, fits=fits, prec=prec)
    return out

